Modeling Sulfur Depletion in Interstellar Clouds

The elemental depletion of interstellar sulfur from the gas phase has been a recurring challenge for astrochemical models. Observations show that sulfur remains relatively non-depleted with respect to its cosmic value throughout the diffuse and translucent stages of an interstellar molecular cloud, but its gas-phase constituents cannot account for this cosmic value towards higher-density environments. We have attempted to address this issue by modeling the evolution of an interstellar cloud from its pristine state as a diffuse atomic cloud to a molecular environment of much higher density, using a gas/grain astrochem. code and an enhanced sulfur reaction network. A common gas/grain reaction network has been systematically updated and greatly extended based on previous lit. and models, with a focus on the grain chemistry and processes. A simple model was used to benchmark the resulting network updates, and the results of the model were compared to typical astronomical observations sourced from the literature. Our new gas/grain model is able to reproduce the elemental depletion of sulfur, whereby sulfur can be depleted from the gas-phase by two orders of magnitude, and this process may occur under dark cloud conditions if the cloud has a chemical age of at least 1 Myrs. The resulting mix of sulfur-bearing species on the grain ranges across all the most common chemical elements (H/C/N/O), not dissimilar to the molecules observed in cometary environments. Notably, this mixture is not dominated simply by H2S, unlike all other current astrochem. models. Despite our relatively simple physical model, most of the known gas-phase S-bearing molecular abundances are accurately reproduced under dense conditions, however they are not expected to be the primary molecular sinks of sulfur. Our model predicts that most of the missing sulfur is in the form of organo-sulfur species trapped on grains.

==> anc/full_reaction_network.d <==
H + H + G0 -> H2 + G0									RTYPE=0 K1=4.95E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=1
H + H + G1- -> H2 + G1-									RTYPE=0 K1=4.95E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=2
E1- + G0 -> G1-											RTYPE=0 K1=6.90E-15 K2=5.00E-01 K3=0.0 # gg08_rnum=3
C1+ + G1- -> C + G0										RTYPE=0 K1=4.90E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=4
Fe1+ + G1- -> Fe + G0									RTYPE=0 K1=2.30E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=5
H1+ + G1- -> H + G0										RTYPE=0 K1=1.70E-16 K2=5.00E-01 K3=0.0 # gg08_rnum=6
He1+ + G1- -> He + G0									RTYPE=0 K1=8.50E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=7
Mg1+ + G1- -> Mg + G0									RTYPE=0 K1=3.70E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=8
N1+ + G1- -> N + G0										RTYPE=0 K1=4.70E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=9
Na1+ + G1- -> Na + G0									RTYPE=0 K1=3.60E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=10
O1+ + G1- -> O + G0										RTYPE=0 K1=4.40E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=11
Si1+ + G1- -> Si + G0									RTYPE=0 K1=3.30E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=13
H31+ + G1- -> H2 + H + G0								RTYPE=0 K1=1.00E-16 K2=5.00E-01 K3=0.0 # gg08_rnum=14
HCO1+ + G1- -> H + CO + G0								RTYPE=0 K1=3.10E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=15
C -> C1+ + E1-											RTYPE=1 K1=1.02E+03 K2=0.0 K3=0.0 # gg08_rnum=16
HC2H -> HC2H1+ + E1-									RTYPE=1 K1=1.31E+03 K2=0.0 K3=0.0 # gg08_rnum=17
H2C2H2 -> H2C2H21+ + E1-								RTYPE=1 K1=7.80E+02 K2=0.0 K3=0.0 # gg08_rnum=18
CH3CH2OH -> CH3CH2OH1+ + E1-							RTYPE=1 K1=2.74E+03 K2=0.0 K3=0.0 # gg08_rnum=19
C3H4 -> C3H41+ + E1-									RTYPE=1 K1=5.30E+03 K2=0.0 K3=0.0 # gg08_rnum=20
HC4H -> HC4H1+ + E1-									RTYPE=1 K1=1.12E+03 K2=0.0 K3=0.0 # gg08_rnum=21
CH2 -> CH21+ + E1-										RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=22
CH2CO -> CH2CO1+ + E1-									RTYPE=1 K1=1.22E+03 K2=0.0 K3=0.0 # gg08_rnum=23
CH3 -> CH31+ + E1-										RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=24
CH3CHO -> CH3CHO1+ + E1-								RTYPE=1 K1=1.12E+03 K2=0.0 K3=0.0 # gg08_rnum=25
CH3CN -> CH3CN1+ + E1-									RTYPE=1 K1=2.24E+03 K2=0.0 K3=0.0 # gg08_rnum=26
CH3NH2 -> CH3NH21+ + E1-								RTYPE=1 K1=1.12E+03 K2=0.0 K3=0.0 # gg08_rnum=27
CH3OCH3 -> CH3OCH31+ + E1-								RTYPE=1 K1=1.12E+03 K2=0.0 K3=0.0 # gg08_rnum=28
CH3OH -> CH2OH1+ + H + E1-								RTYPE=1 K1=4.95E+01 K2=0.0 K3=0.0 # gg08_rnum=29
CH3OH -> CH3OH1+ + E1-									RTYPE=1 K1=1.44E+03 K2=0.0 K3=0.0 # gg08_rnum=30
CH3OH -> CH3O1+ + H + E1-								RTYPE=1 K1=4.95E+01 K2=0.0 K3=0.0 # gg08_rnum=31
Cl -> Cl1+ + E1-										RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=32
CO -> CO1+ + E1-										RTYPE=1 K1=3.00E+00 K2=0.0 K3=0.0 # gg08_rnum=33
Fe -> Fe1+ + E1-										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=34
H -> H1+ + E1-											RTYPE=1 K1=4.60E-01 K2=0.0 K3=0.0 # gg08_rnum=35
H2 -> H1+ + H + E1-										RTYPE=1 K1=2.20E-02 K2=0.0 K3=0.0 # gg08_rnum=36
H2 -> H21+ + E1-										RTYPE=1 K1=9.30E-01 K2=0.0 K3=0.0 # gg08_rnum=37
HCO -> HCO1+ + E1-										RTYPE=1 K1=1.17E+03 K2=0.0 K3=0.0 # gg08_rnum=39
HCOOH -> HCOOH1+ + E1-									RTYPE=1 K1=6.50E+02 K2=0.0 K3=0.0 # gg08_rnum=40
He -> He1+ + E1-										RTYPE=1 K1=5.00E-01 K2=0.0 K3=0.0 # gg08_rnum=42
HNO -> HNO1+ + E1-										RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=43
Mg -> Mg1+ + E1-										RTYPE=1 K1=1.13E+02 K2=0.0 K3=0.0 # gg08_rnum=44
N -> N1+ + E1-											RTYPE=1 K1=2.10E+00 K2=0.0 K3=0.0 # gg08_rnum=45
Na -> Na1+ + E1-										RTYPE=1 K1=1.70E+01 K2=0.0 K3=0.0 # gg08_rnum=46
NH2 -> NH21+ + E1-										RTYPE=1 K1=6.50E+02 K2=0.0 K3=0.0 # gg08_rnum=47
NH3 -> NH31+ + E1-										RTYPE=1 K1=5.75E+02 K2=0.0 K3=0.0 # gg08_rnum=48
NO -> NO1+ + E1-										RTYPE=1 K1=4.94E+02 K2=0.0 K3=0.0 # gg08_rnum=49
O -> O1+ + E1-											RTYPE=1 K1=2.80E+00 K2=0.0 K3=0.0 # gg08_rnum=50
O2 -> O21+ + E1-										RTYPE=1 K1=1.17E+02 K2=0.0 K3=0.0 # gg08_rnum=51
P -> P1+ + E1-											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=53
Si -> Si1+ + E1-										RTYPE=1 K1=4.23E+03 K2=0.0 K3=0.0 # gg08_rnum=55
C10 -> C9 + C											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=56
C2 -> C + C												RTYPE=1 K1=2.37E+02 K2=0.0 K3=0.0 # gg08_rnum=57
C2H -> C2 + H											RTYPE=1 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=58
HC2H -> C2H + H											RTYPE=1 K1=5.15E+03 K2=0.0 K3=0.0 # gg08_rnum=59
H2C2H -> HC2H + H										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=60
H2C2H2 -> HC2H + H2										RTYPE=1 K1=3.70E+03 K2=0.0 K3=0.0 # gg08_rnum=61
CH3CH2 -> H2C2H2 + H									RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=62
CH3CH2CHO -> CH3CH2 + HCO								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=63
CH3CH2OH -> CH3CH2 + OH									RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=64
CH3CH2OH -> CH3 + CH2OH									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=65
CH3CH3 -> H2C2H2 + H2									RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=66
C2N -> C + CN											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=67
C2O -> CO + C											RTYPE=1 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=68
C2O -> C2 + O											RTYPE=1 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=69
C3 -> C2 + C											RTYPE=1 K1=1.12E+03 K2=0.0 K3=0.0 # gg08_rnum=71
C3H -> C3 + H											RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=72
C3H2 -> C3H + H											RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=73
C3H3 -> C3H2 + H										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=74
C3H3N -> H2C2H + CN										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=75
C3H4 -> C3H3 + H										RTYPE=1 K1=3.28E+03 K2=0.0 K3=0.0 # gg08_rnum=76
C3N -> C2 + CN											RTYPE=1 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=77
C3O -> C2 + CO											RTYPE=1 K1=6.60E+03 K2=0.0 K3=0.0 # gg08_rnum=78
C3P -> CCP + C											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=79
C4 -> C3 + C											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=81
C4H -> C4 + H											RTYPE=1 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=82
HC4H -> C2H + C2H										RTYPE=1 K1=1.73E+03 K2=0.0 K3=0.0 # gg08_rnum=83
HC4H -> C4H + H											RTYPE=1 K1=1.73E+03 K2=0.0 K3=0.0 # gg08_rnum=84
C4H3 -> HC4H + H										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=85
C4H4 -> HC4H + H2										RTYPE=1 K1=7.50E+03 K2=0.0 K3=0.0 # gg08_rnum=86
C4N -> C3 + CN											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=87
C4P -> C3P + C											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=88
C5 -> C4 + C											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=90
C5H -> C5 + H											RTYPE=1 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=91
C5H2 -> C5H + H											RTYPE=1 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=92
C5H3 -> C5H2 + H										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=93
C5H4 -> C5H2 + H2										RTYPE=1 K1=7.50E+03 K2=0.0 K3=0.0 # gg08_rnum=94
C5N -> C4 + CN											RTYPE=1 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=95
C6 -> C5 + C											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=96
C6H -> C6 + H											RTYPE=1 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=97
C6H2 -> C6H + H											RTYPE=1 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=98
C6H3 -> C6H2 + H										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=99
C6H4 -> C6H2 + H2										RTYPE=1 K1=7.50E+03 K2=0.0 K3=0.0 # gg08_rnum=100
C6H6 -> C6H4 + H2										RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=101
C7 -> C6 + C											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=102
C7H -> C7 + H											RTYPE=1 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=103
C7H2 -> C7H + H											RTYPE=1 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=104
C7H3 -> C7H2 + H										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=105
C7H4 -> C7H2 + H2										RTYPE=1 K1=7.50E+03 K2=0.0 K3=0.0 # gg08_rnum=106
C7N -> C6 + CN											RTYPE=1 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=107
C8 -> C7 + C											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=108
C8H -> C8 + H											RTYPE=1 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=109
C8H2 -> C8H + H											RTYPE=1 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=110
C8H3 -> C8H2 + H										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=111
C8H4 -> C8H2 + H2										RTYPE=1 K1=7.50E+03 K2=0.0 K3=0.0 # gg08_rnum=112
C9 -> C8 + C											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=113
C9H -> C9 + H											RTYPE=1 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=114
C9H2 -> C9H + H											RTYPE=1 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=115
C9H3 -> C9H2 + H										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=116
C9H4 -> C9H2 + H2										RTYPE=1 K1=7.50E+03 K2=0.0 K3=0.0 # gg08_rnum=117
C9N -> C8 + CN											RTYPE=1 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=118
ClC -> C + Cl											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=119
CCP -> C2 + P											RTYPE=1 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=120
CCP -> CP + C											RTYPE=1 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=121
CH -> C + H												RTYPE=1 K1=7.30E+02 K2=0.0 K3=0.0 # gg08_rnum=122
CH1+ -> C + H1+											RTYPE=1 K1=1.76E+02 K2=0.0 K3=0.0 # gg08_rnum=123
CH2 -> CH + H											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=124
H2C2N -> CH2 + CN										RTYPE=1 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=125
CH2CO -> CH2 + CO										RTYPE=1 K1=9.15E+02 K2=0.0 K3=0.0 # gg08_rnum=126
CH2NH -> CH2 + NH										RTYPE=1 K1=4.98E+03 K2=0.0 K3=0.0 # gg08_rnum=127
CH2NH2 -> CH2 + NH2										RTYPE=1 K1=9.50E+03 K2=0.0 K3=0.0 # gg08_rnum=128
CH2OH -> CH2 + OH										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=129
CH2PH -> CH2 + PH										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=130
CH3 -> CH2 + H											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=131
CH3C3N -> CH3 + C3N										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=132
CH3C4H -> CH3 + C4H										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=133
CH3C5N -> CH3 + C5N										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=134
CH3C6H -> CH3 + C6H										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=135
CH3C7N -> CH3 + C7N										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=136
CH3CHO -> CH3 + HCO										RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=137
CH3CN -> CH3 + CN										RTYPE=1 K1=4.76E+03 K2=0.0 K3=0.0 # gg08_rnum=138
CH3CO -> CH3 + CO										RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=139
CH3NH -> CH2NH + H										RTYPE=1 K1=9.50E+03 K2=0.0 K3=0.0 # gg08_rnum=140
CH3NH -> CH3 + NH										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=141
CH3NH2 -> CH3 + NH2										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=142
CH3O -> CH3 + O											RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=143
CH3OCH3 -> CH3O + CH3									RTYPE=1 K1=1.72E+03 K2=0.0 K3=0.0 # gg08_rnum=144
CH3OH -> CH3 + OH										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=145
CH3OH -> CH2OH + H										RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=146
CH3OH -> CH3O + H										RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=147
CH4 -> CH2 + H2											RTYPE=1 K1=2.34E+03 K2=0.0 K3=0.0 # gg08_rnum=148
HCNH -> CH + NH											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=149
HCOH -> CH + OH											RTYPE=1 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=150
ClO -> Cl + O											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=151
CN -> C + N												RTYPE=1 K1=1.06E+04 K2=0.0 K3=0.0 # gg08_rnum=152
CO -> C + O												RTYPE=1 K1=5.00E+00 K2=0.0 K3=0.0 # gg08_rnum=153
CO2 -> CO + O											RTYPE=1 K1=1.71E+03 K2=0.0 K3=0.0 # gg08_rnum=154
COCHO -> HCO + CO										RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=155
COOH -> CO + OH											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=156
CP -> C + P												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=157
FeH -> Fe + H											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=159
H2 -> H + H												RTYPE=1 K1=1.00E-01 K2=0.0 K3=0.0 # gg08_rnum=160
H2 -> H1+ + H1-											RTYPE=1 K1=3.00E-04 K2=0.0 K3=0.0 # gg08_rnum=161
HC3NH -> HC2H + CN										RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=162
cH2C3O -> HC2H + CO										RTYPE=1 K1=1.80E+03 K2=0.0 K3=0.0 # gg08_rnum=163
H2C5N -> HC4H + CN										RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=164
H2C7N -> C6H2 + CN										RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=165
H2C9N -> C8H2 + CN										RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=166
H2CN -> HCN + H											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=167
H2CO -> HCO + H											RTYPE=1 K1=1.33E+03 K2=0.0 K3=0.0 # gg08_rnum=168
H2CO -> CO + H2											RTYPE=1 K1=1.33E+03 K2=0.0 K3=0.0 # gg08_rnum=169
H2O -> OH + H											RTYPE=1 K1=9.70E+02 K2=0.0 K3=0.0 # gg08_rnum=171
H2O2 -> OH + OH											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=172
H2SiO -> SiO + H2										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=175
H3C5N -> H2C2H + C3N									RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=176
H3C7N -> H2C2H + C5N									RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=177
H3C9N -> H2C2H + C7N									RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=178
H4C3N -> H2C2H2 + CN									RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=179
H5C3N -> CH3CH2 + CN									RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=180
HC2NC -> C2H + CN										RTYPE=1 K1=3.45E+03 K2=0.0 K3=0.0 # gg08_rnum=181
HC2O -> CO + CH											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=182
HC3N -> C2H + CN										RTYPE=1 K1=1.72E+03 K2=0.0 K3=0.0 # gg08_rnum=183
HC3O -> CO + C2H										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=184
HC5N -> C4H + CN										RTYPE=1 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=185
HC7N -> C6H + CN										RTYPE=1 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=186
HC9N -> C8H + CN										RTYPE=1 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=187
HC2N -> C2N + H											RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=188
HCCP -> CCP + H											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=189
ClH -> H + Cl											RTYPE=1 K1=6.10E+02 K2=0.0 K3=0.0 # gg08_rnum=190
HCN -> CN + H											RTYPE=1 K1=3.12E+03 K2=0.0 K3=0.0 # gg08_rnum=191
C2NCH -> C2H + CN										RTYPE=1 K1=3.45E+03 K2=0.0 K3=0.0 # gg08_rnum=192
HCO -> CO + H											RTYPE=1 K1=4.21E+02 K2=0.0 K3=0.0 # gg08_rnum=193
HCOOCH3 -> HCO + CH3O									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=194
HCOOH -> HCO + OH										RTYPE=1 K1=2.49E+02 K2=0.0 K3=0.0 # gg08_rnum=195
HCP -> CP + H											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=196
SiCH -> CH + Si											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=199
CH3COCHO -> CH3CO + HCO									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=200
CH3COCH3 -> CH3CO + CH3									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=201
CH3CONH -> CH3CO + NH									RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=202
CH3CONH -> CH3 + HNCO									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=203
CH3COOH -> CH3 + COOH									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=204
CH3COOH -> CH3CO + OH									RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=205
CH3CONH2 -> CH3 + NH2CO									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=206
CH3CONH2 -> CH3CO + NH2									RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=207
CH3COOCH3 -> CH3CO + CH3O								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=208
CH3COOCH3 -> CH3 + CH3OCO								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=209
CH3COCH2OH -> CH3 + HOCH2CO								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=210
CH3COCH2OH -> CH3CO + CH2OH								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=211
HNC -> CN + H											RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=212
HNC3 -> C2H + CN										RTYPE=1 K1=3.45E+03 K2=0.0 K3=0.0 # gg08_rnum=213
HNCHO -> NH + HCO										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=214
HNCO -> NH + CO											RTYPE=1 K1=6.00E+03 K2=0.0 K3=0.0 # gg08_rnum=215
HNCOCHO -> HNCO + HCO									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=216
HNCOCHO -> NH + COCHO									RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=217
HNCONH -> NH + HNCO										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=218
HNCOOH -> COOH + NH										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=219
HNCOOH -> OH + HNCO										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=220
HNO -> NH + O											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=221
HNO -> NO + H											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=222
HNOH -> NH + OH											RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=223
HNSi -> SiN + H											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=224
CH3ONH -> NH + CH3O										RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=225
HNCH2OH -> NH + CH2OH									RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=226
HOC -> CO + H											RTYPE=1 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=227
HOCOOH -> OH + COOH										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=228
HPO -> PO + H											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=229
HCOCOCHO -> HCO + COCHO									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=232
MgH -> Mg + H											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=233
MgH2 -> MgH + H											RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=234
N2 -> N + N												RTYPE=1 K1=5.00E+00 K2=0.0 K3=0.0 # gg08_rnum=235
N2H2 -> NH + NH											RTYPE=1 K1=2.00E+02 K2=0.0 K3=0.0 # gg08_rnum=236
N2O -> NO + N											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=237
NaH -> Na + H											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=238
NaOH -> Na + OH											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=239
NH -> N + H												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=240
NH2 -> NH + H											RTYPE=1 K1=8.00E+01 K2=0.0 K3=0.0 # gg08_rnum=241
NH2CHO -> NH2 + HCO										RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=242
NH2CN -> NH2 + CN										RTYPE=1 K1=9.50E+03 K2=0.0 K3=0.0 # gg08_rnum=243
NH2OH -> NH2 + OH										RTYPE=1 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=244
NH3 -> NH + H2											RTYPE=1 K1=5.40E+02 K2=0.0 K3=0.0 # gg08_rnum=245
NH3 -> NH2 + H											RTYPE=1 K1=1.32E+03 K2=0.0 K3=0.0 # gg08_rnum=246
NO -> N + O												RTYPE=1 K1=4.82E+02 K2=0.0 K3=0.0 # gg08_rnum=247
NO2 -> NO + O											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=248
O2 -> O + O												RTYPE=1 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=250
HO2 -> O + OH											RTYPE=1 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=251
HO2 -> O2 + H											RTYPE=1 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=252
O3 -> O2 + O											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=253
OCN -> CN + O											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=254
OH -> O + H												RTYPE=1 K1=5.10E+02 K2=0.0 K3=0.0 # gg08_rnum=256
CHOCHO -> HCO + HCO										RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=257
HCOCOOH -> HCO + COOH									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=258
HCOCOOH -> COCHO + OH									RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=259
PH -> P + H												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=260
PH2 -> PH + H											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=261
PN -> P + N												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=262
PO -> P + O												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=263
NH2CO -> NH2 + CO										RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=264
NH2COCHO -> NH2 + COCHO									RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=265
NH2COCHO -> NH2CO + HCO									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=266
NH2CONH -> NH2 + HNCO									RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=267
NH2CONH -> NH2CO + NH									RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=268
NH2COOH -> NH2CO + OH									RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=269
NH2COOH -> NH2 + COOH									RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=270
NH2CONH2 -> NH2 + NH2CO									RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=271
NH2NH -> NH + NH2										RTYPE=1 K1=2.00E+02 K2=0.0 K3=0.0 # gg08_rnum=272
NH2NH2 -> NH2 + NH2										RTYPE=1 K1=2.00E+02 K2=0.0 K3=0.0 # gg08_rnum=273
NH2OCH3 -> NH2 + CH3O									RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=274
NH2CH2OH -> NH2 + CH2OH									RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=275
SiC -> Si + C											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=277
SiC2 -> SiC + C											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=278
SiC2H -> SiC2 + H										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=279
SiC2H2 -> SiC2 + H2										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=280
cSiC3 -> SiC2 + C										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=281
SiC3H -> cSiC3 + H										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=282
SiC4 -> SiC2 + C2										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=283
SiCH2 -> SiC + H2										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=284
SiCH3 -> SiCH2 + H										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=285
SiH -> Si + H											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=286
SiH2 -> SiH + H											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=287
SiH3 -> SiH2 + H										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=288
SiH4 -> SiH2 + H2										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=289
SiN -> Si + N											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=290
SiNC -> Si + CN											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=291
SiO -> Si + O											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=292
SiO2 -> SiO + O											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=293
CH3OCO -> CH3O + CO										RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=297
CH3OCOCHO -> CH3O + COCHO								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=298
CH3OCOCHO -> CH3OCO + HCO								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=299
CH3OCONH -> CH3O + HNCO									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=300
CH3OCONH -> CH3OCO + NH									RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=301
CH3OCOOH -> CH3O + COOH									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=302
CH3OCOOH -> CH3OCO + OH									RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=303
CH3OCONH2 -> NH2 + CH3OCO								RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=304
CH3OCONH2 -> NH2CO + CH3O								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=305
CH3OCOOCH3 -> CH3O + CH3OCO								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=306
CH3OCOCH2OH -> CH3O + HOCH2CO							RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=307
CH3OCOCH2OH -> CH3OCO + CH2OH							RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=308
CH3OOH -> OH + CH3O										RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=309
CH3OOCH3 -> CH3O + CH3O									RTYPE=1 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=310
CH3OCH2OH -> CH3O + CH2OH								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=311
CH2OHCHO -> CH2OH + HCO									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=312
HOCH2CO -> CH2OH + CO									RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=313
HOCH2COCHO -> HOCH2CO + HCO								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=314
HOCH2COCHO -> CH2OH + COCHO								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=315
HNCOCH2OH -> HOCH2CO + NH								RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=316
HNCOCH2OH -> CH2OH + HNCO								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=317
CH2OHCOOH -> HOCH2CO + OH								RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=318
CH2OHCOOH -> CH2OH + COOH								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=319
NH2COCH2OH -> NH2 + HOCH2CO								RTYPE=1 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=320
NH2COCH2OH -> NH2CO + CH2OH								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=321
HOCH2COCH2OH -> CH2OH + HOCH2CO							RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=322
HOCH2OH -> OH + CH2OH									RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=323
HOCH2CH2OH -> CH2OH + CH2OH								RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=324
C1+ + C2H -> C31+ + H									RTYPE=2 K1=2.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=325
C1+ + HC2H -> C3H1+ + H									RTYPE=2 K1=2.70E-09 K2=0.0 K3=0.0 # gg08_rnum=326
C1+ + H2C2H -> C3H1+ + H2								RTYPE=2 K1=6.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=327
C1+ + H2C2H -> H2C2H1+ + C								RTYPE=2 K1=6.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=328
C1+ + H2C2H -> C3H21+ + H								RTYPE=2 K1=6.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=329
C1+ + H2C2H2 -> C3H1+ + H2 + H							RTYPE=2 K1=8.50E-11 K2=0.0 K3=0.0 # gg08_rnum=330
C1+ + H2C2H2 -> H2C2H1+ + CH							RTYPE=2 K1=8.50E-11 K2=0.0 K3=0.0 # gg08_rnum=331
C1+ + H2C2H2 -> C3H21+ + H2								RTYPE=2 K1=5.10E-10 K2=0.0 K3=0.0 # gg08_rnum=332
C1+ + H2C2H2 -> H2C2H21+ + C							RTYPE=2 K1=1.70E-10 K2=0.0 K3=0.0 # gg08_rnum=333
C1+ + H2C2H2 -> C3H31+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=334
C1+ + CH3CH2 -> C3H31+ + H2								RTYPE=2 K1=6.65E-10 K2=-0.5 K3=0.0 # gg08_rnum=335
C1+ + CH3CH2 -> CH3CH21+ + C							RTYPE=2 K1=6.65E-10 K2=-0.5 K3=0.0 # gg08_rnum=336
C1+ + CH3CH2CHO -> CH3CH2CHO1+ + C						RTYPE=2 K1=3.44E-09 K2=-0.5 K3=0.0 # gg08_rnum=337
C1+ + CH3CH2OH -> CH3CH2O1+ + CH						RTYPE=2 K1=7.07E-10 K2=-0.5 K3=0.0 # gg08_rnum=338
C1+ + CH3CH2OH -> CH3CH2OH1+ + C						RTYPE=2 K1=7.07E-10 K2=-0.5 K3=0.0 # gg08_rnum=339
C1+ + CH3CH2OH -> CH2OH1+ + H2C2H						RTYPE=2 K1=7.07E-10 K2=-0.5 K3=0.0 # gg08_rnum=340
C1+ + CH3CH3 -> H2C2H1+ + CH3							RTYPE=2 K1=5.10E-10 K2=0.0 K3=0.0 # gg08_rnum=341
C1+ + CH3CH3 -> CH3CH21+ + CH							RTYPE=2 K1=1.70E-10 K2=0.0 K3=0.0 # gg08_rnum=342
C1+ + CH3CH3 -> C3H31+ + H2 + H							RTYPE=2 K1=8.50E-10 K2=0.0 K3=0.0 # gg08_rnum=343
C1+ + CH3CH3 -> HC2H1+ + CH4							RTYPE=2 K1=1.70E-10 K2=0.0 K3=0.0 # gg08_rnum=344
C1+ + C2O -> C2O1+ + C									RTYPE=2 K1=3.93E-09 K2=-0.5 K3=0.0 # gg08_rnum=345
C1+ + C3H -> C41+ + H									RTYPE=2 K1=9.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=348
C1+ + C3H2 -> C4H1+ + H									RTYPE=2 K1=2.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=349
C1+ + C3H2 -> C41+ + H2									RTYPE=2 K1=2.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=350
C1+ + C3H3 -> C4H1+ + H2								RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=351
C1+ + C3H3 -> C3H31+ + C								RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=352
C1+ + C3H3 -> HC4H1+ + H								RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=353
C1+ + C3H3N -> C3H3N1+ + C								RTYPE=2 K1=4.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=354
C1+ + C3H4 -> HC4H1+ + H2								RTYPE=2 K1=3.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=355
C1+ + C3H4 -> C3H41+ + C								RTYPE=2 K1=3.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=356
C1+ + C3H4 -> HC2H1+ + HC2H								RTYPE=2 K1=1.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=357
C1+ + C3H4 -> H2C2H1+ + C2H								RTYPE=2 K1=1.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=358
C1+ + C3H4 -> C3H31+ + CH								RTYPE=2 K1=2.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=359
C1+ + C3O -> C3O1+ + C									RTYPE=2 K1=2.34E-09 K2=-0.5 K3=0.0 # gg08_rnum=360
C1+ + C3O -> C41+ + O									RTYPE=2 K1=2.34E-09 K2=-0.5 K3=0.0 # gg08_rnum=361
C1+ + C3O -> C31+ + CO									RTYPE=2 K1=2.34E-09 K2=-0.5 K3=0.0 # gg08_rnum=362
C1+ + C3P -> C41+ + P									RTYPE=2 K1=1.22E-09 K2=-0.5 K3=0.0 # gg08_rnum=363
C1+ + C4H -> C51+ + H									RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=366
C1+ + HC4H -> HC4H1+ + C								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=367
C1+ + HC4H -> C5H1+ + H									RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=368
C1+ + HC4H -> C3H1+ + C2H								RTYPE=2 K1=1.45E-10 K2=0.0 K3=0.0 # gg08_rnum=369
C1+ + HC4H -> C51+ + H2									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=370
C1+ + C4H3 -> C5H21+ + H								RTYPE=2 K1=3.10E-10 K2=-0.5 K3=0.0 # gg08_rnum=371
C1+ + C4H3 -> C5H1+ + H2								RTYPE=2 K1=3.10E-10 K2=-0.5 K3=0.0 # gg08_rnum=372
C1+ + C4H3 -> C4H31+ + C								RTYPE=2 K1=3.10E-10 K2=-0.5 K3=0.0 # gg08_rnum=373
C1+ + C4H3 -> C3H21+ + C2H								RTYPE=2 K1=3.10E-10 K2=-0.5 K3=0.0 # gg08_rnum=374
C1+ + C4H4 -> C5H31+ + H								RTYPE=2 K1=2.48E-10 K2=-0.5 K3=0.0 # gg08_rnum=375
C1+ + C4H4 -> C4H41+ + C								RTYPE=2 K1=2.48E-10 K2=-0.5 K3=0.0 # gg08_rnum=376
C1+ + C4P -> C51+ + P									RTYPE=2 K1=6.01E-10 K2=-0.5 K3=0.0 # gg08_rnum=377
C1+ + C5H -> C61+ + H									RTYPE=2 K1=1.25E-08 K2=-0.5 K3=0.0 # gg08_rnum=380
C1+ + C5H2 -> C61+ + H2									RTYPE=2 K1=1.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=381
C1+ + C5H2 -> C6H1+ + H									RTYPE=2 K1=1.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=382
C1+ + C5H4 -> C5H41+ + C								RTYPE=2 K1=4.74E-10 K2=-0.5 K3=0.0 # gg08_rnum=383
C1+ + C5H4 -> C6H31+ + H								RTYPE=2 K1=4.74E-10 K2=-0.5 K3=0.0 # gg08_rnum=384
C1+ + C6H -> C71+ + H									RTYPE=2 K1=1.43E-08 K2=-0.5 K3=0.0 # gg08_rnum=385
C1+ + C6H2 -> C71+ + H2									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=386
C1+ + C6H2 -> C7H1+ + H									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=387
C1+ + C6H4 -> C6H41+ + C								RTYPE=2 K1=2.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=388
C1+ + C6H4 -> C7H31+ + H								RTYPE=2 K1=2.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=389
C1+ + C7H -> C81+ + H									RTYPE=2 K1=1.27E-08 K2=-0.5 K3=0.0 # gg08_rnum=390
C1+ + C7H2 -> C8H1+ + H									RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=391
C1+ + C7H2 -> C81+ + H2									RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=392
C1+ + C7H4 -> C7H41+ + C								RTYPE=2 K1=4.65E-10 K2=-0.5 K3=0.0 # gg08_rnum=393
C1+ + C7H4 -> C8H31+ + H								RTYPE=2 K1=4.65E-10 K2=-0.5 K3=0.0 # gg08_rnum=394
C1+ + C8H -> C91+ + H									RTYPE=2 K1=1.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=395
C1+ + C8H2 -> C91+ + H2									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=396
C1+ + C8H2 -> C9H1+ + H									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=397
C1+ + C8H4 -> C8H41+ + C								RTYPE=2 K1=2.36E-10 K2=-0.5 K3=0.0 # gg08_rnum=398
C1+ + C8H4 -> C9H31+ + H								RTYPE=2 K1=2.36E-10 K2=-0.5 K3=0.0 # gg08_rnum=399
C1+ + C9H -> C101+ + H									RTYPE=2 K1=1.31E-08 K2=-0.5 K3=0.0 # gg08_rnum=400
C1+ + C9H2 -> C101+ + H2								RTYPE=2 K1=2.95E-09 K2=-0.5 K3=0.0 # gg08_rnum=401
C1+ + C9H4 -> C9H41+ + C								RTYPE=2 K1=9.18E-10 K2=-0.5 K3=0.0 # gg08_rnum=402
C1+ + ClC -> ClC1+ + C									RTYPE=2 K1=1.93E-09 K2=-0.5 K3=0.0 # gg08_rnum=403
C1+ + CCP -> CP1+ + C2									RTYPE=2 K1=1.46E-09 K2=-0.5 K3=0.0 # gg08_rnum=404
C1+ + CCP -> CCP1+ + C									RTYPE=2 K1=1.46E-09 K2=-0.5 K3=0.0 # gg08_rnum=405
C1+ + CH -> C21+ + H									RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=406
C1+ + CH -> CH1+ + C									RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=407
C1+ + CH2 -> C2H1+ + H									RTYPE=2 K1=4.34E-10 K2=-0.5 K3=0.0 # gg08_rnum=408
C1+ + CH2 -> CH21+ + C									RTYPE=2 K1=4.34E-10 K2=-0.5 K3=0.0 # gg08_rnum=409
C1+ + H2C2N -> H2C2N1+ + C								RTYPE=2 K1=2.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=410
C1+ + CH2CO -> CH2CO1+ + C								RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=411
C1+ + CH2NH -> H2C2N1+ + H								RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=412
C1+ + CH2OH -> CH21+ + HCO								RTYPE=2 K1=1.61E-09 K2=-0.5 K3=0.0 # gg08_rnum=413
C1+ + CH2PH -> HCCP1+ + H2								RTYPE=2 K1=6.28E-10 K2=-0.5 K3=0.0 # gg08_rnum=414
C1+ + CH3 -> HC2H1+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=415
C1+ + CH3 -> CH31+ + C									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=416
C1+ + CH3 -> C2H1+ + H2									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=417
C1+ + CH3C3N -> C4H31+ + CN								RTYPE=2 K1=2.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=418
C1+ + CH3C3N -> H2C2H1+ + C3N							RTYPE=2 K1=2.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=419
C1+ + CH3C4H -> C6H31+ + H								RTYPE=2 K1=4.93E-10 K2=-0.5 K3=0.0 # gg08_rnum=420
C1+ + CH3C4H -> C5H31+ + CH								RTYPE=2 K1=4.93E-10 K2=-0.5 K3=0.0 # gg08_rnum=421
C1+ + CH3C4H -> C6H21+ + H2								RTYPE=2 K1=4.93E-10 K2=-0.5 K3=0.0 # gg08_rnum=422
C1+ + CH3C5N -> C6H31+ + CN								RTYPE=2 K1=6.24E-09 K2=-0.5 K3=0.0 # gg08_rnum=423
C1+ + CH3C6H -> C7H31+ + CH								RTYPE=2 K1=9.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=424
C1+ + CH3C6H -> C8H21+ + H2								RTYPE=2 K1=9.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=425
C1+ + CH3C7N -> C8H31+ + CN								RTYPE=2 K1=6.44E-09 K2=-0.5 K3=0.0 # gg08_rnum=426
C1+ + CH3CHO -> CH3CHO1+ + C							RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=427
C1+ + CH3CHO -> CH3CO1+ + CH							RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=428
C1+ + CH3CN -> HC2NCH1+ + H								RTYPE=2 K1=2.49E-09 K2=-0.5 K3=0.0 # gg08_rnum=429
C1+ + CH3CN -> H2C2H1+ + CN								RTYPE=2 K1=2.49E-09 K2=-0.5 K3=0.0 # gg08_rnum=430
C1+ + CH3CO -> CH3CO1+ + C								RTYPE=2 K1=2.37E-09 K2=-0.5 K3=0.0 # gg08_rnum=431
C1+ + CH3NH -> CH3NH1+ + C								RTYPE=2 K1=1.51E-09 K2=-0.5 K3=0.0 # gg08_rnum=432
C1+ + CH3NH2 -> CH3NH21+ + C							RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=433
C1+ + CH3NH2 -> CH3NH1+ + CH							RTYPE=2 K1=6.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=434
C1+ + CH3O -> CH3O1+ + C								RTYPE=2 K1=2.46E-10 K2=-0.5 K3=0.0 # gg08_rnum=435
C1+ + CH3OCH3 -> CH3OCH31+ + C							RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=436
C1+ + CH3OH -> CH31+ + HCO								RTYPE=2 K1=6.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=437
C1+ + CH3OH -> CH3O1+ + CH								RTYPE=2 K1=6.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=438
C1+ + CH3OH -> CH3OH1+ + C								RTYPE=2 K1=8.10E-10 K2=-0.5 K3=0.0 # gg08_rnum=439
C1+ + CH4 -> HC2H1+ + H2								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=440
C1+ + CH4 -> H2C2H1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=441
C1+ + ClO -> ClO1+ + C									RTYPE=2 K1=3.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=442
C1+ + CO2 -> CO1+ + CO									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=443
C1+ + COCHO -> COCHO1+ + C								RTYPE=2 K1=1.05E-09 K2=-0.5 K3=0.0 # gg08_rnum=444
C1+ + COOH -> COOH1+ + C								RTYPE=2 K1=3.69E-09 K2=-0.5 K3=0.0 # gg08_rnum=445
C1+ + CP -> CP1+ + C									RTYPE=2 K1=2.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=446
C1+ + Fe -> Fe1+ + C									RTYPE=2 K1=2.60E-09 K2=0.0 K3=0.0 # gg08_rnum=447
C1+ + H2CO -> HCO1+ + CH								RTYPE=2 K1=6.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=448
C1+ + H2CO -> H2CO1+ + C								RTYPE=2 K1=9.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=449
C1+ + H2CO -> CH21+ + CO								RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=450
C1+ + H2O -> HCO1+ + H									RTYPE=2 K1=8.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=452
C1+ + H2O -> HOC1+ + H									RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=453
C1+ + H2SiO -> H2SiO1+ + C								RTYPE=2 K1=2.51E-09 K2=-0.5 K3=0.0 # gg08_rnum=456
C1+ + HC2NC -> C2H1+ + C2N								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=457
C1+ + HC2NC -> CNC1+ + C2H								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=458
C1+ + HC2NC -> C4N1+ + H								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=459
C1+ + HC2NC -> NC3H1+ + C								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=460
C1+ + HC2NC -> C3H1+ + CN								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=461
C1+ + HC3N -> C31+ + HCN								RTYPE=2 K1=5.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=462
C1+ + HC3N -> C3H1+ + CN								RTYPE=2 K1=7.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=463
C1+ + HC3N -> C4N1+ + H									RTYPE=2 K1=2.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=464
C1+ + HC5N -> C5HN1+ + C								RTYPE=2 K1=6.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=465
C1+ + HC5N -> C5H1+ + CN								RTYPE=2 K1=6.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=466
C1+ + HC7N -> C7H1+ + CN								RTYPE=2 K1=1.30E-08 K2=-0.5 K3=0.0 # gg08_rnum=467
C1+ + HC9N -> C9H1+ + CN								RTYPE=2 K1=1.34E-08 K2=-0.5 K3=0.0 # gg08_rnum=468
C1+ + HCCP -> CCP1+ + CH								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=469
C1+ + HCCP -> CP1+ + C2H								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=470
C1+ + ClH -> ClC1+ + H									RTYPE=2 K1=3.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=471
C1+ + HCN -> CNC1+ + H									RTYPE=2 K1=4.75E-09 K2=-0.5 K3=0.0 # gg08_rnum=472
C1+ + HCN -> C2N1+ + H									RTYPE=2 K1=4.75E-09 K2=-0.5 K3=0.0 # gg08_rnum=473
C1+ + C2NCH -> C2H1+ + C2N								RTYPE=2 K1=4.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=474
C1+ + C2NCH -> HCN1+ + C3								RTYPE=2 K1=4.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=475
C1+ + C2NCH -> C4N1+ + H								RTYPE=2 K1=4.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=476
C1+ + C2NCH -> C2N1+ + C2H								RTYPE=2 K1=4.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=477
C1+ + C2NCH -> C3N1+ + CH								RTYPE=2 K1=4.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=478
C1+ + HCO -> CH1+ + CO									RTYPE=2 K1=6.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=479
C1+ + HCO -> HCO1+ + C									RTYPE=2 K1=6.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=480
C1+ + HCOOCH3 -> HCOOCH31+ + C							RTYPE=2 K1=2.17E-09 K2=-0.5 K3=0.0 # gg08_rnum=481
C1+ + HCOOH -> HCOOH1+ + C								RTYPE=2 K1=1.44E-09 K2=-0.5 K3=0.0 # gg08_rnum=482
C1+ + HCP -> HCP1+ + C									RTYPE=2 K1=5.85E-10 K2=-0.5 K3=0.0 # gg08_rnum=483
C1+ + HCP -> CCP1+ + H									RTYPE=2 K1=5.85E-10 K2=-0.5 K3=0.0 # gg08_rnum=484
C1+ + SiCH -> SiC21+ + H								RTYPE=2 K1=3.01E-09 K2=-0.5 K3=0.0 # gg08_rnum=485
C1+ + CH3COCHO -> CH3COCHO1+ + C						RTYPE=2 K1=4.12E-09 K2=-0.5 K3=0.0 # gg08_rnum=486
C1+ + CH3COCH3 -> CH3COCH31+ + C						RTYPE=2 K1=2.86E-09 K2=-0.5 K3=0.0 # gg08_rnum=487
C1+ + CH3CONH -> CH3CONH1+ + C							RTYPE=2 K1=3.78E-09 K2=-0.5 K3=0.0 # gg08_rnum=488
C1+ + CH3COOH -> CH3COOH1+ + C							RTYPE=2 K1=1.72E-09 K2=-0.5 K3=0.0 # gg08_rnum=489
C1+ + CH3CONH2 -> CH3CONH21+ + C						RTYPE=2 K1=3.75E-09 K2=-0.5 K3=0.0 # gg08_rnum=490
C1+ + CH3COOCH3 -> CH3COOCH31+ + C						RTYPE=2 K1=1.74E-09 K2=-0.5 K3=0.0 # gg08_rnum=491
C1+ + CH3COCH2OH -> CH3COCH2OH1+ + C					RTYPE=2 K1=3.03E-09 K2=-0.5 K3=0.0 # gg08_rnum=492
C1+ + HNC -> C2N1+ + H									RTYPE=2 K1=8.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=493
C1+ + HNC3 -> C3N1+ + CH								RTYPE=2 K1=1.55E-09 K2=-0.5 K3=0.0 # gg08_rnum=494
C1+ + HNC3 -> C4N1+ + H									RTYPE=2 K1=1.55E-09 K2=-0.5 K3=0.0 # gg08_rnum=495
C1+ + HNC3 -> C31+ + HNC								RTYPE=2 K1=1.55E-09 K2=-0.5 K3=0.0 # gg08_rnum=496
C1+ + HNC3 -> HNC1+ + C3								RTYPE=2 K1=1.55E-09 K2=-0.5 K3=0.0 # gg08_rnum=497
C1+ + HNCHO -> HNCHO1+ + C								RTYPE=2 K1=2.09E-09 K2=-0.5 K3=0.0 # gg08_rnum=498
C1+ + HNCO -> HNCO1+ + C								RTYPE=2 K1=2.16E-09 K2=-0.5 K3=0.0 # gg08_rnum=499
C1+ + HNCOCHO -> HNCOCHO1+ + C							RTYPE=2 K1=1.01E-09 K2=-0.5 K3=0.0 # gg08_rnum=500
C1+ + HNCONH -> NHCONH1+ + C							RTYPE=2 K1=3.94E-09 K2=-0.5 K3=0.0 # gg08_rnum=501
C1+ + HNCOOH -> HNCOOH1+ + C							RTYPE=2 K1=2.03E-09 K2=-0.5 K3=0.0 # gg08_rnum=502
C1+ + HNOH -> HNOH1+ + C								RTYPE=2 K1=2.14E-09 K2=-0.5 K3=0.0 # gg08_rnum=503
C1+ + HNSi -> SiNC1+ + H								RTYPE=2 K1=4.79E-10 K2=-0.5 K3=0.0 # gg08_rnum=504
C1+ + CH3ONH -> CH3ONH1+ + C							RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=505
C1+ + HNCH2OH -> CH2OHNH1+ + C							RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=506
C1+ + HOCOOH -> HOCOOH1+ + C							RTYPE=2 K1=2.01E-09 K2=-0.5 K3=0.0 # gg08_rnum=507
C1+ + HPO -> HPO1+ + C									RTYPE=2 K1=6.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=508
C1+ + HCOCOCHO -> HCOCOCHO1+ + C						RTYPE=2 K1=1.99E-09 K2=-0.5 K3=0.0 # gg08_rnum=510
C1+ + Mg -> Mg1+ + C									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=511
C1+ + MgH -> Mg1+ + CH									RTYPE=2 K1=4.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=512
C1+ + Na -> Na1+ + C									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=513
C1+ + NaH -> Na1+ + CH									RTYPE=2 K1=2.20E-08 K2=-0.5 K3=0.0 # gg08_rnum=514
C1+ + NaOH -> HCO1+ + Na								RTYPE=2 K1=6.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=515
C1+ + NH -> CN1+ + H									RTYPE=2 K1=4.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=516
C1+ + NH2 -> HCN1+ + H									RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=517
C1+ + NH2CHO -> H2CO1+ + HCN							RTYPE=2 K1=1.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=518
C1+ + NH2CHO -> HCN1+ + H2CO							RTYPE=2 K1=1.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=519
C1+ + NH2CHO -> H2C2N1+ + OH							RTYPE=2 K1=1.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=520
C1+ + NH2CHO -> CH3CN1+ + O								RTYPE=2 K1=1.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=521
C1+ + NH2CHO -> CH3CO1+ + N								RTYPE=2 K1=1.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=522
C1+ + NH2CHO -> CH3O1+ + CN								RTYPE=2 K1=1.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=523
C1+ + NH2OH -> NH2OH1+ + C								RTYPE=2 K1=6.23E-10 K2=-0.5 K3=0.0 # gg08_rnum=524
C1+ + NH3 -> HCN1+ + H2									RTYPE=2 K1=1.08E-10 K2=-0.5 K3=0.0 # gg08_rnum=525
C1+ + NH3 -> H2CN1+ + H									RTYPE=2 K1=1.36E-09 K2=-0.5 K3=0.0 # gg08_rnum=526
C1+ + NH3 -> NH31+ + C									RTYPE=2 K1=6.80E-10 K2=-0.5 K3=0.0 # gg08_rnum=527
C1+ + NO -> NO1+ + C									RTYPE=2 K1=4.80E-10 K2=-0.5 K3=0.0 # gg08_rnum=528
C1+ + O2 -> CO1+ + O									RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=531
C1+ + O2 -> O1+ + CO									RTYPE=2 K1=4.10E-10 K2=0.0 K3=0.0 # gg08_rnum=532
C1+ + OCN -> CO1+ + CN									RTYPE=2 K1=1.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=533
C1+ + OH -> CO1+ + H									RTYPE=2 K1=2.90E-09 K2=-3.33E-01 K3=0.0 # gg08_rnum=536
C1+ + CHOCHO -> CHOCHO1+ + C							RTYPE=2 K1=7.22E-10 K2=0.0 K3=0.0 # gg08_rnum=537
C1+ + HCOCOOH -> HCOCOOH1+ + C							RTYPE=2 K1=9.98E-10 K2=-0.5 K3=0.0 # gg08_rnum=538
C1+ + P -> P1+ + C										RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=539
C1+ + PH -> PH1+ + C									RTYPE=2 K1=1.99E-09 K2=-0.5 K3=0.0 # gg08_rnum=540
C1+ + PO -> PO1+ + C									RTYPE=2 K1=5.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=541
C1+ + NH2CO -> NH2CO1+ + C								RTYPE=2 K1=2.09E-09 K2=-0.5 K3=0.0 # gg08_rnum=542
C1+ + NH2COCHO -> NH2COCHO1+ + C						RTYPE=2 K1=9.93E-10 K2=-0.5 K3=0.0 # gg08_rnum=543
C1+ + NH2CONH -> NH2CONH1+ + C							RTYPE=2 K1=3.88E-09 K2=-0.5 K3=0.0 # gg08_rnum=544
C1+ + NH2COOH -> NH2COOH1+ + C							RTYPE=2 K1=1.99E-09 K2=-0.5 K3=0.0 # gg08_rnum=545
C1+ + NH2CONH2 -> NH2CONH21+ + C						RTYPE=2 K1=3.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=546
C1+ + NH2NH -> NH2NH1+ + C								RTYPE=2 K1=1.99E-09 K2=-0.5 K3=0.0 # gg08_rnum=547
C1+ + NH2NH2 -> NH2NH21+ + C							RTYPE=2 K1=1.99E-09 K2=-0.5 K3=0.0 # gg08_rnum=548
C1+ + NH2OCH3 -> NH2OCH31+ + C							RTYPE=2 K1=2.01E-09 K2=-0.5 K3=0.0 # gg08_rnum=549
C1+ + NH2CH2OH -> NH2CH2OH1+ + C						RTYPE=2 K1=1.51E-09 K2=-0.5 K3=0.0 # gg08_rnum=550
C1+ + Si -> Si1+ + C									RTYPE=2 K1=2.10E-09 K2=0.0 K3=0.0 # gg08_rnum=552
C1+ + SiC -> SiC1+ + C									RTYPE=2 K1=2.56E-09 K2=-0.5 K3=0.0 # gg08_rnum=553
C1+ + SiC -> Si1+ + C2									RTYPE=2 K1=2.56E-09 K2=-0.5 K3=0.0 # gg08_rnum=554
C1+ + SiC2 -> SiC21+ + C								RTYPE=2 K1=2.97E-09 K2=-0.5 K3=0.0 # gg08_rnum=555
C1+ + SiC2H -> SiC2H1+ + C								RTYPE=2 K1=8.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=556
C1+ + SiC2H -> SiC31+ + H								RTYPE=2 K1=8.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=557
C1+ + SiC2H2 -> SiC3H1+ + H								RTYPE=2 K1=3.09E-09 K2=-0.5 K3=0.0 # gg08_rnum=558
C1+ + cSiC3 -> SiC31+ + C								RTYPE=2 K1=2.44E-09 K2=-0.5 K3=0.0 # gg08_rnum=559
C1+ + SiC3H -> SiC41+ + H								RTYPE=2 K1=3.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=560
C1+ + SiCH2 -> SiCH21+ + C								RTYPE=2 K1=6.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=561
C1+ + SiCH2 -> SiC2H1+ + H								RTYPE=2 K1=6.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=562
C1+ + SiCH2 -> SiC21+ + H2								RTYPE=2 K1=6.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=563
C1+ + SiCH3 -> SiCH31+ + C								RTYPE=2 K1=6.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=564
C1+ + SiCH3 -> SiC2H1+ + H2								RTYPE=2 K1=6.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=565
C1+ + SiCH3 -> SiC2H21+ + H								RTYPE=2 K1=6.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=566
C1+ + SiH -> SiC1+ + H									RTYPE=2 K1=3.78E-10 K2=-0.5 K3=0.0 # gg08_rnum=567
C1+ + SiH2 -> SiCH1+ + H								RTYPE=2 K1=7.93E-11 K2=-0.5 K3=0.0 # gg08_rnum=568
C1+ + SiH2 -> SiH21+ + C								RTYPE=2 K1=7.93E-11 K2=-0.5 K3=0.0 # gg08_rnum=569
C1+ + SiH2 -> SiC1+ + H2								RTYPE=2 K1=7.93E-11 K2=-0.5 K3=0.0 # gg08_rnum=570
C1+ + SiH3 -> SiCH21+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=571
C1+ + SiH3 -> SiH31+ + C								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=572
C1+ + SiH3 -> SiCH1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=573
C1+ + SiH4 -> SiCH21+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=574
C1+ + SiH4 -> SiCH31+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=575
C1+ + SiN -> SiN1+ + C									RTYPE=2 K1=3.46E-09 K2=-0.5 K3=0.0 # gg08_rnum=576
C1+ + SiN -> SiC1+ + N									RTYPE=2 K1=3.46E-09 K2=-0.5 K3=0.0 # gg08_rnum=577
C1+ + SiO -> Si1+ + CO									RTYPE=2 K1=4.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=578
C1+ + CH3OCO -> CH3OCO1+ + C							RTYPE=2 K1=1.77E-09 K2=-0.5 K3=0.0 # gg08_rnum=586
C1+ + CH3OCOCHO -> CH3OCOCHO1+ + C						RTYPE=2 K1=9.76E-10 K2=-0.5 K3=0.0 # gg08_rnum=587
C1+ + CH3OCONH -> CH3OCONH1+ + C						RTYPE=2 K1=1.97E-09 K2=-0.5 K3=0.0 # gg08_rnum=588
C1+ + CH3OCOOH -> CH3OCOOH1+ + C						RTYPE=2 K1=1.95E-09 K2=-0.5 K3=0.0 # gg08_rnum=589
C1+ + CH3OCONH2 -> CH3OCONH21+ + C						RTYPE=2 K1=1.96E-09 K2=-0.5 K3=0.0 # gg08_rnum=590
C1+ + CH3OCOOCH3 -> CH3OCOOCH31+ + C					RTYPE=2 K1=1.74E-10 K2=-0.5 K3=0.0 # gg08_rnum=591
C1+ + CH3OCOCH2OH -> CH3OCOCH2OH1+ + C					RTYPE=2 K1=3.09E-09 K2=-0.5 K3=0.0 # gg08_rnum=592
C1+ + CH3OOH -> CH3OOH1+ + C							RTYPE=2 K1=1.72E-09 K2=-0.5 K3=0.0 # gg08_rnum=593
C1+ + CH3OOCH3 -> CH3OOCH31+ + C						RTYPE=2 K1=1.47E-09 K2=-0.5 K3=0.0 # gg08_rnum=594
C1+ + CH3OCH2OH -> CH3OCH2OH1+ + C						RTYPE=2 K1=1.47E-09 K2=-0.5 K3=0.0 # gg08_rnum=595
C1+ + CH2OHCHO -> CH2OHCHO1+ + C						RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=596
C1+ + HOCH2CO -> HOCH2CO1+ + C							RTYPE=2 K1=2.72E-09 K2=-0.5 K3=0.0 # gg08_rnum=597
C1+ + HOCH2COCHO -> HOCH2COCHO1+ + C					RTYPE=2 K1=9.76E-10 K2=-0.5 K3=0.0 # gg08_rnum=598
C1+ + HNCOCH2OH -> HNCOCH2OH1+ + C						RTYPE=2 K1=1.97E-09 K2=-0.5 K3=0.0 # gg08_rnum=599
C1+ + CH2OHCOOH -> CH2OHCOOH1+ + C						RTYPE=2 K1=1.76E-09 K2=-0.5 K3=0.0 # gg08_rnum=600
C1+ + NH2COCH2OH -> NH2COCH2OH1+ + C					RTYPE=2 K1=1.96E-09 K2=-0.5 K3=0.0 # gg08_rnum=601
C1+ + HOCH2COCH2OH -> HOCH2COCH2OH1+ + C				RTYPE=2 K1=1.74E-09 K2=-0.5 K3=0.0 # gg08_rnum=602
C1+ + HOCH2OH -> HOCH2OH1+ + C							RTYPE=2 K1=3.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=603
C1+ + HOCH2CH2OH -> HOCH2CH2OH1+ + C					RTYPE=2 K1=7.60E-10 K2=0.0 K3=0.0 # gg08_rnum=604
C21+ + C -> C1+ + C2									RTYPE=2 K1=1.10E-10 K2=0.0 K3=0.0 # gg08_rnum=605
C21+ + C2 -> C31+ + C									RTYPE=2 K1=8.70E-10 K2=0.0 K3=0.0 # gg08_rnum=606
C21+ + HC2H -> C4H1+ + H								RTYPE=2 K1=1.70E-09 K2=0.0 K3=0.0 # gg08_rnum=607
C21+ + CH -> C31+ + H									RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=608
C21+ + CH -> CH1+ + C2									RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=609
C21+ + CH2 -> C3H1+ + H									RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=610
C21+ + CH2 -> CH21+ + C2								RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=611
C21+ + CH4 -> C3H1+ + H2 + H							RTYPE=2 K1=1.96E-10 K2=0.0 K3=0.0 # gg08_rnum=612
C21+ + CH4 -> C3H21+ + H2								RTYPE=2 K1=5.74E-10 K2=0.0 K3=0.0 # gg08_rnum=613
C21+ + CH4 -> C2H1+ + CH3								RTYPE=2 K1=2.38E-10 K2=0.0 K3=0.0 # gg08_rnum=614
C21+ + CH4 -> C3H31+ + H								RTYPE=2 K1=2.10E-10 K2=0.0 K3=0.0 # gg08_rnum=615
C21+ + CH4 -> HC2H1+ + CH2								RTYPE=2 K1=1.82E-10 K2=0.0 K3=0.0 # gg08_rnum=616
C21+ + H2 -> C2H1+ + H									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=617
C21+ + H2O -> C2H1+ + OH								RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=618
C21+ + H2O -> C2OH1+ + H								RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=619
C21+ + HCN -> C3H1+ + N									RTYPE=2 K1=7.80E-10 K2=0.0 K3=0.0 # gg08_rnum=620
C21+ + HCN -> C3N1+ + H									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=621
C21+ + HCO -> C2H1+ + CO								RTYPE=2 K1=3.80E-10 K2=0.0 K3=0.0 # gg08_rnum=622
C21+ + HCO -> HCO1+ + C2								RTYPE=2 K1=3.80E-10 K2=0.0 K3=0.0 # gg08_rnum=623
C21+ + N -> C1+ + CN									RTYPE=2 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=624
C21+ + NH -> C2N1+ + H									RTYPE=2 K1=3.30E-10 K2=0.0 K3=0.0 # gg08_rnum=625
C21+ + NH -> C2H1+ + N									RTYPE=2 K1=3.30E-10 K2=0.0 K3=0.0 # gg08_rnum=626
C21+ + NH2 -> HC2N1+ + H								RTYPE=2 K1=4.60E-10 K2=0.0 K3=0.0 # gg08_rnum=627
C21+ + NH2 -> NH21+ + C2								RTYPE=2 K1=4.60E-10 K2=0.0 K3=0.0 # gg08_rnum=628
C21+ + NO -> NO1+ + C2									RTYPE=2 K1=3.40E-10 K2=0.0 K3=0.0 # gg08_rnum=629
C21+ + O -> CO1+ + C									RTYPE=2 K1=3.10E-10 K2=0.0 K3=0.0 # gg08_rnum=630
C21+ + O2 -> CO1+ + CO									RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=631
C2H1+ + C -> C31+ + H									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=634
C2H1+ + HC2H -> HC4H1+ + H								RTYPE=2 K1=1.70E-09 K2=0.0 K3=0.0 # gg08_rnum=635
C2H1+ + CH -> C3H1+ + H									RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=636
C2H1+ + CH -> CH21+ + C2								RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=637
C2H1+ + CH2 -> C3H21+ + H								RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=638
C2H1+ + CH2 -> CH31+ + C2								RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=639
C2H1+ + CH4 -> C3H41+ + H								RTYPE=2 K1=1.32E-10 K2=0.0 K3=0.0 # gg08_rnum=640
C2H1+ + CH4 -> HC2H1+ + CH3								RTYPE=2 K1=3.74E-10 K2=0.0 K3=0.0 # gg08_rnum=641
C2H1+ + CH4 -> C3H31+ + H2								RTYPE=2 K1=3.74E-10 K2=0.0 K3=0.0 # gg08_rnum=642
C2H1+ + CN -> C3N1+ + H									RTYPE=2 K1=9.10E-10 K2=0.0 K3=0.0 # gg08_rnum=643
C2H1+ + CO2 -> C2OH1+ + CO								RTYPE=2 K1=9.40E-10 K2=0.0 K3=0.0 # gg08_rnum=644
C2H1+ + H2 -> HC2H1+ + H								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=645
C2H1+ + H2CO -> CH2OH1+ + C2							RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=646
C2H1+ + H2O -> CH2CO1+ + H								RTYPE=2 K1=8.70E-10 K2=0.0 K3=0.0 # gg08_rnum=647
C2H1+ + HCN -> H2CN1+ + C2								RTYPE=2 K1=9.50E-10 K2=0.0 K3=0.0 # gg08_rnum=648
C2H1+ + HCN -> NC3H1+ + H								RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=649
C2H1+ + HCN -> HC2H1+ + CN								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=650
C2H1+ + HCO -> HC2H1+ + CO								RTYPE=2 K1=7.60E-10 K2=0.0 K3=0.0 # gg08_rnum=651
C2H1+ + HNC -> H2CN1+ + C2								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=652
C2H1+ + N -> C2N1+ + H									RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=653
C2H1+ + N -> CH1+ + CN									RTYPE=2 K1=9.00E-11 K2=0.0 K3=0.0 # gg08_rnum=654
C2H1+ + NH2 -> H2C2N1+ + H								RTYPE=2 K1=4.60E-10 K2=0.0 K3=0.0 # gg08_rnum=655
C2H1+ + NH2 -> NH31+ + C2								RTYPE=2 K1=4.60E-10 K2=0.0 K3=0.0 # gg08_rnum=656
C2H1+ + NH3 -> H2C2N1+ + H2								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # gg08_rnum=657
C2H1+ + NH3 -> NH41+ + C2								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # gg08_rnum=658
C2H1+ + NO -> NO1+ + C2H								RTYPE=2 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=659
C2H1+ + O -> HCO1+ + C									RTYPE=2 K1=3.30E-10 K2=0.0 K3=0.0 # gg08_rnum=660
HC2H1+ + C -> C3H1+ + H									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=662
HC2H1+ + C -> HC2H + C1+								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=663
HC2H1+ + C -> C31+ + H2									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=664
HC2H1+ + C2H -> HC4H1+ + H								RTYPE=2 K1=2.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=665
HC2H1+ + HC2H -> HC4H1+ + H2							RTYPE=2 K1=5.20E-10 K2=0.0 K3=0.0 # gg08_rnum=666
HC2H1+ + HC2H -> C4H31+ + H								RTYPE=2 K1=8.80E-10 K2=0.0 K3=0.0 # gg08_rnum=667
HC2H1+ + H2C2H -> H2C2H1+ + HC2H						RTYPE=2 K1=5.30E-10 K2=-0.5 K3=0.0 # gg08_rnum=668
HC2H1+ + H2C2H -> C3H31+ + CH2							RTYPE=2 K1=5.30E-10 K2=-0.5 K3=0.0 # gg08_rnum=669
HC2H1+ + H2C2H -> C4H31+ + H2							RTYPE=2 K1=5.30E-10 K2=-0.5 K3=0.0 # gg08_rnum=670
HC2H1+ + H2C2H2 -> H2C2H21+ + HC2H						RTYPE=2 K1=4.10E-10 K2=0.0 K3=0.0 # gg08_rnum=671
HC2H1+ + H2C2H2 -> C3H31+ + CH3							RTYPE=2 K1=5.20E-10 K2=0.0 K3=0.0 # gg08_rnum=672
HC2H1+ + H2C2H2 -> C4H51+ + H							RTYPE=2 K1=2.80E-10 K2=0.0 K3=0.0 # gg08_rnum=673
HC2H1+ + C3H -> C5H1+ + H2								RTYPE=2 K1=3.64E-09 K2=-0.5 K3=0.0 # gg08_rnum=674
HC2H1+ + C3H -> C5H21+ + H								RTYPE=2 K1=3.64E-09 K2=-0.5 K3=0.0 # gg08_rnum=675
HC2H1+ + C3H2 -> C5H31+ + H								RTYPE=2 K1=2.24E-09 K2=-0.5 K3=0.0 # gg08_rnum=676
HC2H1+ + C3H2 -> C5H21+ + H2							RTYPE=2 K1=1.12E-10 K2=-0.5 K3=0.0 # gg08_rnum=677
HC2H1+ + C3H3 -> C3H31+ + HC2H							RTYPE=2 K1=1.31E-09 K2=-0.5 K3=0.0 # gg08_rnum=678
HC2H1+ + C3H3 -> C5H31+ + H2							RTYPE=2 K1=1.31E-09 K2=-0.5 K3=0.0 # gg08_rnum=679
HC2H1+ + C3H3 -> C5H41+ + H								RTYPE=2 K1=1.31E-09 K2=-0.5 K3=0.0 # gg08_rnum=680
HC2H1+ + C3H4 -> C3H41+ + HC2H							RTYPE=2 K1=2.54E-10 K2=-0.5 K3=0.0 # gg08_rnum=681
HC2H1+ + C3H4 -> C5H41+ + H2							RTYPE=2 K1=2.54E-10 K2=-0.5 K3=0.0 # gg08_rnum=682
HC2H1+ + C3H4 -> C5H51+ + H								RTYPE=2 K1=2.54E-10 K2=-0.5 K3=0.0 # gg08_rnum=683
HC2H1+ + C4H -> C6H21+ + H								RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=684
HC2H1+ + C4H -> C6H1+ + H2								RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=685
HC2H1+ + HC4H -> HC4H1+ + HC2H							RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=686
HC2H1+ + HC4H -> C6H21+ + H2							RTYPE=2 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=687
HC2H1+ + HC4H -> C6H31+ + H								RTYPE=2 K1=1.40E-10 K2=0.0 K3=0.0 # gg08_rnum=688
HC2H1+ + C5H -> C7H21+ + H								RTYPE=2 K1=4.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=689
HC2H1+ + C5H -> C7H1+ + H2								RTYPE=2 K1=4.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=690
HC2H1+ + C5H2 -> C5H21+ + HC2H							RTYPE=2 K1=7.55E-10 K2=-0.5 K3=0.0 # gg08_rnum=691
HC2H1+ + C5H2 -> C7H21+ + H2							RTYPE=2 K1=7.55E-10 K2=-0.5 K3=0.0 # gg08_rnum=692
HC2H1+ + C5H2 -> C7H31+ + H								RTYPE=2 K1=7.55E-10 K2=-0.5 K3=0.0 # gg08_rnum=693
HC2H1+ + C6H -> C8H1+ + H2								RTYPE=2 K1=5.03E-09 K2=-0.5 K3=0.0 # gg08_rnum=694
HC2H1+ + C6H -> C8H21+ + H								RTYPE=2 K1=5.03E-09 K2=-0.5 K3=0.0 # gg08_rnum=695
HC2H1+ + C6H2 -> C6H21+ + HC2H							RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=696
HC2H1+ + C6H2 -> C8H21+ + H2							RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=697
HC2H1+ + C6H2 -> C8H31+ + H								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=698
HC2H1+ + C7H -> C9H1+ + H2								RTYPE=2 K1=4.63E-09 K2=-0.5 K3=0.0 # gg08_rnum=699
HC2H1+ + C7H -> C9H21+ + H								RTYPE=2 K1=4.63E-09 K2=-0.5 K3=0.0 # gg08_rnum=700
HC2H1+ + C7H2 -> C7H21+ + HC2H							RTYPE=2 K1=7.23E-10 K2=-0.5 K3=0.0 # gg08_rnum=701
HC2H1+ + C7H2 -> C9H21+ + H2							RTYPE=2 K1=7.23E-10 K2=-0.5 K3=0.0 # gg08_rnum=702
HC2H1+ + C7H2 -> C9H31+ + H								RTYPE=2 K1=7.23E-10 K2=-0.5 K3=0.0 # gg08_rnum=703
HC2H1+ + CH -> C3H21+ + H								RTYPE=2 K1=4.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=704
HC2H1+ + CH2 -> C3H31+ + H								RTYPE=2 K1=7.32E-10 K2=-0.5 K3=0.0 # gg08_rnum=705
HC2H1+ + CH4 -> C3H51+ + H								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=706
HC2H1+ + CH4 -> C3H41+ + H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=707
HC2H1+ + CN -> NC3H1+ + H								RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=708
HC2H1+ + Fe -> Fe1+ + HC2H								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=709
HC2H1+ + H -> H2C2H1+									RTYPE=2 K1=7.00E-15 K2=-1.50E+00 K3=0.0 # gg08_rnum=710
HC2H1+ + H2 -> H2C2H1+ + H								RTYPE=2 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=711
HC2H1+ + H2CO -> H2CO1+ + HC2H							RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=712
HC2H1+ + HCN -> HC3NH1+ + H								RTYPE=2 K1=1.33E-10 K2=0.0 K3=0.0 # gg08_rnum=715
HC2H1+ + HCO -> HCO1+ + HC2H							RTYPE=2 K1=5.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=716
HC2H1+ + HCO -> H2C2H1+ + CO							RTYPE=2 K1=4.30E-10 K2=-0.5 K3=0.0 # gg08_rnum=717
HC2H1+ + HNC -> H2CN1+ + C2H							RTYPE=2 K1=2.60E-10 K2=0.0 K3=0.0 # gg08_rnum=718
HC2H1+ + HNC -> HC3NH1+ + H								RTYPE=2 K1=1.30E-10 K2=0.0 K3=0.0 # gg08_rnum=719
HC2H1+ + Mg -> Mg1+ + HC2H								RTYPE=2 K1=3.00E-09 K2=0.0 K3=0.0 # gg08_rnum=720
HC2H1+ + N -> HC2N1+ + H								RTYPE=2 K1=1.50E-10 K2=0.0 K3=0.0 # gg08_rnum=721
HC2H1+ + N -> CH1+ + HCN								RTYPE=2 K1=2.50E-11 K2=0.0 K3=0.0 # gg08_rnum=722
HC2H1+ + N -> C2N1+ + H2								RTYPE=2 K1=7.50E-11 K2=0.0 K3=0.0 # gg08_rnum=723
HC2H1+ + Na -> Na1+ + HC2H								RTYPE=2 K1=2.70E-09 K2=0.0 K3=0.0 # gg08_rnum=724
HC2H1+ + NH -> H2C2N1+ + H								RTYPE=2 K1=3.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=725
HC2H1+ + NH2 -> CH3CN1+ + H								RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=726
HC2H1+ + NH2 -> NH31+ + C2H								RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=727
HC2H1+ + NH3 -> NH31+ + HC2H							RTYPE=2 K1=1.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=728
HC2H1+ + NH3 -> NH41+ + C2H								RTYPE=2 K1=5.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=729
HC2H1+ + NO -> NO1+ + HC2H								RTYPE=2 K1=3.80E-10 K2=-0.5 K3=0.0 # gg08_rnum=730
HC2H1+ + O -> HOC1+ + CH								RTYPE=2 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=731
HC2H1+ + O -> C2OH1+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=732
HC2H1+ + O -> HCO1+ + CH								RTYPE=2 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=733
HC2H1+ + O2 -> HCO1+ + HCO								RTYPE=2 K1=9.80E-13 K2=0.0 K3=0.0 # gg08_rnum=734
HC2H1+ + OH -> CH2CO1+ + H								RTYPE=2 K1=4.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=735
HC2H1+ + P -> HCCP1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=736
HC2H1+ + Si -> SiC21+ + H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=737
HC2H1+ + Si -> SiC2H1+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=738
HC2H1+ + Si -> Si1+ + HC2H								RTYPE=2 K1=1.70E-09 K2=0.0 K3=0.0 # gg08_rnum=739
H2C2H1+ + C -> C3H1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=740
H2C2H1+ + C -> C3H21+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=741
H2C2H1+ + C2H -> C4H31+ + H								RTYPE=2 K1=6.80E-10 K2=-0.5 K3=0.0 # gg08_rnum=742
H2C2H1+ + C2H -> HC2H1+ + HC2H							RTYPE=2 K1=6.80E-10 K2=-0.5 K3=0.0 # gg08_rnum=743
H2C2H1+ + C2H -> HC4H1+ + H2							RTYPE=2 K1=6.80E-10 K2=-0.5 K3=0.0 # gg08_rnum=744
H2C2H1+ + HC2H -> C4H31+ + H2							RTYPE=2 K1=7.20E-10 K2=0.0 K3=0.0 # gg08_rnum=745
H2C2H1+ + H2C2H -> C3H31+ + CH3							RTYPE=2 K1=5.30E-10 K2=-0.5 K3=0.0 # gg08_rnum=746
H2C2H1+ + H2C2H -> C4H51+ + H							RTYPE=2 K1=5.30E-10 K2=-0.5 K3=0.0 # gg08_rnum=747
H2C2H1+ + H2C2H2 -> CH3CH21+ + HC2H						RTYPE=2 K1=9.30E-10 K2=0.0 K3=0.0 # gg08_rnum=748
H2C2H1+ + C3H -> C5H21+ + H2							RTYPE=2 K1=2.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=749
H2C2H1+ + C3H -> C5H31+ + H								RTYPE=2 K1=2.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=750
H2C2H1+ + C3H -> C3H21+ + HC2H							RTYPE=2 K1=2.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=751
H2C2H1+ + C3H2 -> C5H41+ + H							RTYPE=2 K1=1.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=752
H2C2H1+ + C3H2 -> C3H31+ + HC2H							RTYPE=2 K1=7.44E-10 K2=-0.5 K3=0.0 # gg08_rnum=753
H2C2H1+ + C3H2 -> C5H31+ + H2							RTYPE=2 K1=1.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=754
H2C2H1+ + C3H3 -> C5H41+ + H2							RTYPE=2 K1=1.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=755
H2C2H1+ + C3H3 -> C5H51+ + H							RTYPE=2 K1=1.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=756
H2C2H1+ + C3H3 -> C3H41+ + HC2H							RTYPE=2 K1=1.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=757
H2C2H1+ + C3H4 -> C3H51+ + HC2H							RTYPE=2 K1=3.77E-10 K2=-0.5 K3=0.0 # gg08_rnum=758
H2C2H1+ + C3H4 -> C5H51+ + H2							RTYPE=2 K1=3.77E-10 K2=-0.5 K3=0.0 # gg08_rnum=759
H2C2H1+ + C4H -> C6H31+ + H								RTYPE=2 K1=6.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=760
H2C2H1+ + C4H -> HC4H1+ + HC2H							RTYPE=2 K1=6.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=761
H2C2H1+ + C4H -> C6H21+ + H2							RTYPE=2 K1=6.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=762
H2C2H1+ + HC4H -> C4H31+ + HC2H							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=763
H2C2H1+ + HC4H -> C6H31+ + H2							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=764
H2C2H1+ + HC4H -> C6H41+ + H							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=765
H2C2H1+ + C5H -> C5H21+ + HC2H							RTYPE=2 K1=3.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=766
H2C2H1+ + C5H -> C7H21+ + H2							RTYPE=2 K1=3.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=767
H2C2H1+ + C5H -> C7H31+ + H								RTYPE=2 K1=3.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=768
H2C2H1+ + C5H2 -> C7H31+ + H2							RTYPE=2 K1=7.45E-10 K2=-0.5 K3=0.0 # gg08_rnum=769
H2C2H1+ + C5H2 -> C7H41+ + H							RTYPE=2 K1=7.45E-10 K2=-0.5 K3=0.0 # gg08_rnum=770
H2C2H1+ + C5H2 -> C5H31+ + HC2H							RTYPE=2 K1=7.45E-10 K2=-0.5 K3=0.0 # gg08_rnum=771
H2C2H1+ + C6H -> C8H21+ + H2							RTYPE=2 K1=3.34E-09 K2=-0.5 K3=0.0 # gg08_rnum=772
H2C2H1+ + C6H -> C8H31+ + H								RTYPE=2 K1=3.34E-09 K2=-0.5 K3=0.0 # gg08_rnum=773
H2C2H1+ + C6H -> C6H21+ + HC2H							RTYPE=2 K1=3.34E-09 K2=-0.5 K3=0.0 # gg08_rnum=774
H2C2H1+ + C6H2 -> C8H31+ + H2							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=775
H2C2H1+ + C6H2 -> C8H41+ + H							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=776
H2C2H1+ + C6H2 -> C6H31+ + HC2H							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=777
H2C2H1+ + C6H6 -> C6H71+ + HC2H							RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=778
H2C2H1+ + C7H -> C9H31+ + H								RTYPE=2 K1=3.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=779
H2C2H1+ + C7H -> C7H21+ + HC2H							RTYPE=2 K1=3.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=780
H2C2H1+ + C7H -> C9H21+ + H2							RTYPE=2 K1=3.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=781
H2C2H1+ + C7H2 -> C9H41+ + H							RTYPE=2 K1=6.79E-10 K2=-0.5 K3=0.0 # gg08_rnum=782
H2C2H1+ + C7H2 -> C7H31+ + HC2H							RTYPE=2 K1=6.79E-10 K2=-0.5 K3=0.0 # gg08_rnum=783
H2C2H1+ + C7H2 -> C9H31+ + H2							RTYPE=2 K1=6.79E-10 K2=-0.5 K3=0.0 # gg08_rnum=784
H2C2H1+ + CH4 -> C3H51+ + H2							RTYPE=2 K1=2.20E-10 K2=0.0 K3=0.0 # gg08_rnum=785
H2C2H1+ + H -> HC2H1+ + H2								RTYPE=2 K1=6.80E-11 K2=0.0 K3=0.0 # gg08_rnum=786
H2C2H1+ + H2O -> H3O1+ + HC2H							RTYPE=2 K1=2.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=787
H2C2H1+ + HC3N -> HC3NH1+ + HC2H						RTYPE=2 K1=8.12E-09 K2=-0.5 K3=0.0 # gg08_rnum=789
H2C2H1+ + HCN -> H2CN1+ + HC2H							RTYPE=2 K1=7.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=790
H2C2H1+ + HNC -> H2CN1+ + HC2H							RTYPE=2 K1=6.74E-09 K2=-0.5 K3=0.0 # gg08_rnum=791
H2C2H1+ + N -> HC2N1+ + H2								RTYPE=2 K1=2.20E-10 K2=0.0 K3=0.0 # gg08_rnum=792
H2C2H1+ + NH3 -> NH41+ + HC2H							RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=793
H2C2H1+ + O -> HCO1+ + CH2								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=794
H2C2H1+ + O -> CH2CO1+ + H								RTYPE=2 K1=8.50E-11 K2=0.0 K3=0.0 # gg08_rnum=795
H2C2H1+ + O -> CH31+ + CO								RTYPE=2 K1=5.00E-12 K2=0.0 K3=0.0 # gg08_rnum=796
H2C2H1+ + O -> C2OH1+ + H2								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=797
H2C2H1+ + Si -> SiC2H1+ + H2							RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=799
H2C2H1+ + Si -> SiC2H21+ + H							RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=800
H2C2H21+ + C -> C3H21+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=801
H2C2H21+ + C -> C3H31+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=802
H2C2H21+ + C2H -> C4H31+ + H2							RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=803
H2C2H21+ + C2H -> C3H31+ + CH2							RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=804
H2C2H21+ + HC2H -> C4H51+ + H							RTYPE=2 K1=1.60E-10 K2=0.0 K3=0.0 # gg08_rnum=805
H2C2H21+ + HC2H -> C3H31+ + CH3							RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=806
H2C2H21+ + H2C2H -> C4H51+ + H2							RTYPE=2 K1=5.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=807
H2C2H21+ + H2C2H -> H2C2H1+ + H2C2H2					RTYPE=2 K1=5.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=808
H2C2H21+ + H2C2H -> CH3CH21+ + HC2H						RTYPE=2 K1=5.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=809
H2C2H21+ + H2C2H2 -> C4H71+ + H							RTYPE=2 K1=7.20E-11 K2=0.0 K3=0.0 # gg08_rnum=810
H2C2H21+ + H2C2H2 -> C3H51+ + CH3						RTYPE=2 K1=7.30E-10 K2=0.0 K3=0.0 # gg08_rnum=811
H2C2H21+ + C3H -> HC4H1+ + CH3							RTYPE=2 K1=5.34E-09 K2=-0.5 K3=0.0 # gg08_rnum=812
H2C2H21+ + C3H -> C5H41+ + H							RTYPE=2 K1=1.78E-09 K2=-0.5 K3=0.0 # gg08_rnum=813
H2C2H21+ + C3H2 -> C5H51+ + H							RTYPE=2 K1=8.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=814
H2C2H21+ + C3H2 -> C4H31+ + CH3							RTYPE=2 K1=2.46E-09 K2=-0.5 K3=0.0 # gg08_rnum=815
H2C2H21+ + C3H3 -> C5H51+ + H2							RTYPE=2 K1=1.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=816
H2C2H21+ + C3H3 -> C3H31+ + H2C2H2						RTYPE=2 K1=1.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=817
H2C2H21+ + C3H3 -> C4H31+ + CH4							RTYPE=2 K1=1.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=818
H2C2H21+ + C3H4 -> C4H51+ + CH3							RTYPE=2 K1=7.45E-10 K2=-0.5 K3=0.0 # gg08_rnum=819
H2C2H21+ + C4H -> C5H21+ + CH3							RTYPE=2 K1=1.47E-09 K2=-0.5 K3=0.0 # gg08_rnum=820
H2C2H21+ + C4H -> C6H41+ + H							RTYPE=2 K1=4.89E-10 K2=-0.5 K3=0.0 # gg08_rnum=821
H2C2H21+ + HC4H -> C6H41+ + H2							RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=822
H2C2H21+ + HC4H -> C5H31+ + CH3							RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=823
H2C2H21+ + C5H -> C7H41+ + H							RTYPE=2 K1=2.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=824
H2C2H21+ + C5H -> C6H21+ + CH3							RTYPE=2 K1=6.76E-09 K2=-0.5 K3=0.0 # gg08_rnum=825
H2C2H21+ + C5H2 -> C7H51+ + H							RTYPE=2 K1=5.52E-10 K2=-0.5 K3=0.0 # gg08_rnum=826
H2C2H21+ + C5H2 -> C6H31+ + CH3							RTYPE=2 K1=1.66E-09 K2=-0.5 K3=0.0 # gg08_rnum=827
H2C2H21+ + C6H -> C8H41+ + H							RTYPE=2 K1=2.55E-09 K2=-0.5 K3=0.0 # gg08_rnum=828
H2C2H21+ + C6H -> C7H21+ + CH3							RTYPE=2 K1=7.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=829
H2C2H21+ + C6H2 -> C8H41+ + H2							RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=830
H2C2H21+ + C6H2 -> C7H31+ + CH3							RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=831
H2C2H21+ + C7H -> C9H41+ + H							RTYPE=2 K1=2.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=832
H2C2H21+ + C7H -> C8H21+ + CH3							RTYPE=2 K1=6.75E-09 K2=-0.5 K3=0.0 # gg08_rnum=833
H2C2H21+ + C7H2 -> C9H41+ + H2							RTYPE=2 K1=5.27E-10 K2=-0.5 K3=0.0 # gg08_rnum=834
H2C2H21+ + C7H2 -> C8H31+ + CH3							RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=835
H2C2H21+ + H -> H2C2H1+ + H2							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=836
H2C2H21+ + HC3N -> HC3NH1+ + H2C2H						RTYPE=2 K1=8.03E-09 K2=-0.5 K3=0.0 # gg08_rnum=837
H2C2H21+ + N -> CH3CN1+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=838
H2C2H21+ + N -> H2C2N1+ + H2							RTYPE=2 K1=2.50E-10 K2=0.0 K3=0.0 # gg08_rnum=839
H2C2H21+ + NH3 -> NH41+ + H2C2H							RTYPE=2 K1=8.75E-10 K2=-0.5 K3=0.0 # gg08_rnum=840
H2C2H21+ + NH3 -> NH31+ + H2C2H2						RTYPE=2 K1=8.75E-10 K2=-0.5 K3=0.0 # gg08_rnum=841
H2C2H21+ + O -> CH3CO1+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=842
H2C2H21+ + O -> HCO1+ + CH3								RTYPE=2 K1=8.40E-11 K2=0.0 K3=0.0 # gg08_rnum=843
H2C2H21+ + O -> CH31+ + HCO								RTYPE=2 K1=1.08E-10 K2=0.0 K3=0.0 # gg08_rnum=844
H2C2H21+ + Si -> SiC2H21+ + H2							RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=846
H2C2H21+ + Si -> SiC2H31+ + H							RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=847
CH3CH21+ + C -> C3H31+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=848
CH3CH21+ + C -> C3H41+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=849
CH3CH21+ + HC2H -> C3H31+ + CH4							RTYPE=2 K1=6.80E-11 K2=0.0 K3=0.0 # gg08_rnum=850
CH3CH21+ + HC2H -> C4H51+ + H2							RTYPE=2 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=851
CH3CH21+ + H2C2H2 -> C3H51+ + CH4						RTYPE=2 K1=3.90E-10 K2=0.0 K3=0.0 # gg08_rnum=852
CH3CH21+ + H -> H2C2H21+ + H2							RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=853
CH3CH21+ + H2CO -> CH2OH1+ + H2C2H2						RTYPE=2 K1=2.35E-09 K2=-0.5 K3=0.0 # gg08_rnum=854
CH3CH21+ + H2O -> H3O1+ + H2C2H2						RTYPE=2 K1=2.15E-09 K2=-0.5 K3=0.0 # gg08_rnum=855
CH3CH21+ + HCN -> H2CN1+ + H2C2H2						RTYPE=2 K1=7.31E-09 K2=-0.5 K3=0.0 # gg08_rnum=857
CH3CH21+ + HNC -> H2CN1+ + H2C2H2						RTYPE=2 K1=6.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=858
CH3CH21+ + NH3 -> NH41+ + H2C2H2						RTYPE=2 K1=1.74E-09 K2=-0.5 K3=0.0 # gg08_rnum=859
CH3CH21+ + O -> HCO1+ + CH4								RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=860
CH3CH21+ + O -> CH3CHO1+ + H							RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=861
CH3CH31+ + H -> CH3CH21+ + H2							RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=862
C2N1+ + HC2H -> H2CN1+ + C3								RTYPE=2 K1=1.30E-10 K2=0.0 K3=0.0 # gg08_rnum=863
C2N1+ + HC2H -> C3H1+ + HCN								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=864
C2N1+ + CH4 -> H2C2H1+ + HCN							RTYPE=2 K1=4.20E-10 K2=0.0 K3=0.0 # gg08_rnum=865
C2N1+ + CH4 -> HC3NH1+ + H2								RTYPE=2 K1=2.10E-10 K2=0.0 K3=0.0 # gg08_rnum=866
C2N1+ + CH4 -> H2CN1+ + HC2H							RTYPE=2 K1=7.00E-11 K2=0.0 K3=0.0 # gg08_rnum=867
C2N1+ + H2 -> H2CN1+ + C								RTYPE=2 K1=8.10E-10 K2=0.0 K3=0.0 # gg08_rnum=868
C2N1+ + H2O -> HCO1+ + HCN								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=869
C2N1+ + H2O -> H2CN1+ + CO								RTYPE=2 K1=1.30E-10 K2=0.0 K3=0.0 # gg08_rnum=870
C2N1+ + NH3 -> H2CN1+ + HCN								RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=872
NCCN1+ + H -> C2H1+ + N2								RTYPE=2 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=873
NCCN1+ + H -> HNC1+ + CN								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=874
C31+ + HC2H -> C5H1+ + H								RTYPE=2 K1=6.00E-10 K2=0.0 K3=0.0 # gg08_rnum=875
C31+ + H -> C3H1+										RTYPE=2 K1=7.00E-16 K2=-1.50E+00 K3=0.0 # gg08_rnum=876
C31+ + H2 -> C3H1+ + H									RTYPE=2 K1=2.40E-10 K2=0.0 K3=0.0 # gg08_rnum=877
C3H1+ + HC2H -> C5H21+ + H								RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=878
C3H1+ + H2C2H2 -> C5H31+ + H2							RTYPE=2 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=879
C3H1+ + H2C2H2 -> C3H31+ + HC2H							RTYPE=2 K1=9.00E-10 K2=0.0 K3=0.0 # gg08_rnum=880
C3H1+ + HC4H -> C5H1+ + HC2H							RTYPE=2 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=881
C3H1+ + HC4H -> C5H21+ + C2H							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=882
C3H1+ + CH4 -> H2C2H1+ + HC2H							RTYPE=2 K1=6.12E-10 K2=0.0 K3=0.0 # gg08_rnum=883
C3H1+ + CH4 -> C4H31+ + H2								RTYPE=2 K1=5.50E-11 K2=0.0 K3=0.0 # gg08_rnum=884
C3H1+ + CO2 -> HC3O1+ + CO								RTYPE=2 K1=2.00E-12 K2=0.0 K3=0.0 # gg08_rnum=885
C3H1+ + H -> C3H21+										RTYPE=2 K1=2.00E-14 K2=-1.50E+00 K3=0.0 # gg08_rnum=886
C3H1+ + H2 -> C3H21+ + H								RTYPE=2 K1=1.00E-12 K2=0.0 K3=0.0 # gg08_rnum=887
C3H1+ + H2O -> H2C2H1+ + CO								RTYPE=2 K1=6.87E-10 K2=-0.5 K3=0.0 # gg08_rnum=888
C3H1+ + H2O -> HC3O1+ + H2								RTYPE=2 K1=6.87E-10 K2=-0.5 K3=0.0 # gg08_rnum=889
C3H1+ + H2O -> HCO1+ + HC2H								RTYPE=2 K1=6.87E-10 K2=-0.5 K3=0.0 # gg08_rnum=890
C3H1+ + NH3 -> NH41+ + C3								RTYPE=2 K1=5.57E-10 K2=-0.5 K3=0.0 # gg08_rnum=894
C3H1+ + NH3 -> H2NC1+ + HC2H							RTYPE=2 K1=5.57E-10 K2=-0.5 K3=0.0 # gg08_rnum=895
C3H1+ + NH3 -> NH31+ + C3H								RTYPE=2 K1=5.57E-10 K2=-0.5 K3=0.0 # gg08_rnum=896
C3H1+ + NO -> NO1+ + C3H								RTYPE=2 K1=1.73E-10 K2=-0.5 K3=0.0 # gg08_rnum=897
C3H1+ + NO -> HC2N1+ + CO								RTYPE=2 K1=1.73E-10 K2=-0.5 K3=0.0 # gg08_rnum=898
C3H1+ + O2 -> HCO1+ + C2O								RTYPE=2 K1=1.50E-11 K2=0.0 K3=0.0 # gg08_rnum=899
C3H1+ + O2 -> HC3O1+ + O								RTYPE=2 K1=7.50E-12 K2=0.0 K3=0.0 # gg08_rnum=900
C3H1+ + O2 -> C2OH1+ + CO								RTYPE=2 K1=2.50E-12 K2=0.0 K3=0.0 # gg08_rnum=901
C3H1+ + Si -> SiC31+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=905
C3H21+ + C -> C4H1+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=906
C3H21+ + C2H -> C5H21+ + H								RTYPE=2 K1=1.89E-09 K2=-0.5 K3=0.0 # gg08_rnum=907
C3H21+ + HC2H -> C5H31+ + H								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # gg08_rnum=908
C3H21+ + H2C2H -> C5H41+ + H							RTYPE=2 K1=7.30E-10 K2=-0.5 K3=0.0 # gg08_rnum=909
C3H21+ + H2C2H -> C5H31+ + H2							RTYPE=2 K1=7.30E-10 K2=-0.5 K3=0.0 # gg08_rnum=910
C3H21+ + H2C2H2 -> C5H51+ + H							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=911
C3H21+ + H2C2H2 -> C4H31+ + CH3							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=912
C3H21+ + C3H -> C6H21+ + H								RTYPE=2 K1=6.57E-09 K2=-0.5 K3=0.0 # gg08_rnum=913
C3H21+ + C3H2 -> C6H31+ + H								RTYPE=2 K1=1.51E-09 K2=-0.5 K3=0.0 # gg08_rnum=914
C3H21+ + C3H2 -> C6H21+ + H2							RTYPE=2 K1=1.51E-09 K2=-0.5 K3=0.0 # gg08_rnum=915
C3H21+ + C3H3 -> C6H41+ + H								RTYPE=2 K1=3.54E-09 K2=-0.5 K3=0.0 # gg08_rnum=916
C3H21+ + C3H4 -> C6H51+ + H								RTYPE=2 K1=1.37E-10 K2=-0.5 K3=0.0 # gg08_rnum=917
C3H21+ + C3H4 -> C4H31+ + H2C2H							RTYPE=2 K1=8.23E-11 K2=-0.5 K3=0.0 # gg08_rnum=918
C3H21+ + C3H4 -> C4H41+ + HC2H							RTYPE=2 K1=2.81E-10 K2=-0.5 K3=0.0 # gg08_rnum=919
C3H21+ + C3H4 -> HC4H1+ + H2C2H2						RTYPE=2 K1=6.17E-11 K2=-0.5 K3=0.0 # gg08_rnum=920
C3H21+ + C3H4 -> C5H31+ + CH3							RTYPE=2 K1=1.24E-10 K2=-0.5 K3=0.0 # gg08_rnum=921
C3H21+ + C4H -> C7H1+ + H2								RTYPE=2 K1=8.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=922
C3H21+ + C4H -> C7H21+ + H								RTYPE=2 K1=8.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=923
C3H21+ + HC4H -> C7H31+ + H								RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=924
C3H21+ + HC4H -> C7H21+ + H2							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=925
C3H21+ + C5H -> C8H21+ + H								RTYPE=2 K1=4.08E-09 K2=-0.5 K3=0.0 # gg08_rnum=926
C3H21+ + C5H -> C8H1+ + H2								RTYPE=2 K1=4.08E-09 K2=-0.5 K3=0.0 # gg08_rnum=927
C3H21+ + C5H2 -> C8H21+ + H2							RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=928
C3H21+ + C5H2 -> C8H31+ + H								RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=929
C3H21+ + C6H -> C9H1+ + H2								RTYPE=2 K1=4.59E-09 K2=-0.5 K3=0.0 # gg08_rnum=930
C3H21+ + C6H -> C9H21+ + H								RTYPE=2 K1=4.59E-09 K2=-0.5 K3=0.0 # gg08_rnum=931
C3H21+ + C6H2 -> C9H21+ + H2							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=932
C3H21+ + C6H2 -> C9H31+ + H								RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=933
C3H21+ + CH4 -> C4H51+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=934
C3H21+ + H -> C3H31+									RTYPE=2 K1=4.00E-15 K2=-1.50E+00 K3=0.0 # gg08_rnum=935
C3H21+ + H -> C3H1+ + H2								RTYPE=2 K1=6.00E-11 K2=0.0 K3=0.0 # gg08_rnum=936
C3H21+ + N -> NC3H1+ + H								RTYPE=2 K1=2.50E-10 K2=0.0 K3=0.0 # gg08_rnum=937
C3H21+ + O -> HCO1+ + C2H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=938
C3H21+ + P -> PC3H1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=939
C3H21+ + Si -> SiC31+ + H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=941
C3H21+ + Si -> SiC3H1+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=942
C3H31+ + C -> C4H1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=943
C3H31+ + C -> HC4H1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=944
C3H31+ + C2H -> C5H21+ + H2								RTYPE=2 K1=9.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=945
C3H31+ + C2H -> C5H31+ + H								RTYPE=2 K1=9.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=946
C3H31+ + HC2H -> C5H31+ + H2							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=947
C3H31+ + H2C2H -> C5H41+ + H2							RTYPE=2 K1=1.46E-09 K2=-0.5 K3=0.0 # gg08_rnum=948
C3H31+ + H2C2H2 -> C5H51+ + H2							RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=949
C3H31+ + C3H -> C6H21+ + H2								RTYPE=2 K1=3.27E-09 K2=-0.5 K3=0.0 # gg08_rnum=950
C3H31+ + C3H -> C6H31+ + H								RTYPE=2 K1=3.27E-09 K2=-0.5 K3=0.0 # gg08_rnum=951
C3H31+ + C3H2 -> C6H41+ + H								RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=952
C3H31+ + C3H2 -> C6H31+ + H2							RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=953
C3H31+ + C3H3 -> C6H41+ + H2							RTYPE=2 K1=1.76E-09 K2=-0.5 K3=0.0 # gg08_rnum=954
C3H31+ + C3H3 -> C6H51+ + H								RTYPE=2 K1=1.76E-09 K2=-0.5 K3=0.0 # gg08_rnum=955
C3H31+ + C3H4 -> C6H51+ + H2							RTYPE=2 K1=6.81E-10 K2=-0.5 K3=0.0 # gg08_rnum=956
C3H31+ + C4H -> C7H21+ + H2								RTYPE=2 K1=8.85E-10 K2=-0.5 K3=0.0 # gg08_rnum=957
C3H31+ + C4H -> C7H31+ + H								RTYPE=2 K1=8.85E-10 K2=-0.5 K3=0.0 # gg08_rnum=958
C3H31+ + HC4H -> C7H31+ + H2							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=959
C3H31+ + C5H -> C8H31+ + H								RTYPE=2 K1=4.05E-09 K2=-0.5 K3=0.0 # gg08_rnum=960
C3H31+ + C5H -> C8H21+ + H2								RTYPE=2 K1=4.05E-09 K2=-0.5 K3=0.0 # gg08_rnum=961
C3H31+ + C5H2 -> C8H41+ + H								RTYPE=2 K1=9.91E-10 K2=-0.5 K3=0.0 # gg08_rnum=962
C3H31+ + C5H2 -> C8H31+ + H2							RTYPE=2 K1=9.91E-10 K2=-0.5 K3=0.0 # gg08_rnum=963
C3H31+ + C6H -> C9H21+ + H2								RTYPE=2 K1=4.55E-09 K2=-0.5 K3=0.0 # gg08_rnum=964
C3H31+ + C6H -> C9H31+ + H								RTYPE=2 K1=4.55E-09 K2=-0.5 K3=0.0 # gg08_rnum=965
C3H31+ + C6H2 -> C9H31+ + H2							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=966
C3H31+ + CH4 -> C4H51+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=967
C3H31+ + O -> H2C2H1+ + CO								RTYPE=2 K1=4.50E-11 K2=0.0 K3=0.0 # gg08_rnum=968
C3H31+ + O -> HCO1+ + HC2H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=969
C3H31+ + Si -> SiC3H21+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=971
C3H31+ + Si -> SiC3H1+ + H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=972
C3H41+ + C -> HC4H1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=973
C3H41+ + C -> C4H31+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=974
C3H41+ + HC2H -> C5H51+ + H								RTYPE=2 K1=4.90E-10 K2=0.0 K3=0.0 # gg08_rnum=975
C3H41+ + C3H4 -> C6H71+ + H								RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=976
C3H41+ + H -> C3H31+ + H2								RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=977
C3H41+ + N -> HC3NH1+ + H2								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=978
C3H41+ + N -> C3H3N1+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=979
C3H41+ + O -> HCO1+ + H2C2H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=980
C3H51+ + C -> C4H31+ + H2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=981
C3H51+ + C6H6 -> C6H71+ + C3H4							RTYPE=2 K1=1.15E-10 K2=0.0 K3=0.0 # gg08_rnum=982
C3H51+ + N -> C3H3N1+ + H2								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=983
C3H51+ + N -> H2C2H21+ + HCN							RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=984
C3H51+ + O -> HCO1+ + H2C2H2							RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=985
NC3H1+ + H2 -> HC3NH1+ + H								RTYPE=2 K1=5.00E-12 K2=0.0 K3=0.0 # gg08_rnum=986
NC3H1+ + H2 -> HC2H1+ + HCN								RTYPE=2 K1=2.00E-12 K2=0.0 K3=0.0 # gg08_rnum=987
C3N1+ + H2 -> NC3H1+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=988
C41+ + H2 -> C4H1+ + H									RTYPE=2 K1=1.30E-10 K2=0.0 K3=0.0 # gg08_rnum=989
C4H1+ + C -> C51+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=990
C4H1+ + C2H -> C61+ + H2								RTYPE=2 K1=9.03E-10 K2=-0.5 K3=0.0 # gg08_rnum=991
C4H1+ + C2H -> C6H1+ + H								RTYPE=2 K1=9.03E-10 K2=-0.5 K3=0.0 # gg08_rnum=992
C4H1+ + HC2H -> C6H21+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=993
C4H1+ + H2C2H -> C6H31+ + H								RTYPE=2 K1=1.39E-09 K2=-0.5 K3=0.0 # gg08_rnum=994
C4H1+ + H2C2H2 -> C6H41+ + H							RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=995
C4H1+ + H2C2H2 -> C4H31+ + HC2H							RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=996
C4H1+ + C3H -> C7H1+ + H								RTYPE=2 K1=3.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=997
C4H1+ + C3H -> C71+ + H2								RTYPE=2 K1=3.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=998
C4H1+ + C3H2 -> C7H21+ + H								RTYPE=2 K1=2.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=999
C4H1+ + C3H3 -> C7H31+ + H								RTYPE=2 K1=3.33E-09 K2=-0.5 K3=0.0 # gg08_rnum=1000
C4H1+ + C3H4 -> C7H41+ + H								RTYPE=2 K1=6.45E-10 K2=-0.5 K3=0.0 # gg08_rnum=1001
C4H1+ + C4H -> HC4H1+ + C4								RTYPE=2 K1=8.35E-10 K2=-0.5 K3=0.0 # gg08_rnum=1002
C4H1+ + C4H -> C8H1+ + H								RTYPE=2 K1=8.35E-10 K2=-0.5 K3=0.0 # gg08_rnum=1003
C4H1+ + HC4H -> C8H21+ + H								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1004
C4H1+ + C5H -> C9H1+ + H								RTYPE=2 K1=7.57E-09 K2=-0.5 K3=0.0 # gg08_rnum=1005
C4H1+ + C5H2 -> C9H21+ + H								RTYPE=2 K1=1.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=1006
C4H1+ + CH4 -> C5H31+ + H2								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1007
C4H1+ + Fe -> Fe1+ + C4H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1008
C4H1+ + H -> HC4H1+										RTYPE=2 K1=6.00E-14 K2=-1.50E+00 K3=0.0 # gg08_rnum=1009
C4H1+ + H2 -> HC4H1+ + H								RTYPE=2 K1=1.65E-10 K2=0.0 K3=0.0 # gg08_rnum=1010
C4H1+ + Mg -> Mg1+ + C4H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1011
C4H1+ + Na -> Na1+ + C4H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1012
C4H1+ + O -> HCO1+ + C3									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1013
HC4H1+ + C -> C51+ + H2									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1014
HC4H1+ + C -> C5H1+ + H									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1015
HC4H1+ + C2H -> C6H21+ + H								RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=1016
HC4H1+ + HC2H -> C6H31+ + H								RTYPE=2 K1=7.00E-12 K2=0.0 K3=0.0 # gg08_rnum=1017
HC4H1+ + H2C2H -> C6H31+ + H2							RTYPE=2 K1=2.78E-10 K2=-0.5 K3=0.0 # gg08_rnum=1018
HC4H1+ + H2C2H -> C6H41+ + H							RTYPE=2 K1=1.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=1019
HC4H1+ + H2C2H2 -> C6H41+ + H2							RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1020
HC4H1+ + H2C2H2 -> C6H51+ + H							RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1021
HC4H1+ + C3H -> C7H21+ + H								RTYPE=2 K1=6.17E-09 K2=-0.5 K3=0.0 # gg08_rnum=1022
HC4H1+ + C3H2 -> C7H31+ + H								RTYPE=2 K1=2.84E-09 K2=-0.5 K3=0.0 # gg08_rnum=1023
HC4H1+ + C3H3 -> C7H31+ + H2							RTYPE=2 K1=6.63E-10 K2=-0.5 K3=0.0 # gg08_rnum=1024
HC4H1+ + C3H3 -> C7H41+ + H								RTYPE=2 K1=2.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=1025
HC4H1+ + C3H4 -> C7H51+ + H								RTYPE=2 K1=6.42E-10 K2=-0.5 K3=0.0 # gg08_rnum=1026
HC4H1+ + C4H -> C8H21+ + H								RTYPE=2 K1=1.66E-09 K2=-0.5 K3=0.0 # gg08_rnum=1027
HC4H1+ + HC4H -> C8H21+ + H2							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1028
HC4H1+ + HC4H -> C6H21+ + HC2H							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1029
HC4H1+ + C5H -> C9H21+ + H								RTYPE=2 K1=7.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=1030
HC4H1+ + C5H2 -> C9H31+ + H								RTYPE=2 K1=1.84E-09 K2=-0.5 K3=0.0 # gg08_rnum=1031
HC4H1+ + CH4 -> C5H51+ + H								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1032
HC4H1+ + CH4 -> C5H41+ + H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1033
HC4H1+ + H -> C4H31+									RTYPE=2 K1=7.00E-11 K2=-1.00E-01 K3=0.0 # gg08_rnum=1034
HC4H1+ + N -> HC4N1+ + H								RTYPE=2 K1=1.00E-18 K2=0.0 K3=0.0 # gg08_rnum=1035
HC4H1+ + O -> C3H21+ + CO								RTYPE=2 K1=1.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1036
HC4H1+ + O -> HCO1+ + C3H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1037
HC4H1+ + O -> HC4O1+ + H								RTYPE=2 K1=1.35E-10 K2=0.0 K3=0.0 # gg08_rnum=1038
HC4H1+ + P -> PC4H1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1039
HC4H1+ + Si -> SiC41+ + H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1041
HC4H1+ + Si -> SiC4H1+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1042
C4H31+ + C -> C5H1+ + H2								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1043
C4H31+ + C -> C5H21+ + H								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1044
C4H31+ + C2H -> C6H31+ + H								RTYPE=2 K1=1.79E-09 K2=-0.5 K3=0.0 # gg08_rnum=1045
C4H31+ + H2C2H -> C6H41+ + H2							RTYPE=2 K1=6.93E-10 K2=-0.5 K3=0.0 # gg08_rnum=1046
C4H31+ + H2C2H -> C6H51+ + H							RTYPE=2 K1=6.93E-10 K2=-0.5 K3=0.0 # gg08_rnum=1047
C4H31+ + C3H -> C7H31+ + H								RTYPE=2 K1=6.14E-09 K2=-0.5 K3=0.0 # gg08_rnum=1048
C4H31+ + C3H2 -> C7H41+ + H								RTYPE=2 K1=2.82E-09 K2=-0.5 K3=0.0 # gg08_rnum=1049
C4H31+ + C3H3 -> C7H51+ + H								RTYPE=2 K1=1.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=1050
C4H31+ + C3H3 -> C7H41+ + H2							RTYPE=2 K1=1.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=1051
C4H31+ + C3H4 -> C5H51+ + HC2H							RTYPE=2 K1=6.39E-10 K2=-0.5 K3=0.0 # gg08_rnum=1052
C4H31+ + C4H -> C8H31+ + H								RTYPE=2 K1=1.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=1053
C4H31+ + HC4H -> C8H41+ + H								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1054
C4H31+ + HC4H -> C6H31+ + HC2H							RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1055
C4H31+ + C5H -> C9H31+ + H								RTYPE=2 K1=7.49E-09 K2=-0.5 K3=0.0 # gg08_rnum=1056
C4H31+ + C5H2 -> C9H31+ + H2							RTYPE=2 K1=9.17E-10 K2=-0.5 K3=0.0 # gg08_rnum=1057
C4H31+ + C5H2 -> C9H41+ + H								RTYPE=2 K1=9.17E-10 K2=-0.5 K3=0.0 # gg08_rnum=1058
C4H31+ + CH4 -> C5H51+ + H2								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1059
C4H31+ + H -> C4H41+									RTYPE=2 K1=6.00E-14 K2=-7.00E-01 K3=0.0 # gg08_rnum=1060
C4H31+ + N -> H2C4N1+ + H								RTYPE=2 K1=1.00E-18 K2=0.0 K3=0.0 # gg08_rnum=1061
C4H31+ + O -> HCO1+ + C3H2								RTYPE=2 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1062
C4H41+ + HC2H -> C6H41+ + H2							RTYPE=2 K1=1.20E-11 K2=0.0 K3=0.0 # gg08_rnum=1064
C4H41+ + HC2H -> C6H51+ + H								RTYPE=2 K1=9.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1065
C4H41+ + HC4H -> C6H41+ + HC2H							RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1066
C4H4N1+ + C -> C5H3N1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1067
C4H51+ + N -> C4H4N1+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1068
C4N1+ + HC2H -> C5H1+ + HCN								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1069
C4N1+ + CH4 -> C5H2N1+ + H2								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1070
C4N1+ + H2 -> C3H1+ + HCN								RTYPE=2 K1=2.20E-11 K2=0.0 K3=0.0 # gg08_rnum=1071
C4N1+ + H2O -> HC3NH1+ + CO								RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1072
C4N1+ + H2O -> HCO1+ + HC3N								RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1073
C51+ + H2 -> C5H1+ + H									RTYPE=2 K1=6.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1074
C5H1+ + C -> C61+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1075
C5H1+ + H2 -> C5H21+ + H								RTYPE=2 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=1076
C5H1+ + N -> C5N1+ + H									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1077
C5H1+ + O -> HCO1+ + C4									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1078
C5H21+ + C -> C61+ + H2									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1079
C5H21+ + C -> C6H1+ + H									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1080
C5H21+ + C2H -> C7H21+ + H								RTYPE=2 K1=1.74E-09 K2=-0.5 K3=0.0 # gg08_rnum=1081
C5H21+ + HC2H -> C7H21+ + H2							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1082
C5H21+ + HC2H -> C7H31+ + H								RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1083
C5H21+ + H2C2H -> C7H41+ + H							RTYPE=2 K1=4.47E-10 K2=-0.5 K3=0.0 # gg08_rnum=1084
C5H21+ + H2C2H -> C7H31+ + H2							RTYPE=2 K1=8.93E-10 K2=-0.5 K3=0.0 # gg08_rnum=1085
C5H21+ + H2C2H2 -> C7H41+ + H2							RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1086
C5H21+ + H2C2H2 -> C7H51+ + H							RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1087
C5H21+ + C3H -> C8H21+ + H								RTYPE=2 K1=5.91E-09 K2=-0.5 K3=0.0 # gg08_rnum=1088
C5H21+ + C3H2 -> C8H21+ + H2							RTYPE=2 K1=9.10E-10 K2=-0.5 K3=0.0 # gg08_rnum=1089
C5H21+ + C3H2 -> C8H31+ + H								RTYPE=2 K1=1.81E-09 K2=-0.5 K3=0.0 # gg08_rnum=1090
C5H21+ + C3H3 -> C8H31+ + H2							RTYPE=2 K1=1.59E-09 K2=-0.5 K3=0.0 # gg08_rnum=1091
C5H21+ + C3H3 -> C8H41+ + H								RTYPE=2 K1=1.59E-09 K2=-0.5 K3=0.0 # gg08_rnum=1092
C5H21+ + C3H4 -> C8H41+ + H2							RTYPE=2 K1=6.14E-10 K2=-0.5 K3=0.0 # gg08_rnum=1093
C5H21+ + C4H -> C9H21+ + H								RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=1094
C5H21+ + HC4H -> C9H31+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1095
C5H21+ + HC4H -> C7H31+ + C2H							RTYPE=2 K1=6.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1096
C5H21+ + CH4 -> C6H51+ + H								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1097
C5H21+ + CH4 -> C6H41+ + H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1098
C5H21+ + N -> C5HN1+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1099
C5H21+ + O -> HCO1+ + C4H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1100
C5H31+ + C -> C6H1+ + H2								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1101
C5H31+ + C -> C6H21+ + H								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1102
C5H31+ + N -> C5H2N1+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1103
C5H31+ + O -> HCO1+ + HC4H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1104
C5H41+ + N -> C5H3N1+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1105
C5H51+ + N -> C5H3N1+ + H2								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1106
C5HN1+ + H2 -> C5H2N1+ + H								RTYPE=2 K1=5.00E-12 K2=0.0 K3=0.0 # gg08_rnum=1107
C5N1+ + H2 -> C5HN1+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1108
C61+ + H2 -> C6H1+ + H									RTYPE=2 K1=5.40E-11 K2=0.0 K3=0.0 # gg08_rnum=1109
C6H1+ + C -> C71+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1110
C6H1+ + H2 -> C6H21+ + H								RTYPE=2 K1=1.30E-12 K2=0.0 K3=0.0 # gg08_rnum=1111
C6H1+ + O -> HCO1+ + C5									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1112
C6H21+ + C -> C71+ + H2									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1113
C6H21+ + C -> C7H1+ + H									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1114
C6H21+ + C2H -> C8H21+ + H								RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1115
C6H21+ + H2C2H -> C8H41+ + H							RTYPE=2 K1=4.36E-10 K2=-0.5 K3=0.0 # gg08_rnum=1116
C6H21+ + H2C2H -> C8H31+ + H2							RTYPE=2 K1=8.72E-10 K2=-0.5 K3=0.0 # gg08_rnum=1117
C6H21+ + H2C2H2 -> C8H41+ + H2							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1118
C6H21+ + C3H -> C9H21+ + H								RTYPE=2 K1=5.73E-09 K2=-0.5 K3=0.0 # gg08_rnum=1119
C6H21+ + C3H2 -> C9H31+ + H								RTYPE=2 K1=1.76E-09 K2=-0.5 K3=0.0 # gg08_rnum=1120
C6H21+ + C3H2 -> C9H21+ + H2							RTYPE=2 K1=8.80E-10 K2=-0.5 K3=0.0 # gg08_rnum=1121
C6H21+ + C3H3 -> C9H31+ + H2							RTYPE=2 K1=1.54E-09 K2=-0.5 K3=0.0 # gg08_rnum=1122
C6H21+ + C3H3 -> C9H41+ + H								RTYPE=2 K1=1.54E-09 K2=-0.5 K3=0.0 # gg08_rnum=1123
C6H21+ + C3H4 -> C9H41+ + H2							RTYPE=2 K1=5.94E-10 K2=-0.5 K3=0.0 # gg08_rnum=1124
C6H21+ + CH4 -> C7H41+ + H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1125
C6H21+ + CH4 -> C7H51+ + H								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1126
C6H21+ + O -> HCO1+ + C5H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1127
C6H31+ + C -> C7H1+ + H2								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1128
C6H31+ + C -> C7H21+ + H								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1129
C6H31+ + O -> HCO1+ + C5H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1130
C6H41+ + H -> C6H51+									RTYPE=2 K1=3.00E-15 K2=-1.50E+00 K3=0.0 # gg08_rnum=1131
C6H4N1+ + C -> C7H3N1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1132
C6H51+ + H2C2H2 -> C6H71+ + HC2H						RTYPE=2 K1=8.50E-11 K2=0.0 K3=0.0 # gg08_rnum=1133
C6H51+ + H2 -> C6H71+									RTYPE=2 K1=6.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1134
C6H51+ + N -> C6H4N1+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1135
C6H51+ + O -> C5H51+ + CO								RTYPE=2 K1=6.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1136
C6H51+ + O2 -> C4H51+ + CO + CO							RTYPE=2 K1=4.90E-11 K2=0.0 K3=0.0 # gg08_rnum=1137
C71+ + H2 -> C7H1+ + H									RTYPE=2 K1=1.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1138
C7H1+ + C -> C81+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1139
C7H1+ + H2 -> C7H21+ + H								RTYPE=2 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=1140
C7H1+ + N -> C7N1+ + H									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1141
C7H1+ + O -> HCO1+ + C6									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1142
C7H21+ + C -> C81+ + H2									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1143
C7H21+ + C -> C8H1+ + H									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1144
C7H21+ + C2H -> C9H21+ + H								RTYPE=2 K1=1.67E-09 K2=-0.5 K3=0.0 # gg08_rnum=1145
C7H21+ + HC2H -> C9H21+ + H2							RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1146
C7H21+ + HC2H -> C9H31+ + H								RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1147
C7H21+ + H2C2H -> C9H41+ + H							RTYPE=2 K1=4.27E-10 K2=-0.5 K3=0.0 # gg08_rnum=1148
C7H21+ + H2C2H -> C9H31+ + H2							RTYPE=2 K1=8.53E-10 K2=-0.5 K3=0.0 # gg08_rnum=1149
C7H21+ + H2C2H2 -> C9H41+ + H2							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1150
C7H21+ + CH4 -> C8H41+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1151
C7H21+ + N -> C7HN1+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1152
C7H21+ + O -> HCO1+ + C6H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1153
C7H31+ + C -> C8H21+ + H								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1154
C7H31+ + C -> C8H1+ + H2								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1155
C7H31+ + N -> C7H2N1+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1156
C7H31+ + O -> HCO1+ + C6H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1157
C7H41+ + N -> C7H3N1+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1158
C7H51+ + N -> C7H3N1+ + H2								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1159
C7HN1+ + H2 -> C7H2N1+ + H								RTYPE=2 K1=5.00E-12 K2=0.0 K3=0.0 # gg08_rnum=1160
C7N1+ + H2 -> C7HN1+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1161
C81+ + H2 -> C8H1+ + H									RTYPE=2 K1=4.70E-12 K2=0.0 K3=0.0 # gg08_rnum=1162
C8H1+ + H2 -> C8H21+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1163
C8H21+ + C -> C91+ + H2									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1164
C8H21+ + C -> C9H1+ + H									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1165
C8H21+ + CH4 -> C9H41+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1166
C8H21+ + O -> HCO1+ + C7H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1167
C8H31+ + C -> C9H1+ + H2								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1168
C8H31+ + C -> C9H21+ + H								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1169
C8H31+ + O -> HCO1+ + C7H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1170
C8H4N1+ + C -> C9H3N1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1171
C91+ + H2 -> C9H1+ + H									RTYPE=2 K1=4.10E-11 K2=0.0 K3=0.0 # gg08_rnum=1172
C9H1+ + C -> C101+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1173
C9H1+ + H2 -> C9H21+ + H								RTYPE=2 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=1174
C9H1+ + N -> C9N1+ + H									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1175
C9H1+ + O -> HCO1+ + C8									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1176
C9H21+ + C -> C101+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1177
C9H21+ + N -> C9HN1+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1178
C9H21+ + O -> HCO1+ + C8H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1179
C9H31+ + N -> C9H2N1+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1180
C9H31+ + O -> HCO1+ + C8H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1181
C9H41+ + N -> C9H3N1+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1182
C9HN1+ + H2 -> C9H2N1+ + H								RTYPE=2 K1=5.00E-12 K2=0.0 K3=0.0 # gg08_rnum=1183
C9N1+ + H2 -> C9HN1+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1184
CH1+ + C -> C21+ + H									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1185
CH1+ + C2 -> C31+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1186
CH1+ + C2H -> C31+ + H2									RTYPE=2 K1=9.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1187
CH1+ + HC2H -> C3H21+ + H								RTYPE=2 K1=2.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1188
CH1+ + CH -> C21+ + H2									RTYPE=2 K1=7.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1189
CH1+ + CH2 -> C2H1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1190
CH1+ + CH3OH -> H2CO1+ + CH3							RTYPE=2 K1=1.45E-09 K2=0.0 K3=0.0 # gg08_rnum=1191
CH1+ + CH3OH -> CH3O1+ + CH2							RTYPE=2 K1=2.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1192
CH1+ + CH3OH -> CH3OH21+ + C							RTYPE=2 K1=1.16E-09 K2=0.0 K3=0.0 # gg08_rnum=1193
CH1+ + CH4 -> HC2H1+ + H2 + H							RTYPE=2 K1=1.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1194
CH1+ + CH4 -> H2C2H1+ + H2								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1195
CH1+ + CH4 -> H2C2H21+ + H								RTYPE=2 K1=6.50E-11 K2=0.0 K3=0.0 # gg08_rnum=1196
CH1+ + CN -> C2N1+ + H									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1197
CH1+ + CN -> CNC1+ + H									RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1198
CH1+ + CO2 -> HCO1+ + CO								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1199
CH1+ + Fe -> Fe1+ + CH									RTYPE=2 K1=2.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1200
CH1+ + H -> C1+ + H2									RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1201
CH1+ + H2 -> CH21+ + H									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1202
CH1+ + H2CO -> CH2OH1+ + C								RTYPE=2 K1=9.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1203
CH1+ + H2CO -> HCO1+ + CH2								RTYPE=2 K1=9.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1204
CH1+ + H2CO -> CH31+ + CO								RTYPE=2 K1=9.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1205
CH1+ + H2O -> HCO1+ + H2								RTYPE=2 K1=2.90E-09 K2=0.0 K3=0.0 # gg08_rnum=1206
CH1+ + H2O -> H2CO1+ + H								RTYPE=2 K1=5.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1207
CH1+ + H2O -> H3O1+ + C									RTYPE=2 K1=5.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1208
CH1+ + HCN -> C2N1+ + H2								RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1211
CH1+ + HCN -> HC2N1+ + H								RTYPE=2 K1=2.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1212
CH1+ + HCN -> H2CN1+ + C								RTYPE=2 K1=2.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1213
CH1+ + HCO -> HCO1+ + CH								RTYPE=2 K1=4.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1214
CH1+ + HCO -> CH21+ + CO								RTYPE=2 K1=4.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1215
CH1+ + HNC -> H2CN1+ + C								RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=1216
CH1+ + Mg -> Mg1+ + CH									RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1217
CH1+ + N -> CN1+ + H									RTYPE=2 K1=1.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1218
CH1+ + Na -> Na1+ + CH									RTYPE=2 K1=3.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1219
CH1+ + NH -> CN1+ + H2									RTYPE=2 K1=7.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1220
CH1+ + NH2 -> HCN1+ + H2								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1221
CH1+ + NH3 -> H2NC1+ + H2								RTYPE=2 K1=1.84E-09 K2=0.0 K3=0.0 # gg08_rnum=1222
CH1+ + NH3 -> NH31+ + CH								RTYPE=2 K1=4.59E-10 K2=0.0 K3=0.0 # gg08_rnum=1223
CH1+ + NH3 -> NH41+ + C									RTYPE=2 K1=4.05E-10 K2=0.0 K3=0.0 # gg08_rnum=1224
CH1+ + NO -> NO1+ + CH									RTYPE=2 K1=7.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1225
CH1+ + O -> CO1+ + H									RTYPE=2 K1=3.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1226
CH1+ + O2 -> CO1+ + OH									RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1227
CH1+ + O2 -> HCO1+ + O									RTYPE=2 K1=9.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1228
CH1+ + O2 -> HCO + O1+									RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1229
CH1+ + OH -> CO1+ + H2									RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1232
CH1+ + Si -> Si1+ + CH									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1236
CH21+ + C -> C2H1+ + H									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1237
CH21+ + C2 -> C3H1+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1238
CH21+ + C2H -> C3H21+ + H								RTYPE=2 K1=9.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1239
CH21+ + CH -> HC2H1+ + H								RTYPE=2 K1=7.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1240
CH21+ + CH2 -> H2C2H1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1241
CH21+ + CH4 -> CH3CH21+ + H								RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1242
CH21+ + CH4 -> H2C2H21+ + H2							RTYPE=2 K1=9.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1243
CH21+ + CO2 -> H2CO1+ + CO								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1244
CH21+ + H2 -> CH31+ + H									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1245
CH21+ + H2CO -> CH3CO1+ + H								RTYPE=2 K1=3.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1246
CH21+ + H2CO -> HCO1+ + CH3								RTYPE=2 K1=2.80E-09 K2=0.0 K3=0.0 # gg08_rnum=1247
CH21+ + H2CO -> CH2CO1+ + H2							RTYPE=2 K1=1.65E-10 K2=0.0 K3=0.0 # gg08_rnum=1248
CH21+ + H2O -> CH2OH1+ + H								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1249
CH21+ + HCN -> H2C2N1+ + H								RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=1252
CH21+ + HCO -> CH31+ + CO								RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1253
CH21+ + HCO -> CH2CO1+ + H								RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1254
CH21+ + N -> HCN1+ + H									RTYPE=2 K1=2.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1255
CH21+ + NH -> H2CN1+ + H								RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1256
CH21+ + NH2 -> H2CN1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1257
CH21+ + NH3 -> NH41+ + CH								RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1258
CH21+ + NH3 -> CH3NH1+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1259
CH21+ + NO -> NO1+ + CH2								RTYPE=2 K1=4.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1260
CH21+ + O -> HCO1+ + H									RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1261
CH21+ + O2 -> HCO1+ + OH								RTYPE=2 K1=9.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1262
CH21+ + O2 -> HOCO1+ + H								RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1263
CH21+ + OH -> H2CO1+ + H								RTYPE=2 K1=7.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1266
CH2OH1+ + CH -> CH21+ + H2CO							RTYPE=2 K1=4.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=1268
CH2OH1+ + H2CO -> CH2OHOCH21+							RTYPE=2 K1=8.10E-15 K2=-3.00E+00 K3=0.0 # gg08_rnum=1269
CH2OH1+ + HNC -> H2CN1+ + H2CO							RTYPE=2 K1=6.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=1270
CH2OH1+ + Na -> Na1+ + H2CO + H							RTYPE=2 K1=2.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1271
CH2OH1+ + NH2 -> NH31+ + H2CO							RTYPE=2 K1=2.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1272
CH2OH1+ + NH3 -> NH41+ + H2CO							RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1273
SiCH21+ + C -> SiC2H1+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1274
SiCH21+ + C -> Si1+ + HC2H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1275
SiCH21+ + C -> SiC21+ + H2								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1276
SiCH21+ + N -> Si1+ + HCN + H							RTYPE=2 K1=7.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1277
SiCH21+ + O -> Si1+ + H2CO								RTYPE=2 K1=6.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1278
SiCH21+ + O -> HCO1+ + SiH								RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1279
CH31+ + C -> C2H1+ + H2									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1281
CH31+ + C -> HC2H1+ + H									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1282
CH31+ + C2 -> C3H1+ + H2								RTYPE=2 K1=9.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1283
CH31+ + C2H -> C3H21+ + H2								RTYPE=2 K1=1.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1284
CH31+ + C2H -> C3H31+ + H								RTYPE=2 K1=1.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1285
CH31+ + HC2H -> C3H31+ + H2								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1286
CH31+ + H2C2H -> C3H31+ + H + H2						RTYPE=2 K1=1.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=1287
CH31+ + H2C2H -> C3H41+ + H2							RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=1288
CH31+ + H2C2H -> H2C2H1+ + CH3							RTYPE=2 K1=5.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=1289
CH31+ + H2C2H2 -> C3H31+ + H2 + H2						RTYPE=2 K1=4.60E-11 K2=0.0 K3=0.0 # gg08_rnum=1290
CH31+ + H2C2H2 -> C3H51+ + H2							RTYPE=2 K1=5.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1291
CH31+ + H2C2H2 -> H2C2H1+ + CH4							RTYPE=2 K1=3.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1292
CH31+ + C3H -> C3H1+ + CH3								RTYPE=2 K1=4.35E-09 K2=-0.5 K3=0.0 # gg08_rnum=1293
CH31+ + C3H -> HC4H1+ + H2								RTYPE=2 K1=4.35E-09 K2=-0.5 K3=0.0 # gg08_rnum=1294
CH31+ + C3H2 -> C4H31+ + H2								RTYPE=2 K1=4.02E-09 K2=-0.5 K3=0.0 # gg08_rnum=1295
CH31+ + C3H3 -> C4H51+ + H								RTYPE=2 K1=4.71E-09 K2=-0.5 K3=0.0 # gg08_rnum=1296
CH31+ + C4H -> C5H21+ + H2								RTYPE=2 K1=2.44E-09 K2=-0.5 K3=0.0 # gg08_rnum=1297
CH31+ + HC4H -> C3H31+ + HC2H							RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1298
CH31+ + HC4H -> C5H31+ + H2								RTYPE=2 K1=1.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1299
CH31+ + C5H -> C6H21+ + H2								RTYPE=2 K1=1.14E-08 K2=-0.5 K3=0.0 # gg08_rnum=1300
CH31+ + C5H2 -> C6H31+ + H2								RTYPE=2 K1=2.79E-09 K2=-0.5 K3=0.0 # gg08_rnum=1301
CH31+ + C6H -> C7H21+ + H2								RTYPE=2 K1=1.30E-08 K2=-0.5 K3=0.0 # gg08_rnum=1302
CH31+ + C6H2 -> C7H31+ + H2								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1303
CH31+ + C7H -> C8H21+ + H2								RTYPE=2 K1=1.16E-08 K2=-0.5 K3=0.0 # gg08_rnum=1304
CH31+ + C7H2 -> C8H31+ + H2								RTYPE=2 K1=2.71E-09 K2=-0.5 K3=0.0 # gg08_rnum=1305
CH31+ + C8H -> C9H21+ + H2								RTYPE=2 K1=1.27E-08 K2=-0.5 K3=0.0 # gg08_rnum=1306
CH31+ + C8H2 -> C9H31+ + H2								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1307
CH31+ + CH -> HC2H1+ + H2								RTYPE=2 K1=5.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=1308
CH31+ + CH2 -> H2C2H1+ + H2								RTYPE=2 K1=8.21E-10 K2=-0.5 K3=0.0 # gg08_rnum=1309
CH31+ + CH3OH -> CH3O1+ + CH4							RTYPE=2 K1=2.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=1310
CH31+ + CH4 -> CH3CH21+ + H2							RTYPE=2 K1=9.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1311
CH31+ + CN -> H2C2N1+ + H								RTYPE=2 K1=4.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1312
CH31+ + Fe -> Fe1+ + CH3								RTYPE=2 K1=2.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1313
CH31+ + H2CO -> HCO1+ + CH4								RTYPE=2 K1=2.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=1314
CH31+ + HC2NC -> C3H31+ + HCN							RTYPE=2 K1=6.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=1316
CH31+ + HC3N -> C3H31+ + HCN							RTYPE=2 K1=1.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=1317
CH31+ + ClH -> ClCH21+ + H2								RTYPE=2 K1=3.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=1318
CH31+ + C2NCH -> C3H31+ + HCN							RTYPE=2 K1=2.20E-08 K2=-0.5 K3=0.0 # gg08_rnum=1319
CH31+ + HCO -> CH41+ + CO								RTYPE=2 K1=6.10E-10 K2=-0.5 K3=0.0 # gg08_rnum=1320
CH31+ + HCO -> HCO1+ + CH3								RTYPE=2 K1=6.10E-10 K2=-0.5 K3=0.0 # gg08_rnum=1321
CH31+ + HNC3 -> C3H31+ + HNC							RTYPE=2 K1=5.67E-09 K2=-0.5 K3=0.0 # gg08_rnum=1322
CH31+ + Mg -> Mg1+ + CH3								RTYPE=2 K1=3.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1324
CH31+ + N -> H2NC1+ + H									RTYPE=2 K1=6.70E-11 K2=0.0 K3=0.0 # gg08_rnum=1325
CH31+ + N -> HCN1+ + H2									RTYPE=2 K1=6.70E-11 K2=0.0 K3=0.0 # gg08_rnum=1326
CH31+ + Na -> Na1+ + CH3								RTYPE=2 K1=3.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1327
CH31+ + NH -> H2CN1+ + H2								RTYPE=2 K1=4.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=1328
CH31+ + NH2 -> CH3NH1+ + H								RTYPE=2 K1=2.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=1329
CH31+ + NH2CHO -> CH3NH21+ + HCO						RTYPE=2 K1=1.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=1330
CH31+ + NH3 -> CH3NH1+ + H2								RTYPE=2 K1=1.72E-09 K2=-0.5 K3=0.0 # gg08_rnum=1331
CH31+ + NH3 -> NH41+ + CH2								RTYPE=2 K1=3.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=1332
CH31+ + NO -> NO1+ + CH3								RTYPE=2 K1=4.44E-10 K2=-0.5 K3=0.0 # gg08_rnum=1333
CH31+ + O -> H31+ + CO									RTYPE=2 K1=8.80E-11 K2=0.0 K3=0.0 # gg08_rnum=1334
CH31+ + O -> HCO1+ + H2									RTYPE=2 K1=2.05E-10 K2=0.0 K3=0.0 # gg08_rnum=1335
CH31+ + O -> HOC1+ + H2									RTYPE=2 K1=2.05E-10 K2=0.0 K3=0.0 # gg08_rnum=1336
CH31+ + O -> H2CO1+ + H									RTYPE=2 K1=1.00E-15 K2=0.0 K3=0.0 # gg08_rnum=1337
CH31+ + O2 -> CH3O1+ + O								RTYPE=2 K1=5.00E-12 K2=0.0 K3=0.0 # gg08_rnum=1338
CH31+ + OH -> H2CO1+ + H2								RTYPE=2 K1=5.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=1340
CH31+ + P -> PCH21+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1341
CH31+ + Si -> SiCH1+ + H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1343
CH31+ + Si -> SiCH21+ + H								RTYPE=2 K1=9.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1344
CH31+ + Si -> Si1+ + CH3								RTYPE=2 K1=9.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1345
CH31+ + SiH -> SiCH21+ + H2								RTYPE=2 K1=3.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=1346
CH3CN1+ + CO -> HCO1+ + H2C2N							RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1348
CH3O1+ + CH -> CH21+ + H2CO								RTYPE=2 K1=4.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=1349
CH3O1+ + H2CO -> CH2OHOCH21+							RTYPE=2 K1=8.10E-15 K2=-3.00E+00 K3=0.0 # gg08_rnum=1350
CH3O1+ + HNC -> H2CN1+ + H2CO							RTYPE=2 K1=6.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=1351
CH3O1+ + Na -> Na1+ + H2CO + H							RTYPE=2 K1=2.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1352
CH3O1+ + NH2 -> NH31+ + H2CO							RTYPE=2 K1=2.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1353
CH3O1+ + NH3 -> NH41+ + H2CO							RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1354
CH3OH21+ + CH3OH -> CH3OCH41+ + H2O						RTYPE=2 K1=1.00E-10 K2=-1.00E+00 K3=0.0 # gg08_rnum=1355
CH3OH21+ + H2CO -> HCOOCH3H1+ + H2						RTYPE=2 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=1356
CH41+ + HC2H -> HC2H1+ + CH4							RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1357
CH41+ + HC2H -> H2C2H1+ + CH3							RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1358
CH41+ + HC2H -> C3H31+ + H2 + H							RTYPE=2 K1=1.25E-10 K2=0.0 K3=0.0 # gg08_rnum=1359
CH41+ + H2C2H2 -> H2C2H21+ + CH4						RTYPE=2 K1=1.38E-09 K2=0.0 K3=0.0 # gg08_rnum=1360
CH41+ + H2C2H2 -> CH3CH21+ + CH3						RTYPE=2 K1=4.23E-10 K2=0.0 K3=0.0 # gg08_rnum=1361
CH41+ + CH3OH -> CH3OH1+ + CH4							RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=1362
CH41+ + CH3OH -> CH3OH21+ + CH3							RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1363
CH41+ + CH4 -> CH51+ + CH3								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1364
CH41+ + CO -> HCO1+ + CH3								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1365
CH41+ + CO2 -> HOCO1+ + CH3								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1366
CH41+ + H -> CH31+ + H2									RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1367
CH41+ + H2 -> CH51+ + H									RTYPE=2 K1=3.50E-11 K2=0.0 K3=0.0 # gg08_rnum=1368
CH41+ + H2CO -> CH2OH1+ + CH3							RTYPE=2 K1=1.98E-09 K2=0.0 K3=0.0 # gg08_rnum=1369
CH41+ + H2CO -> H2CO1+ + CH4							RTYPE=2 K1=1.62E-09 K2=0.0 K3=0.0 # gg08_rnum=1370
CH41+ + H2O -> H3O1+ + CH3								RTYPE=2 K1=2.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1371
CH41+ + NH3 -> CH51+ + NH2								RTYPE=2 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1374
CH41+ + NH3 -> NH31+ + CH4								RTYPE=2 K1=6.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1375
CH41+ + NH3 -> NH41+ + CH3								RTYPE=2 K1=6.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1376
CH41+ + O -> CH31+ + OH									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1377
CH41+ + O2 -> O21+ + CH4								RTYPE=2 K1=4.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1378
CH51+ + C -> CH1+ + CH4									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1381
CH51+ + C -> H2C2H1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1382
CH51+ + C -> H2C2H21+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1383
CH51+ + C2 -> C2H1+ + CH4								RTYPE=2 K1=9.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1384
CH51+ + C2H -> HC2H1+ + CH4								RTYPE=2 K1=2.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1385
CH51+ + HC2H -> H2C2H1+ + CH4							RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1386
CH51+ + C6H6 -> C6H71+ + CH4							RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1387
CH51+ + CH -> CH21+ + CH4								RTYPE=2 K1=4.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=1388
CH51+ + CH2 -> CH31+ + CH4								RTYPE=2 K1=7.97E-10 K2=-0.5 K3=0.0 # gg08_rnum=1389
CH51+ + CO -> HCO1+ + CH4								RTYPE=2 K1=3.16E-10 K2=-0.5 K3=0.0 # gg08_rnum=1390
CH51+ + H -> CH41+ + H2									RTYPE=2 K1=1.50E-10 K2=0.0 K3=4.81E+02 # gg08_rnum=1391
CH51+ + H2CO -> CH2OH1+ + CH4							RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1392
CH51+ + H2O -> H3O1+ + CH4								RTYPE=2 K1=2.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=1393
CH51+ + HC3N -> HC3NH1+ + CH4							RTYPE=2 K1=9.55E-09 K2=-0.5 K3=0.0 # gg08_rnum=1394
CH51+ + HCN -> H2CN1+ + CH4								RTYPE=2 K1=8.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1395
CH51+ + HCO -> H2CO1+ + CH4								RTYPE=2 K1=1.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1396
CH51+ + HNC -> H2CN1+ + CH4								RTYPE=2 K1=7.67E-09 K2=-0.5 K3=0.0 # gg08_rnum=1397
CH51+ + Mg -> Mg1+ + CH4 + H							RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1398
CH51+ + NH -> NH21+ + CH4								RTYPE=2 K1=4.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1399
CH51+ + NH2 -> NH31+ + CH4								RTYPE=2 K1=2.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1400
CH51+ + NH3 -> NH41+ + CH4								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=1401
CH51+ + O -> H3O1+ + CH2								RTYPE=2 K1=2.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1402
CH51+ + O -> CH3O1+ + H2								RTYPE=2 K1=4.40E-12 K2=0.0 K3=0.0 # gg08_rnum=1403
CH51+ + OH -> H2O1+ + CH4								RTYPE=2 K1=5.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1404
CH51+ + Si -> SiCH41+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1406
CH51+ + Si -> SiCH31+ + H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1407
SiCH1+ + H2 -> SiCH21+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1408
Cl1+ + H2 -> ClH1+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1409
Cl1+ + O2 -> O21+ + Cl									RTYPE=2 K1=4.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1410
CN1+ + C -> C1+ + CN									RTYPE=2 K1=1.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1411
CN1+ + C2 -> C21+ + CN									RTYPE=2 K1=8.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1412
CN1+ + C2H -> C2H1+ + CN								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1413
CN1+ + CH -> CH1+ + CN									RTYPE=2 K1=6.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1414
CN1+ + CH2 -> CH21+ + CN								RTYPE=2 K1=8.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1415
CN1+ + CO -> CO1+ + CN									RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1416
CN1+ + CO2 -> OCN1+ + CO								RTYPE=2 K1=2.25E-10 K2=0.0 K3=0.0 # gg08_rnum=1417
CN1+ + CO2 -> C2O1+ + NO								RTYPE=2 K1=2.25E-10 K2=0.0 K3=0.0 # gg08_rnum=1418
CN1+ + CO2 -> CO21+ + CN								RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1419
CN1+ + H -> H1+ + CN									RTYPE=2 K1=6.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1420
CN1+ + H2 -> HCN1+ + H									RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1421
CN1+ + H2 -> HNC1+ + H									RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1422
CN1+ + H2CO -> HCO1+ + HCN								RTYPE=2 K1=5.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1423
CN1+ + H2CO -> H2CO1+ + CN								RTYPE=2 K1=5.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1424
CN1+ + H2O -> HCO1+ + NH								RTYPE=2 K1=1.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1425
CN1+ + H2O -> H2NC1+ + O								RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1426
CN1+ + H2O -> HNCO1+ + H								RTYPE=2 K1=6.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1427
CN1+ + H2O -> HCN1+ + OH								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1428
CN1+ + HCN -> NCCN1+ + H								RTYPE=2 K1=3.15E-10 K2=0.0 K3=0.0 # gg08_rnum=1429
CN1+ + HCN -> HCN1+ + CN								RTYPE=2 K1=2.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1430
CN1+ + HCO -> HCO1+ + CN								RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1431
CN1+ + HCO -> HCN1+ + CO								RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1432
CN1+ + NH -> NH1+ + CN									RTYPE=2 K1=6.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1433
CN1+ + NH2 -> NH21+ + CN								RTYPE=2 K1=9.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1434
CN1+ + NO -> OCN1+ + N									RTYPE=2 K1=1.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1435
CN1+ + NO -> NO1+ + CN									RTYPE=2 K1=8.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1436
CN1+ + O -> O1+ + CN									RTYPE=2 K1=6.50E-11 K2=0.0 K3=0.0 # gg08_rnum=1437
CN1+ + O2 -> OCN1+ + O									RTYPE=2 K1=8.60E-11 K2=0.0 K3=0.0 # gg08_rnum=1438
CN1+ + O2 -> NO1+ + CO									RTYPE=2 K1=8.60E-11 K2=0.0 K3=0.0 # gg08_rnum=1439
CN1+ + O2 -> O21+ + CN									RTYPE=2 K1=7.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1440
CN1+ + OH -> OH1+ + CN									RTYPE=2 K1=6.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1441
CNC1+ + HC2H -> H2CN1+ + C3								RTYPE=2 K1=5.60E-11 K2=0.0 K3=0.0 # gg08_rnum=1443
CNC1+ + HC2H -> C3H1+ + HCN								RTYPE=2 K1=6.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1444
CNC1+ + H2O -> HCO1+ + HCN								RTYPE=2 K1=6.40E-11 K2=0.0 K3=0.0 # gg08_rnum=1445
CNC1+ + NH3 -> H2CN1+ + HCN								RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=1446
CO1+ + C -> C1+ + CO									RTYPE=2 K1=1.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1447
CO1+ + C2 -> C21+ + CO									RTYPE=2 K1=8.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1448
CO1+ + C2H -> C2H1+ + CO								RTYPE=2 K1=3.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1449
CO1+ + C2H -> HCO1+ + C2								RTYPE=2 K1=3.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1450
CO1+ + CH -> CH1+ + CO									RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1451
CO1+ + CH -> HCO1+ + C									RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1452
CO1+ + CH2 -> CH21+ + CO								RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1453
CO1+ + CH2 -> HCO1+ + CH								RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1454
CO1+ + CH4 -> CH41+ + CO								RTYPE=2 K1=7.93E-10 K2=0.0 K3=0.0 # gg08_rnum=1455
CO1+ + CH4 -> CH3CO1+ + H								RTYPE=2 K1=5.20E-11 K2=0.0 K3=0.0 # gg08_rnum=1456
CO1+ + CH4 -> HCO1+ + CH3								RTYPE=2 K1=4.55E-10 K2=0.0 K3=0.0 # gg08_rnum=1457
CO1+ + CO2 -> CO21+ + CO								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1458
CO1+ + H -> H1+ + CO									RTYPE=2 K1=4.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1459
CO1+ + H2 -> HOC1+ + H									RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1460
CO1+ + H2 -> HCO1+ + H									RTYPE=2 K1=7.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1461
CO1+ + H2CO -> H2CO1+ + CO								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1462
CO1+ + H2CO -> HCO1+ + HCO								RTYPE=2 K1=1.70E-09 K2=0.0 K3=0.0 # gg08_rnum=1463
CO1+ + H2O -> HCO1+ + OH								RTYPE=2 K1=8.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1464
CO1+ + H2O -> H2O1+ + CO								RTYPE=2 K1=1.70E-09 K2=0.0 K3=0.0 # gg08_rnum=1465
CO1+ + HCN -> HCN1+ + CO								RTYPE=2 K1=3.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1468
CO1+ + HCO -> HCO1+ + CO								RTYPE=2 K1=7.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1469
CO1+ + N -> NO1+ + C									RTYPE=2 K1=8.10E-11 K2=0.0 K3=0.0 # gg08_rnum=1470
CO1+ + NH -> NH1+ + CO									RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1471
CO1+ + NH -> HCO1+ + N									RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1472
CO1+ + NH2 -> HCO1+ + NH								RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1473
CO1+ + NH2 -> NH21+ + CO								RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1474
CO1+ + NH3 -> HCO1+ + NH2								RTYPE=2 K1=4.12E-11 K2=0.0 K3=0.0 # gg08_rnum=1475
CO1+ + NH3 -> NH31+ + CO								RTYPE=2 K1=2.02E-09 K2=0.0 K3=0.0 # gg08_rnum=1476
CO1+ + NO -> NO1+ + CO									RTYPE=2 K1=3.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1477
CO1+ + O -> O1+ + CO									RTYPE=2 K1=1.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1478
CO1+ + O2 -> O21+ + CO									RTYPE=2 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1479
CO1+ + OH -> OH1+ + CO									RTYPE=2 K1=3.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1480
CO1+ + OH -> HCO1+ + O									RTYPE=2 K1=3.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1481
CO21+ + CH4 -> HOCO1+ + CH3								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1484
CO21+ + CH4 -> CH41+ + CO2								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1485
CO21+ + H -> H1+ + CO2									RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1486
CO21+ + H -> HCO1+ + O									RTYPE=2 K1=2.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1487
CO21+ + H2 -> HOCO1+ + H								RTYPE=2 K1=8.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1488
CO21+ + H2O -> H2O1+ + CO2								RTYPE=2 K1=2.04E-09 K2=0.0 K3=0.0 # gg08_rnum=1489
CO21+ + H2O -> HOCO1+ + OH								RTYPE=2 K1=7.56E-10 K2=0.0 K3=0.0 # gg08_rnum=1490
CO21+ + NH3 -> NH31+ + CO2								RTYPE=2 K1=1.98E-09 K2=0.0 K3=0.0 # gg08_rnum=1492
CO21+ + NO -> NO1+ + CO2								RTYPE=2 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1493
CO21+ + O -> O1+ + CO2									RTYPE=2 K1=9.62E-11 K2=0.0 K3=0.0 # gg08_rnum=1494
CO21+ + O -> O21+ + CO									RTYPE=2 K1=1.64E-10 K2=0.0 K3=0.0 # gg08_rnum=1495
CO21+ + O2 -> O21+ + CO2								RTYPE=2 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1496
CP1+ + H2 -> HCP1+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1497
CP1+ + O -> P1+ + CO									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1498
Fe1+ + Na -> Na1+ + Fe									RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1508
H1+ + C2 -> C21+ + H									RTYPE=2 K1=3.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1509
H1+ + C2H -> C2H1+ + H									RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1510
H1+ + C2H -> C21+ + H2									RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1511
H1+ + HC2H -> C2H1+ + H2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1512
H1+ + HC2H -> HC2H1+ + H								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1513
H1+ + H2C2H -> HC2H1+ + H2								RTYPE=2 K1=3.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=1514
H1+ + H2C2H -> H2C2H1+ + H								RTYPE=2 K1=3.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=1515
H1+ + H2C2H2 -> H2C2H1+ + H2							RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1516
H1+ + H2C2H2 -> H2C2H21+ + H							RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1517
H1+ + CH3CH2 -> CH3CH21+ + H							RTYPE=2 K1=1.97E-09 K2=-0.5 K3=0.0 # gg08_rnum=1518
H1+ + CH3CH2 -> H2C2H21+ + H2							RTYPE=2 K1=1.97E-09 K2=-0.5 K3=0.0 # gg08_rnum=1519
H1+ + CH3CH2CHO -> CH3CH2CHO1+ + H						RTYPE=2 K1=1.09E-08 K2=-0.5 K3=0.0 # gg08_rnum=1520
H1+ + CH3CH2OH -> CH3CH2O1+ + H2						RTYPE=2 K1=3.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1521
H1+ + CH3CH2OH -> CH3CH2OH1+ + H						RTYPE=2 K1=3.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1522
H1+ + CH3CH3 -> H2C2H1+ + H2 + H2						RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1523
H1+ + CH3CH3 -> H2C2H21+ + H2 + H						RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1524
H1+ + CH3CH3 -> CH3CH21+ + H2							RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1525
H1+ + C2N -> C2N1+ + H									RTYPE=2 K1=5.56E-09 K2=-0.5 K3=0.0 # gg08_rnum=1526
H1+ + C2O -> C2O1+ + H									RTYPE=2 K1=1.20E-08 K2=-0.5 K3=0.0 # gg08_rnum=1527
H1+ + C3 -> C31+ + H									RTYPE=2 K1=4.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1529
H1+ + C3H -> C31+ + H2									RTYPE=2 K1=1.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=1530
H1+ + C3H -> C3H1+ + H									RTYPE=2 K1=1.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=1531
H1+ + C3H2 -> C3H1+ + H2								RTYPE=2 K1=6.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1532
H1+ + C3H2 -> C3H21+ + H								RTYPE=2 K1=6.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1533
H1+ + C3H3 -> C3H21+ + H2								RTYPE=2 K1=7.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=1534
H1+ + C3H3 -> C3H31+ + H								RTYPE=2 K1=7.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=1535
H1+ + C3H3N -> C3H3N1+ + H								RTYPE=2 K1=7.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1536
H1+ + C3H3N -> HC3NH1+ + H2								RTYPE=2 K1=7.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1537
H1+ + C3H4 -> C3H41+ + H								RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1538
H1+ + C3H4 -> C3H31+ + H2								RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1539
H1+ + C3O -> C3O1+ + H									RTYPE=2 K1=2.21E-08 K2=-0.5 K3=0.0 # gg08_rnum=1540
H1+ + C4 -> C41+ + H									RTYPE=2 K1=4.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1542
H1+ + C4H -> C41+ + H2									RTYPE=2 K1=4.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1543
H1+ + C4H -> C4H1+ + H									RTYPE=2 K1=4.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1544
H1+ + HC4H -> C4H1+ + H2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1545
H1+ + HC4H -> HC4H1+ + H								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1546
H1+ + C4H3 -> C4H31+ + H								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=1547
H1+ + C4H3 -> HC4H1+ + H2								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=1548
H1+ + C4H4 -> C4H41+ + H								RTYPE=2 K1=7.81E-10 K2=-0.5 K3=0.0 # gg08_rnum=1549
H1+ + C4H4 -> C4H31+ + H2								RTYPE=2 K1=7.81E-10 K2=-0.5 K3=0.0 # gg08_rnum=1550
H1+ + C4P -> C4P1+ + H									RTYPE=2 K1=1.94E-09 K2=-0.5 K3=0.0 # gg08_rnum=1551
H1+ + C5 -> C51+ + H									RTYPE=2 K1=4.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1553
H1+ + C5H -> C51+ + H2									RTYPE=2 K1=1.98E-08 K2=-0.5 K3=0.0 # gg08_rnum=1554
H1+ + C5H -> C5H1+ + H									RTYPE=2 K1=1.98E-08 K2=-0.5 K3=0.0 # gg08_rnum=1555
H1+ + C5H2 -> C5H21+ + H								RTYPE=2 K1=4.87E-09 K2=-0.5 K3=0.0 # gg08_rnum=1556
H1+ + C5H2 -> C5H1+ + H2								RTYPE=2 K1=4.87E-09 K2=-0.5 K3=0.0 # gg08_rnum=1557
H1+ + C5H4 -> C5H31+ + H2								RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=1558
H1+ + C5H4 -> C5H41+ + H								RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=1559
H1+ + C6 -> C61+ + H									RTYPE=2 K1=4.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1560
H1+ + C6H -> C61+ + H2									RTYPE=2 K1=2.30E-08 K2=-0.5 K3=0.0 # gg08_rnum=1561
H1+ + C6H -> C6H1+ + H									RTYPE=2 K1=2.30E-08 K2=-0.5 K3=0.0 # gg08_rnum=1562
H1+ + C6H2 -> C6H1+ + H2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1563
H1+ + C6H2 -> C6H21+ + H								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1564
H1+ + C6H4 -> C6H41+ + H								RTYPE=2 K1=7.78E-10 K2=-0.5 K3=0.0 # gg08_rnum=1565
H1+ + C6H4 -> C6H31+ + H2								RTYPE=2 K1=7.78E-10 K2=-0.5 K3=0.0 # gg08_rnum=1566
H1+ + C7 -> C71+ + H									RTYPE=2 K1=4.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1567
H1+ + C7H -> C71+ + H2									RTYPE=2 K1=2.07E-08 K2=-0.5 K3=0.0 # gg08_rnum=1568
H1+ + C7H -> C7H1+ + H									RTYPE=2 K1=2.07E-08 K2=-0.5 K3=0.0 # gg08_rnum=1569
H1+ + C7H2 -> C7H21+ + H								RTYPE=2 K1=4.86E-09 K2=-0.5 K3=0.0 # gg08_rnum=1570
H1+ + C7H2 -> C7H1+ + H2								RTYPE=2 K1=4.86E-09 K2=-0.5 K3=0.0 # gg08_rnum=1571
H1+ + C7H4 -> C7H41+ + H								RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=1572
H1+ + C7H4 -> C7H31+ + H2								RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=1573
H1+ + C8 -> C81+ + H									RTYPE=2 K1=4.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1574
H1+ + C8H -> C81+ + H2									RTYPE=2 K1=2.30E-08 K2=-0.5 K3=0.0 # gg08_rnum=1575
H1+ + C8H -> C8H1+ + H									RTYPE=2 K1=2.30E-08 K2=-0.5 K3=0.0 # gg08_rnum=1576
H1+ + C8H2 -> C8H21+ + H								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1577
H1+ + C8H2 -> C8H1+ + H2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1578
H1+ + C8H4 -> C8H41+ + H								RTYPE=2 K1=7.79E-10 K2=-0.5 K3=0.0 # gg08_rnum=1579
H1+ + C8H4 -> C8H31+ + H2								RTYPE=2 K1=7.79E-10 K2=-0.5 K3=0.0 # gg08_rnum=1580
H1+ + C9 -> C91+ + H									RTYPE=2 K1=4.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1581
H1+ + C9H -> C9H1+ + H									RTYPE=2 K1=2.16E-08 K2=-0.5 K3=0.0 # gg08_rnum=1582
H1+ + C9H -> C91+ + H2									RTYPE=2 K1=2.16E-08 K2=-0.5 K3=0.0 # gg08_rnum=1583
H1+ + C9H2 -> C9H21+ + H								RTYPE=2 K1=4.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=1584
H1+ + C9H2 -> C9H1+ + H2								RTYPE=2 K1=4.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=1585
H1+ + C9H4 -> C9H41+ + H								RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=1586
H1+ + C9H4 -> C9H31+ + H2								RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=1587
H1+ + CCP -> CCP1+ + H									RTYPE=2 K1=9.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=1588
H1+ + CH -> CH1+ + H									RTYPE=2 K1=1.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=1589
H1+ + CH2 -> CH21+ + H									RTYPE=2 K1=1.14E-09 K2=-0.5 K3=0.0 # gg08_rnum=1590
H1+ + CH2 -> CH1+ + H2									RTYPE=2 K1=1.14E-09 K2=-0.5 K3=0.0 # gg08_rnum=1591
H1+ + H2C2N -> H2C2N1+ + H								RTYPE=2 K1=6.26E-09 K2=-0.5 K3=0.0 # gg08_rnum=1592
H1+ + CH2CO -> CH2CO1+ + H								RTYPE=2 K1=5.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=1593
H1+ + CH2NH -> H2CN1+ + H2								RTYPE=2 K1=7.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=1594
H1+ + CH2PH -> CH2PH1+ + H								RTYPE=2 K1=1.95E-09 K2=-0.5 K3=0.0 # gg08_rnum=1595
H1+ + CH3 -> CH31+ + H									RTYPE=2 K1=3.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1596
H1+ + CH3C3N -> CH31+ + HC3N							RTYPE=2 K1=1.85E-08 K2=-0.5 K3=0.0 # gg08_rnum=1597
H1+ + CH3C4H -> C5H41+ + H								RTYPE=2 K1=2.36E-09 K2=-0.5 K3=0.0 # gg08_rnum=1598
H1+ + CH3C4H -> C5H31+ + H2								RTYPE=2 K1=2.36E-09 K2=-0.5 K3=0.0 # gg08_rnum=1599
H1+ + CH3C5N -> CH31+ + HC5N							RTYPE=2 K1=2.03E-08 K2=-0.5 K3=0.0 # gg08_rnum=1600
H1+ + CH3C6H -> C7H31+ + H2								RTYPE=2 K1=2.92E-09 K2=-0.5 K3=0.0 # gg08_rnum=1601
H1+ + CH3C6H -> C7H41+ + H								RTYPE=2 K1=2.92E-09 K2=-0.5 K3=0.0 # gg08_rnum=1602
H1+ + CH3C7N -> CH31+ + HC7N							RTYPE=2 K1=2.12E-08 K2=-0.5 K3=0.0 # gg08_rnum=1603
H1+ + CH3CHO -> CH3CHO1+ + H							RTYPE=2 K1=5.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=1604
H1+ + CH3CHO -> CH3CO1+ + H2							RTYPE=2 K1=5.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=1605
H1+ + CH3CN -> H2C2N1+ + H2								RTYPE=2 K1=7.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1606
H1+ + CH3CN -> CH3CN1+ + H								RTYPE=2 K1=7.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1607
H1+ + CH3NH2 -> CH3NH21+ + H							RTYPE=2 K1=2.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=1608
H1+ + CH3NH2 -> CH3NH1+ + H2							RTYPE=2 K1=2.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=1609
H1+ + CH3OCH3 -> CH3OCH31+ + H							RTYPE=2 K1=2.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1610
H1+ + CH3OCH3 -> CH3CH2O1+ + H2							RTYPE=2 K1=2.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1611
H1+ + CH3OH -> CH3OH1+ + H								RTYPE=2 K1=3.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1612
H1+ + CH3OH -> CH3O1+ + H2								RTYPE=2 K1=3.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1613
H1+ + CH4 -> CH31+ + H2									RTYPE=2 K1=2.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1614
H1+ + CH4 -> CH41+ + H									RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1615
H1+ + CO2 -> HCO1+ + O									RTYPE=2 K1=3.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1616
H1+ + CP -> CP1+ + H									RTYPE=2 K1=7.96E-09 K2=-0.5 K3=0.0 # gg08_rnum=1617
H1+ + Fe -> Fe1+ + H									RTYPE=2 K1=7.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1619
H1+ + H2CO -> H2CO1+ + H								RTYPE=2 K1=4.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=1620
H1+ + H2CO -> HCO1+ + H2								RTYPE=2 K1=4.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=1621
H1+ + H2O -> H2O1+ + H									RTYPE=2 K1=7.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1623
H1+ + H2SiO -> H2SiO1+ + H								RTYPE=2 K1=3.91E-09 K2=-0.5 K3=0.0 # gg08_rnum=1626
H1+ + H2SiO -> HSiO1+ + H2								RTYPE=2 K1=3.91E-09 K2=-0.5 K3=0.0 # gg08_rnum=1627
H1+ + H5C3N -> C3H4N1+ + H2								RTYPE=2 K1=1.57E-08 K2=-0.5 K3=0.0 # gg08_rnum=1628
H1+ + HC2NC -> C3N1+ + H2								RTYPE=2 K1=7.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=1629
H1+ + HC2NC -> H2C2N1+ + C								RTYPE=2 K1=7.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=1630
H1+ + HC2NC -> HC2H1+ + CN								RTYPE=2 K1=7.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=1631
H1+ + HC3N -> NC3H1+ + H								RTYPE=2 K1=3.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=1632
H1+ + HC5N -> C5HN1+ + H								RTYPE=2 K1=4.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=1633
H1+ + HC7N -> C7HN1+ + H								RTYPE=2 K1=4.25E-08 K2=-0.5 K3=0.0 # gg08_rnum=1634
H1+ + HC9N -> C9HN1+ + H								RTYPE=2 K1=4.44E-08 K2=-0.5 K3=0.0 # gg08_rnum=1635
H1+ + HCCP -> HCCP1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1636
H1+ + ClH -> ClH1+ + H									RTYPE=2 K1=1.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=1637
H1+ + HCN -> HCN1+ + H									RTYPE=2 K1=2.78E-08 K2=-0.5 K3=0.0 # gg08_rnum=1638
H1+ + C2NCH -> HC2N1+ + CH								RTYPE=2 K1=1.90E-08 K2=-0.5 K3=0.0 # gg08_rnum=1639
H1+ + C2NCH -> HCN1+ + C2H								RTYPE=2 K1=1.90E-08 K2=-0.5 K3=0.0 # gg08_rnum=1640
H1+ + C2NCH -> C2H1+ + HCN								RTYPE=2 K1=1.90E-08 K2=-0.5 K3=0.0 # gg08_rnum=1641
H1+ + C2NCH -> C3N1+ + H2								RTYPE=2 K1=1.90E-08 K2=-0.5 K3=0.0 # gg08_rnum=1642
H1+ + HCO -> HCO1+ + H									RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1643
H1+ + HCO -> CO1+ + H2									RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1644
H1+ + HCO -> H21+ + CO									RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1645
H1+ + HCOOCH3 -> HCOOCH31+ + H							RTYPE=2 K1=6.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=1646
H1+ + HCOOH -> HCOOH1+ + H								RTYPE=2 K1=2.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=1647
H1+ + HCOOH -> HOCO1+ + H2								RTYPE=2 K1=2.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=1648
H1+ + HCP -> HCP1+ + H									RTYPE=2 K1=3.61E-09 K2=-0.5 K3=0.0 # gg08_rnum=1649
H1+ + SiCH -> SiC1+ + H2								RTYPE=2 K1=4.63E-09 K2=-0.5 K3=0.0 # gg08_rnum=1651
H1+ + SiCH -> SiCH1+ + H								RTYPE=2 K1=4.63E-09 K2=-0.5 K3=0.0 # gg08_rnum=1652
H1+ + HNC -> H1+ + HCN									RTYPE=2 K1=2.51E-08 K2=-0.5 K3=0.0 # gg08_rnum=1653
H1+ + HNC3 -> H1+ + HC3N								RTYPE=2 K1=3.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=1654
H1+ + HNC3 -> NC3H1+ + H								RTYPE=2 K1=3.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=1655
H1+ + HNC3 -> C3H1+ + NH								RTYPE=2 K1=3.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=1656
H1+ + HNC3 -> C3N1+ + H2								RTYPE=2 K1=3.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=1657
H1+ + HNC3 -> HNC1+ + C2H								RTYPE=2 K1=3.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=1658
H1+ + HNC3 -> C2H1+ + HNC								RTYPE=2 K1=3.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=1659
H1+ + HNCO -> NH21+ + CO								RTYPE=2 K1=1.48E-08 K2=-0.5 K3=0.0 # gg08_rnum=1660
H1+ + HNO -> NO1+ + H2									RTYPE=2 K1=6.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1661
H1+ + HNSi -> SiN1+ + H2								RTYPE=2 K1=7.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=1662
H1+ + HNSi -> HNSi1+ + H								RTYPE=2 K1=7.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=1663
H1+ + HPO -> HPO1+ + H									RTYPE=2 K1=2.15E-08 K2=-0.5 K3=0.0 # gg08_rnum=1664
H1+ + Mg -> Mg1+ + H									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1668
H1+ + MgH -> Mg1+ + H2									RTYPE=2 K1=1.20E-08 K2=-0.5 K3=0.0 # gg08_rnum=1669
H1+ + N2H2 -> N2H1+ + H2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1670
H1+ + Na -> Na1+ + H									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1671
H1+ + NaH -> Na1+ + H2									RTYPE=2 K1=6.30E-08 K2=-0.5 K3=0.0 # gg08_rnum=1672
H1+ + NaOH -> Na1+ + H2O								RTYPE=2 K1=2.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=1673
H1+ + NH -> NH1+ + H									RTYPE=2 K1=1.20E-08 K2=-0.5 K3=0.0 # gg08_rnum=1674
H1+ + NH2 -> NH21+ + H									RTYPE=2 K1=7.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1675
H1+ + NH2CHO -> H2NC1+ + H2O							RTYPE=2 K1=8.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=1676
H1+ + NH2CHO -> NH21+ + H2CO							RTYPE=2 K1=8.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=1677
H1+ + NH2CHO -> NH41+ + CO								RTYPE=2 K1=8.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=1678
H1+ + NH2CHO -> HCO1+ + NH3								RTYPE=2 K1=8.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=1679
H1+ + NH2CN -> HNC1+ + NH2								RTYPE=2 K1=8.35E-09 K2=-0.5 K3=0.0 # gg08_rnum=1680
H1+ + NH2CN -> NH21+ + HNC								RTYPE=2 K1=8.35E-09 K2=-0.5 K3=0.0 # gg08_rnum=1681
H1+ + NH3 -> NH31+ + H									RTYPE=2 K1=5.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=1682
H1+ + NO -> NO1+ + H									RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=1683
H1+ + O -> O1+ + H										RTYPE=2 K1=7.00E-10 K2=0.0 K3=2.32E+02 # gg08_rnum=1685
H1+ + O2 -> O21+ + H									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1686
H1+ + OH -> OH1+ + H									RTYPE=2 K1=1.60E-08 K2=-0.5 K3=0.0 # gg08_rnum=1688
H1+ + P -> P1+ + H										RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1689
H1+ + PH -> PH1+ + H									RTYPE=2 K1=5.94E-09 K2=-0.5 K3=0.0 # gg08_rnum=1690
H1+ + PH2 -> PH21+ + H									RTYPE=2 K1=1.96E-09 K2=-0.5 K3=0.0 # gg08_rnum=1691
H1+ + PN -> PN1+ + H									RTYPE=2 K1=2.54E-08 K2=-0.5 K3=0.0 # gg08_rnum=1692
H1+ + PO -> PO1+ + H									RTYPE=2 K1=1.74E-08 K2=-0.5 K3=0.0 # gg08_rnum=1693
H1+ + Si -> Si1+ + H									RTYPE=2 K1=9.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1696
H1+ + SiC -> SiC1+ + H									RTYPE=2 K1=1.57E-08 K2=-0.5 K3=0.0 # gg08_rnum=1697
H1+ + SiC2 -> SiC21+ + H								RTYPE=2 K1=9.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=1698
H1+ + SiC2H -> SiC21+ + H2								RTYPE=2 K1=2.73E-09 K2=-0.5 K3=0.0 # gg08_rnum=1699
H1+ + SiC2H -> SiC2H1+ + H								RTYPE=2 K1=2.73E-09 K2=-0.5 K3=0.0 # gg08_rnum=1700
H1+ + SiC2H2 -> SiC2H1+ + H2							RTYPE=2 K1=4.87E-09 K2=-0.5 K3=0.0 # gg08_rnum=1701
H1+ + SiC2H2 -> SiC2H21+ + H							RTYPE=2 K1=4.87E-09 K2=-0.5 K3=0.0 # gg08_rnum=1702
H1+ + cSiC3 -> SiC31+ + H								RTYPE=2 K1=7.79E-09 K2=-0.5 K3=0.0 # gg08_rnum=1703
H1+ + SiC3H -> SiC31+ + H2								RTYPE=2 K1=5.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=1704
H1+ + SiC3H -> SiC3H1+ + H								RTYPE=2 K1=5.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=1705
H1+ + SiC4 -> SiC41+ + H								RTYPE=2 K1=2.45E-08 K2=-0.5 K3=0.0 # gg08_rnum=1706
H1+ + SiCH2 -> SiCH21+ + H								RTYPE=2 K1=2.93E-09 K2=-0.5 K3=0.0 # gg08_rnum=1707
H1+ + SiCH2 -> SiCH1+ + H2								RTYPE=2 K1=2.93E-09 K2=-0.5 K3=0.0 # gg08_rnum=1708
H1+ + SiCH3 -> SiCH21+ + H2								RTYPE=2 K1=2.93E-09 K2=-0.5 K3=0.0 # gg08_rnum=1709
H1+ + SiCH3 -> SiCH31+ + H								RTYPE=2 K1=2.93E-09 K2=-0.5 K3=0.0 # gg08_rnum=1710
H1+ + SiH -> Si1+ + H2									RTYPE=2 K1=5.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=1711
H1+ + SiH -> SiH1+ + H									RTYPE=2 K1=5.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=1712
H1+ + SiH2 -> SiH21+ + H								RTYPE=2 K1=3.54E-10 K2=-0.5 K3=0.0 # gg08_rnum=1713
H1+ + SiH2 -> SiH1+ + H2								RTYPE=2 K1=3.54E-10 K2=-0.5 K3=0.0 # gg08_rnum=1714
H1+ + SiH3 -> SiH31+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1715
H1+ + SiH3 -> SiH21+ + H2								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1716
H1+ + SiH4 -> SiH31+ + H2								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1717
H1+ + SiH4 -> SiH41+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1718
H1+ + SiN -> SiN1+ + H									RTYPE=2 K1=2.13E-08 K2=-0.5 K3=0.0 # gg08_rnum=1719
H1+ + SiNC -> SiNC1+ + H								RTYPE=2 K1=7.92E-09 K2=-0.5 K3=0.0 # gg08_rnum=1720
H1+ + SiO -> SiO1+ + H									RTYPE=2 K1=2.90E-08 K2=-0.5 K3=0.0 # gg08_rnum=1721
H21+ + C -> CH1+ + H									RTYPE=2 K1=2.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1724
H21+ + C2 -> C2H1+ + H									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1725
H21+ + C2 -> C21+ + H2									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1726
H21+ + C2H -> C2H1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1727
H21+ + C2H -> HC2H1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1728
H21+ + HC2H -> H2C2H1+ + H								RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1729
H21+ + HC2H -> HC2H1+ + H2								RTYPE=2 K1=4.80E-09 K2=0.0 K3=0.0 # gg08_rnum=1730
H21+ + H2C2H2 -> H2C2H21+ + H2							RTYPE=2 K1=2.21E-09 K2=0.0 K3=0.0 # gg08_rnum=1731
H21+ + H2C2H2 -> HC2H1+ + H2 + H2						RTYPE=2 K1=8.82E-10 K2=0.0 K3=0.0 # gg08_rnum=1732
H21+ + H2C2H2 -> H2C2H1+ + H2 + H						RTYPE=2 K1=1.81E-09 K2=0.0 K3=0.0 # gg08_rnum=1733
H21+ + CH -> CH21+ + H									RTYPE=2 K1=7.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1734
H21+ + CH -> CH1+ + H2									RTYPE=2 K1=7.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1735
H21+ + CH2 -> CH21+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1736
H21+ + CH2 -> CH31+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1737
H21+ + CH4 -> CH41+ + H2								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1738
H21+ + CH4 -> CH51+ + H									RTYPE=2 K1=1.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1739
H21+ + CH4 -> CH31+ + H + H2							RTYPE=2 K1=2.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1740
H21+ + CN -> CN1+ + H2									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1741
H21+ + CN -> HCN1+ + H									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1742
H21+ + CO -> CO1+ + H2									RTYPE=2 K1=6.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1743
H21+ + CO -> HCO1+ + H									RTYPE=2 K1=2.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1744
H21+ + CO2 -> CO21+ + H2								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1745
H21+ + CO2 -> HOCO1+ + H								RTYPE=2 K1=2.35E-09 K2=0.0 K3=0.0 # gg08_rnum=1746
H21+ + CO2 -> CO1+ + H2O								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1747
H21+ + H -> H1+ + H2									RTYPE=2 K1=6.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1748
H21+ + H2 -> H31+ + H									RTYPE=2 K1=2.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1749
H21+ + H2CO -> HCO1+ + H + H2							RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1750
H21+ + H2CO -> H2CO1+ + H2								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1751
H21+ + H2O -> H2O1+ + H2								RTYPE=2 K1=3.90E-09 K2=0.0 K3=0.0 # gg08_rnum=1752
H21+ + H2O -> H3O1+ + H									RTYPE=2 K1=3.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1753
H21+ + HCN -> HCN1+ + H2								RTYPE=2 K1=2.70E-09 K2=0.0 K3=0.0 # gg08_rnum=1757
H21+ + HCO -> H31+ + CO									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1758
H21+ + HCO -> HCO1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1759
H21+ + N -> NH1+ + H									RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=1760
H21+ + N2 -> N2H1+ + H									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1761
H21+ + NH -> NH21+ + H									RTYPE=2 K1=7.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1762
H21+ + NH -> NH1+ + H2									RTYPE=2 K1=7.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1763
H21+ + NH2 -> NH21+ + H2								RTYPE=2 K1=2.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1764
H21+ + NH3 -> NH31+ + H2								RTYPE=2 K1=5.70E-09 K2=0.0 K3=0.0 # gg08_rnum=1765
H21+ + NO -> NO1+ + H2									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1766
H21+ + NO -> HNO1+ + H									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1767
H21+ + O -> OH1+ + H									RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1768
H21+ + O2 -> O21+ + H2									RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1769
H21+ + O2 -> O2H1+ + H									RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=1770
H21+ + OH -> OH1+ + H2									RTYPE=2 K1=7.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1771
H21+ + OH -> H2O1+ + H									RTYPE=2 K1=7.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1772
H2C4N1+ + H2 -> CH3C3N1+ + H							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1773
ClH21+ + CO -> HCO1+ + ClH								RTYPE=2 K1=7.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1774
ClH21+ + H2O -> H3O1+ + ClH								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1775
H2CN1+ + CH -> CH21+ + HCN								RTYPE=2 K1=4.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1776
H2CN1+ + CH2 -> CH31+ + HNC								RTYPE=2 K1=3.61E-10 K2=-0.5 K3=0.0 # gg08_rnum=1777
H2CN1+ + CH2 -> CH31+ + HCN								RTYPE=2 K1=3.61E-10 K2=-0.5 K3=0.0 # gg08_rnum=1778
H2CN1+ + H2CO -> CH2OH1+ + HCN							RTYPE=2 K1=2.37E-09 K2=-0.5 K3=0.0 # gg08_rnum=1779
H2CN1+ + Na -> Na1+ + HNC + H							RTYPE=2 K1=1.35E-09 K2=0.0 K3=0.0 # gg08_rnum=1780
H2CN1+ + Na -> Na1+ + HCN + H							RTYPE=2 K1=2.70E-09 K2=0.0 K3=0.0 # gg08_rnum=1781
H2CN1+ + NH2 -> NH31+ + HNC								RTYPE=2 K1=1.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=1782
H2CN1+ + NH2 -> NH31+ + HCN								RTYPE=2 K1=1.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=1783
H2CN1+ + NH3 -> NH41+ + HCN								RTYPE=2 K1=8.75E-10 K2=-0.5 K3=0.0 # gg08_rnum=1784
H2CN1+ + NH3 -> NH41+ + HNC								RTYPE=2 K1=8.75E-10 K2=-0.5 K3=0.0 # gg08_rnum=1785
H2CN1+ + Si -> SiNC1+ + H2								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1786
H2CO1+ + C2 -> C2H1+ + HCO								RTYPE=2 K1=8.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1787
H2CO1+ + C2H -> HC2H1+ + HCO							RTYPE=2 K1=7.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1788
H2CO1+ + CH -> CH21+ + HCO								RTYPE=2 K1=3.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1789
H2CO1+ + CH -> CH1+ + H2CO								RTYPE=2 K1=3.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1790
H2CO1+ + CH2 -> CH21+ + H2CO							RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1791
H2CO1+ + CH2 -> CH31+ + HCO								RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1792
H2CO1+ + CH4 -> CH2OH1+ + CH3							RTYPE=2 K1=1.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1793
H2CO1+ + Fe -> Fe1+ + H2CO								RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=1794
H2CO1+ + H2CO -> CH2OH1+ + HCO							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1795
H2CO1+ + H2O -> H3O1+ + HCO								RTYPE=2 K1=2.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1796
H2CO1+ + HCN -> H2CN1+ + HCO							RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1797
H2CO1+ + HCO -> HCO1+ + H2CO							RTYPE=2 K1=3.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1798
H2CO1+ + HCO -> CH2OH1+ + CO							RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1799
H2CO1+ + HNC -> H2CN1+ + HCO							RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1800
H2CO1+ + Mg -> Mg1+ + H2CO								RTYPE=2 K1=2.90E-09 K2=0.0 K3=0.0 # gg08_rnum=1801
H2CO1+ + Na -> Na1+ + H2CO								RTYPE=2 K1=2.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1802
H2CO1+ + NH -> CH2OH1+ + N								RTYPE=2 K1=6.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1803
H2CO1+ + NH2 -> NH31+ + HCO								RTYPE=2 K1=8.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1804
H2CO1+ + NH3 -> NH41+ + HCO								RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1805
H2CO1+ + NH3 -> NH31+ + H2CO							RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1806
H2CO1+ + NO -> NO1+ + H2CO								RTYPE=2 K1=7.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1807
H2CO1+ + O2 -> HCO1+ + HO2								RTYPE=2 K1=7.70E-11 K2=0.0 K3=0.0 # gg08_rnum=1808
H2CO1+ + Si -> Si1+ + H2CO								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1811
H2NC1+ + Si -> SiNC1+ + H2								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1812
H2O1+ + C -> CH1+ + OH									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1813
H2O1+ + C2 -> C2H1+ + OH								RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1814
H2O1+ + C2 -> C21+ + H2O								RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1815
H2O1+ + C2H -> HC2H1+ + OH								RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1816
H2O1+ + C2H -> C2H1+ + H2O								RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1817
H2O1+ + CH -> CH1+ + H2O								RTYPE=2 K1=3.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1818
H2O1+ + CH -> CH21+ + OH								RTYPE=2 K1=3.40E-10 K2=0.0 K3=0.0 # gg08_rnum=1819
H2O1+ + CH2 -> CH31+ + OH								RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1820
H2O1+ + CH2 -> CH21+ + H2O								RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1821
H2O1+ + CH4 -> H3O1+ + CH3								RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1822
H2O1+ + CO -> HCO1+ + OH								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1823
H2O1+ + Fe -> Fe1+ + H2O								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1824
H2O1+ + H2 -> H3O1+ + H									RTYPE=2 K1=6.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1825
H2O1+ + H2CO -> CH2OH1+ + OH							RTYPE=2 K1=6.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1826
H2O1+ + H2CO -> H2CO1+ + H2O							RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1827
H2O1+ + H2O -> H3O1+ + OH								RTYPE=2 K1=2.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1828
H2O1+ + HCN -> H2CN1+ + OH								RTYPE=2 K1=2.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1832
H2O1+ + HCO -> H2CO1+ + OH								RTYPE=2 K1=2.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1833
H2O1+ + HCO -> H3O1+ + CO								RTYPE=2 K1=2.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1834
H2O1+ + HCO -> HCO1+ + H2O								RTYPE=2 K1=2.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1835
H2O1+ + HNC -> H2CN1+ + OH								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1836
H2O1+ + Mg -> Mg1+ + H2O								RTYPE=2 K1=2.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1837
H2O1+ + N -> HNO1+ + H									RTYPE=2 K1=1.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1838
H2O1+ + Na -> Na1+ + H2O								RTYPE=2 K1=2.70E-09 K2=0.0 K3=0.0 # gg08_rnum=1839
H2O1+ + NH -> H3O1+ + N									RTYPE=2 K1=7.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1840
H2O1+ + NH2 -> NH21+ + H2O								RTYPE=2 K1=4.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1841
H2O1+ + NH2 -> NH31+ + OH								RTYPE=2 K1=4.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1842
H2O1+ + NH3 -> NH31+ + H2O								RTYPE=2 K1=2.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1843
H2O1+ + NH3 -> NH41+ + OH								RTYPE=2 K1=9.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1844
H2O1+ + NO -> NO1+ + H2O								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=1845
H2O1+ + O -> O21+ + H2									RTYPE=2 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1846
H2O1+ + O2 -> O21+ + H2O								RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1847
H2O1+ + OH -> H3O1+ + O									RTYPE=2 K1=6.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1848
H2O1+ + Si -> Si1+ + H2O								RTYPE=2 K1=3.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1852
H31+ + C -> CH1+ + H2									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1869
H31+ + C2 -> C2H1+ + H2									RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=1870
H31+ + C2H -> HC2H1+ + H2								RTYPE=2 K1=4.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1871
H31+ + HC2H -> H2C2H1+ + H2								RTYPE=2 K1=3.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1872
H31+ + H2C2H -> H2C2H21+ + H2							RTYPE=2 K1=3.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1873
H31+ + H2C2H2 -> H2C2H1+ + H2 + H2						RTYPE=2 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1874
H31+ + H2C2H2 -> CH3CH21+ + H2							RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=1875
H31+ + CH3CH2 -> CH3CH31+ + H2							RTYPE=2 K1=2.34E-09 K2=-0.5 K3=0.0 # gg08_rnum=1876
H31+ + CH3CH2CHO -> CH3CH2CHOH1+ + H2					RTYPE=2 K1=6.41E-09 K2=-0.5 K3=0.0 # gg08_rnum=1877
H31+ + CH3CH2OH -> CH3CH21+ + H2O + H2					RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1878
H31+ + CH3CH2OH -> CH3CH2OH21+ + H2						RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1879
H31+ + CH3CH2OH -> H3O1+ + H2C2H2 + H2					RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1880
H31+ + CH3CH3 -> CH3CH21+ + H2 + H2						RTYPE=2 K1=3.37E-09 K2=0.0 K3=0.0 # gg08_rnum=1881
H31+ + C2N -> HC2N1+ + H2								RTYPE=2 K1=3.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=1882
H31+ + C2O -> C2OH1+ + H2								RTYPE=2 K1=7.12E-09 K2=-0.5 K3=0.0 # gg08_rnum=1883
H31+ + C3 -> C3H1+ + H2									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1885
H31+ + C3H -> C3H21+ + H2								RTYPE=2 K1=1.70E-08 K2=-0.5 K3=0.0 # gg08_rnum=1886
H31+ + C3H2 -> C3H31+ + H2								RTYPE=2 K1=5.16E-09 K2=-0.5 K3=0.0 # gg08_rnum=1887
H31+ + C3H3 -> C3H41+ + H2								RTYPE=2 K1=9.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1888
H31+ + C3H3N -> C3H4N1+ + H2							RTYPE=2 K1=8.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=1889
H31+ + C3H4 -> C3H31+ + H2 + H2							RTYPE=2 K1=1.80E-10 K2=-0.5 K3=0.0 # gg08_rnum=1890
H31+ + C3H4 -> C3H51+ + H2								RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=1891
H31+ + C3N -> NC3H1+ + H2								RTYPE=2 K1=1.20E-08 K2=-0.5 K3=0.0 # gg08_rnum=1892
H31+ + C3O -> HC3O1+ + H2								RTYPE=2 K1=1.30E-08 K2=-0.5 K3=0.0 # gg08_rnum=1893
H31+ + C3P -> PC3H1+ + H2								RTYPE=2 K1=2.28E-09 K2=-0.5 K3=0.0 # gg08_rnum=1894
H31+ + C4 -> C4H1+ + H2									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1896
H31+ + C4H -> HC4H1+ + H2								RTYPE=2 K1=4.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=1897
H31+ + HC4H -> C4H31+ + H2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1898
H31+ + C4H3 -> C4H41+ + H2								RTYPE=2 K1=2.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1899
H31+ + C4H4 -> C4H31+ + H2 + H2							RTYPE=2 K1=4.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=1900
H31+ + C4H4 -> C4H51+ + H2								RTYPE=2 K1=4.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=1901
H31+ + C4P -> PC4H1+ + H2								RTYPE=2 K1=1.14E-09 K2=-0.5 K3=0.0 # gg08_rnum=1902
H31+ + C5 -> C5H1+ + H2									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1904
H31+ + C5H -> C5H21+ + H2								RTYPE=2 K1=2.33E-08 K2=-0.5 K3=0.0 # gg08_rnum=1905
H31+ + C5H2 -> C5H31+ + H2								RTYPE=2 K1=5.71E-09 K2=-0.5 K3=0.0 # gg08_rnum=1906
H31+ + C5H4 -> C5H31+ + H2 + H2							RTYPE=2 K1=8.91E-10 K2=-0.5 K3=0.0 # gg08_rnum=1907
H31+ + C5H4 -> C5H51+ + H2								RTYPE=2 K1=8.91E-10 K2=-0.5 K3=0.0 # gg08_rnum=1908
H31+ + C5N -> C5HN1+ + H2								RTYPE=2 K1=1.45E-08 K2=-0.5 K3=0.0 # gg08_rnum=1909
H31+ + C6 -> C6H1+ + H2									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1910
H31+ + C6H -> C6H21+ + H2								RTYPE=2 K1=2.69E-08 K2=-0.5 K3=0.0 # gg08_rnum=1911
H31+ + C6H2 -> C6H31+ + H2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1912
H31+ + C6H4 -> C6H31+ + H2 + H2							RTYPE=2 K1=4.55E-10 K2=-0.5 K3=0.0 # gg08_rnum=1913
H31+ + C6H4 -> C6H51+ + H2								RTYPE=2 K1=4.55E-10 K2=-0.5 K3=0.0 # gg08_rnum=1914
H31+ + C6H6 -> C6H71+ + H2								RTYPE=2 K1=3.90E-09 K2=0.0 K3=0.0 # gg08_rnum=1915
H31+ + C7 -> C7H1+ + H2									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1916
H31+ + C7H -> C7H21+ + H2								RTYPE=2 K1=2.42E-08 K2=-0.5 K3=0.0 # gg08_rnum=1917
H31+ + C7H2 -> C7H31+ + H2								RTYPE=2 K1=5.68E-09 K2=-0.5 K3=0.0 # gg08_rnum=1918
H31+ + C7H4 -> C7H51+ + H2								RTYPE=2 K1=8.88E-10 K2=-0.5 K3=0.0 # gg08_rnum=1919
H31+ + C7H4 -> C7H31+ + H2 + H2							RTYPE=2 K1=8.88E-10 K2=-0.5 K3=0.0 # gg08_rnum=1920
H31+ + C7N -> C7HN1+ + H2								RTYPE=2 K1=1.61E-08 K2=-0.5 K3=0.0 # gg08_rnum=1921
H31+ + C8 -> C8H1+ + H2									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1922
H31+ + C8H -> C8H21+ + H2								RTYPE=2 K1=2.68E-08 K2=-0.5 K3=0.0 # gg08_rnum=1923
H31+ + C8H2 -> C8H31+ + H2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1924
H31+ + C8H4 -> C8H51+ + H2								RTYPE=2 K1=4.53E-10 K2=-0.5 K3=0.0 # gg08_rnum=1925
H31+ + C8H4 -> C8H31+ + H2 + H2							RTYPE=2 K1=4.53E-10 K2=-0.5 K3=0.0 # gg08_rnum=1926
H31+ + C9 -> C9H1+ + H2									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1927
H31+ + C9H -> C9H21+ + H2								RTYPE=2 K1=2.52E-08 K2=-0.5 K3=0.0 # gg08_rnum=1928
H31+ + C9H2 -> C9H31+ + H2								RTYPE=2 K1=5.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=1929
H31+ + C9H4 -> C9H31+ + H2 + H2							RTYPE=2 K1=8.83E-10 K2=-0.5 K3=0.0 # gg08_rnum=1930
H31+ + C9H4 -> C9H51+ + H2								RTYPE=2 K1=8.83E-10 K2=-0.5 K3=0.0 # gg08_rnum=1931
H31+ + C9N -> C9HN1+ + H2								RTYPE=2 K1=1.76E-08 K2=-0.5 K3=0.0 # gg08_rnum=1932
H31+ + CCP -> HCCP1+ + H2								RTYPE=2 K1=5.42E-09 K2=-0.5 K3=0.0 # gg08_rnum=1933
H31+ + CH -> CH21+ + H2									RTYPE=2 K1=8.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1934
H31+ + CH2 -> CH31+ + H2								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=1935
H31+ + H2C2N -> CH3CN1+ + H2							RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1936
H31+ + CH2CO -> CH3CO1+ + H2							RTYPE=2 K1=3.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1937
H31+ + CH2NH -> CH3NH1+ + H2							RTYPE=2 K1=4.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1938
H31+ + CH2OH -> CH3OH1+ + H2							RTYPE=2 K1=3.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=1939
H31+ + CH2PH -> CH2PH21+ + H2							RTYPE=2 K1=1.15E-09 K2=-0.5 K3=0.0 # gg08_rnum=1940
H31+ + CH3 -> CH41+ + H2								RTYPE=2 K1=2.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1941
H31+ + CH3C3N -> C4H4N1+ + H2							RTYPE=2 K1=1.08E-08 K2=-0.5 K3=0.0 # gg08_rnum=1942
H31+ + CH3C4H -> C5H51+ + H2							RTYPE=2 K1=2.76E-09 K2=-0.5 K3=0.0 # gg08_rnum=1943
H31+ + CH3C5N -> C6H4N1+ + H2							RTYPE=2 K1=1.19E-08 K2=-0.5 K3=0.0 # gg08_rnum=1944
H31+ + CH3C6H -> C7H51+ + H2							RTYPE=2 K1=3.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=1945
H31+ + CH3C7N -> C8H4N1+ + H2							RTYPE=2 K1=1.24E-08 K2=-0.5 K3=0.0 # gg08_rnum=1946
H31+ + CH3CHO -> CH3CH2O1+ + H2							RTYPE=2 K1=6.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1947
H31+ + CH3CN -> CH3CNH1+ + H2							RTYPE=2 K1=9.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=1948
H31+ + CH3CO -> CH3CHO1+ + H2							RTYPE=2 K1=4.47E-09 K2=-0.5 K3=0.0 # gg08_rnum=1949
H31+ + CH3NH -> CH3NH21+ + H2							RTYPE=2 K1=2.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=1950
H31+ + CH3NH2 -> CH3NH31+ + H2							RTYPE=2 K1=3.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=1951
H31+ + CH3O -> CH3OH1+ + H2								RTYPE=2 K1=4.58E-10 K2=-0.5 K3=0.0 # gg08_rnum=1952
H31+ + CH3OCH3 -> CH3OCH41+ + H2						RTYPE=2 K1=3.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=1953
H31+ + CH3OH -> CH3O1+ + H2 + H2						RTYPE=2 K1=1.12E-09 K2=-0.5 K3=0.0 # gg08_rnum=1954
H31+ + CH3OH -> CH3OH21+ + H2							RTYPE=2 K1=1.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=1955
H31+ + CH3OH -> CH31+ + H2O + H2						RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=1956
H31+ + CH4 -> CH51+ + H2								RTYPE=2 K1=2.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1957
H31+ + Cl -> ClH1+ + H2									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1958
H31+ + CN -> HCN1+ + H2									RTYPE=2 K1=8.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=1959
H31+ + CO -> HCO1+ + H2									RTYPE=2 K1=1.61E-09 K2=0.0 K3=0.0 # gg08_rnum=1960
H31+ + CO -> HOC1+ + H2									RTYPE=2 K1=9.44E-11 K2=0.0 K3=0.0 # gg08_rnum=1961
H31+ + CO2 -> HOCO1+ + H2								RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=1962
H31+ + COCHO -> CHOCHO1+ + H2							RTYPE=2 K1=1.94E-09 K2=-0.5 K3=0.0 # gg08_rnum=1963
H31+ + COOH -> HCOOH1+ + H2								RTYPE=2 K1=6.74E-09 K2=-0.5 K3=0.0 # gg08_rnum=1964
H31+ + CP -> HCP1+ + H2									RTYPE=2 K1=4.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1965
H31+ + Fe -> Fe1+ + H + H2								RTYPE=2 K1=4.90E-09 K2=0.0 K3=0.0 # gg08_rnum=1967
H31+ + H2CO -> CH2OH1+ + H2								RTYPE=2 K1=5.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1968
H31+ + H2O -> H3O1+ + H2								RTYPE=2 K1=4.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1970
H31+ + H2SiO -> H3SiO1+ + H2							RTYPE=2 K1=4.61E-09 K2=-0.5 K3=0.0 # gg08_rnum=1973
H31+ + H5C3N -> C3H4N1+ + H2 + H2						RTYPE=2 K1=9.22E-09 K2=-0.5 K3=0.0 # gg08_rnum=1974
H31+ + HC2NC -> HC2NCH1+ + H2							RTYPE=2 K1=1.28E-08 K2=-0.5 K3=0.0 # gg08_rnum=1975
H31+ + HC3N -> HC3NH1+ + H2								RTYPE=2 K1=2.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=1976
H31+ + HC5N -> C5H2N1+ + H2								RTYPE=2 K1=2.30E-08 K2=-0.5 K3=0.0 # gg08_rnum=1977
H31+ + HC7N -> C7H2N1+ + H2								RTYPE=2 K1=2.48E-08 K2=-0.5 K3=0.0 # gg08_rnum=1978
H31+ + HC9N -> C9H2N1+ + H2								RTYPE=2 K1=2.59E-08 K2=-0.5 K3=0.0 # gg08_rnum=1979
H31+ + HCCP -> PC2H21+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1980
H31+ + ClH -> ClH21+ + H2								RTYPE=2 K1=5.93E-09 K2=-0.5 K3=0.0 # gg08_rnum=1981
H31+ + HCN -> H2CN1+ + H2								RTYPE=2 K1=1.70E-08 K2=-0.5 K3=0.0 # gg08_rnum=1982
H31+ + C2NCH -> HC2NCH1+ + H2							RTYPE=2 K1=4.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=1983
H31+ + HCO -> H2CO1+ + H2								RTYPE=2 K1=2.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1984
H31+ + HCOOCH3 -> HCOOCH3H1+ + H2						RTYPE=2 K1=4.05E-09 K2=-0.5 K3=0.0 # gg08_rnum=1985
H31+ + HCOOH -> H3O1+ + CO + H2							RTYPE=2 K1=9.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=1986
H31+ + HCOOH -> HCO1+ + H2O + H2						RTYPE=2 K1=2.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1987
H31+ + HCP -> PCH21+ + H2								RTYPE=2 K1=2.13E-09 K2=-0.5 K3=0.0 # gg08_rnum=1988
H31+ + SiCH -> SiCH21+ + H2								RTYPE=2 K1=5.47E-09 K2=-0.5 K3=0.0 # gg08_rnum=1990
H31+ + CH3COCHO -> CH3COCHOH1+ + H2						RTYPE=2 K1=7.99E-09 K2=-0.5 K3=0.0 # gg08_rnum=1991
H31+ + CH3COCH3 -> CH3COCH41+ + H2						RTYPE=2 K1=5.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=1992
H31+ + CH3CONH -> CH3CONH21+ + H2						RTYPE=2 K1=7.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=1993
H31+ + CH3COOH -> CH3COOH21+ + H2						RTYPE=2 K1=3.33E-09 K2=-0.5 K3=0.0 # gg08_rnum=1994
H31+ + CH3CONH2 -> CH3CONH2H1+ + H2						RTYPE=2 K1=7.21E-09 K2=-0.5 K3=0.0 # gg08_rnum=1995
H31+ + CH3COOCH3 -> CH3COOCH3H1+ + H2					RTYPE=2 K1=3.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=1996
H31+ + CH3COCH2OH -> CH3COCH2OHH1+ + H2					RTYPE=2 K1=5.91E-09 K2=-0.5 K3=0.0 # gg08_rnum=1997
H31+ + HNC -> H2CN1+ + H2								RTYPE=2 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=1998
H31+ + HNC3 -> HC3NH1+ + H2								RTYPE=2 K1=1.14E-08 K2=-0.5 K3=0.0 # gg08_rnum=1999
H31+ + HNCHO -> NH2CHO1+ + H2							RTYPE=2 K1=3.89E-09 K2=-0.5 K3=0.0 # gg08_rnum=2000
H31+ + HNCO -> HNCHO1+ + H2								RTYPE=2 K1=3.92E-09 K2=-0.5 K3=0.0 # gg08_rnum=2001
H31+ + HNCOCHO -> NH2COCHO1+ + H2						RTYPE=2 K1=1.92E-09 K2=-0.5 K3=0.0 # gg08_rnum=2002
H31+ + HNCONH -> NH2CONH1+ + H2							RTYPE=2 K1=7.41E-09 K2=-0.5 K3=0.0 # gg08_rnum=2003
H31+ + HNCOOH -> NH2COOH1+ + H2							RTYPE=2 K1=3.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=2004
H31+ + HNO -> H2NO1+ + H2								RTYPE=2 K1=4.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2005
H31+ + HNOH -> NH2OH1+ + H2								RTYPE=2 K1=3.91E-09 K2=-0.5 K3=0.0 # gg08_rnum=2006
H31+ + HNSi -> SiNH21+ + H2								RTYPE=2 K1=8.74E-10 K2=-0.5 K3=0.0 # gg08_rnum=2007
H31+ + CH3ONH -> NH2OCH31+ + H2							RTYPE=2 K1=2.89E-09 K2=-0.5 K3=0.0 # gg08_rnum=2008
H31+ + HNCH2OH -> NH2CH2OH1+ + H2						RTYPE=2 K1=2.89E-09 K2=-0.5 K3=0.0 # gg08_rnum=2009
H31+ + HOCOOH -> HOCOOH21+ + H2							RTYPE=2 K1=3.84E-09 K2=-0.5 K3=0.0 # gg08_rnum=2010
H31+ + HPO -> H2PO1+ + H2								RTYPE=2 K1=1.27E-08 K2=-0.5 K3=0.0 # gg08_rnum=2011
H31+ + HCOCOCHO -> HCOCOCHOH1+ + H2						RTYPE=2 K1=3.83E-09 K2=-0.5 K3=0.0 # gg08_rnum=2014
H31+ + Mg -> Mg1+ + H + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2015
H31+ + MgH -> Mg1+ + H2 + H2							RTYPE=2 K1=7.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2016
H31+ + N -> NH21+ + H									RTYPE=2 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=2017
H31+ + N2 -> N2H1+ + H2									RTYPE=2 K1=1.70E-09 K2=0.0 K3=0.0 # gg08_rnum=2018
H31+ + N2H2 -> N2H1+ + H2 + H2							RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2019
H31+ + Na -> Na1+ + H + H2								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=2020
H31+ + NaH -> Na1+ + H2 + H2							RTYPE=2 K1=3.80E-08 K2=-0.5 K3=0.0 # gg08_rnum=2021
H31+ + NaOH -> NaH2O1+ + H2								RTYPE=2 K1=1.20E-08 K2=-0.5 K3=0.0 # gg08_rnum=2022
H31+ + NH -> NH21+ + H2									RTYPE=2 K1=7.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2023
H31+ + NH2 -> NH31+ + H2								RTYPE=2 K1=4.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2024
H31+ + NH2CHO -> NH2CHOH1+ + H2							RTYPE=2 K1=2.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=2025
H31+ + NH2CN -> NH2CNH1+ + H2							RTYPE=2 K1=9.86E-09 K2=-0.5 K3=0.0 # gg08_rnum=2026
H31+ + NH2OH -> NH3OH1+ + H2							RTYPE=2 K1=1.16E-09 K2=-0.5 K3=0.0 # gg08_rnum=2027
H31+ + NH3 -> NH41+ + H2								RTYPE=2 K1=3.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2028
H31+ + NO -> HNO1+ + H2									RTYPE=2 K1=8.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=2029
H31+ + NO2 -> NO1+ + H2 + OH							RTYPE=2 K1=7.28E-10 K2=-0.5 K3=0.0 # gg08_rnum=2030
H31+ + O -> OH1+ + H2									RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2032
H31+ + O2 -> O2H1+ + H2									RTYPE=2 K1=6.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2033
H31+ + OH -> H2O1+ + H2									RTYPE=2 K1=9.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2035
H31+ + CHOCHO -> CHOCHOH1+ + H2							RTYPE=2 K1=1.37E-09 K2=0.0 K3=0.0 # gg08_rnum=2036
H31+ + HCOCOOH -> HCOCOOH21+ + H2						RTYPE=2 K1=1.92E-09 K2=-0.5 K3=0.0 # gg08_rnum=2037
H31+ + P -> PH1+ + H2									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2038
H31+ + PH -> PH21+ + H2									RTYPE=2 K1=3.54E-09 K2=-0.5 K3=0.0 # gg08_rnum=2039
H31+ + PH2 -> PH31+ + H2								RTYPE=2 K1=1.17E-09 K2=-0.5 K3=0.0 # gg08_rnum=2040
H31+ + PN -> HPN1+ + H2									RTYPE=2 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=2041
H31+ + PO -> HPO1+ + H2									RTYPE=2 K1=1.02E-08 K2=-0.5 K3=0.0 # gg08_rnum=2042
H31+ + NH2CO -> NH2CHO1+ + H2							RTYPE=2 K1=3.89E-09 K2=-0.5 K3=0.0 # gg08_rnum=2043
H31+ + NH2COCHO -> NH2COCHOH1+ + H2						RTYPE=2 K1=1.92E-09 K2=-0.5 K3=0.0 # gg08_rnum=2044
H31+ + NH2CONH -> NH2CONH21+ + H2						RTYPE=2 K1=7.38E-09 K2=-0.5 K3=0.0 # gg08_rnum=2045
H31+ + NH2COOH -> NH2COOH21+ + H2						RTYPE=2 K1=3.84E-09 K2=-0.5 K3=0.0 # gg08_rnum=2046
H31+ + NH2CONH2 -> NH2CONH2H1+ + H2						RTYPE=2 K1=7.36E-09 K2=-0.5 K3=0.0 # gg08_rnum=2047
H31+ + NH2NH -> NH2NH21+ + H2							RTYPE=2 K1=3.49E-09 K2=-0.5 K3=0.0 # gg08_rnum=2048
H31+ + NH2NH2 -> NH2NH2H1+ + H2							RTYPE=2 K1=3.49E-09 K2=-0.5 K3=0.0 # gg08_rnum=2049
H31+ + NH2OCH3 -> HNH2OCH31+ + H2						RTYPE=2 K1=3.84E-09 K2=-0.5 K3=0.0 # gg08_rnum=2050
H31+ + NH2CH2OH -> HNH2CH2OH1+ + H2						RTYPE=2 K1=2.88E-09 K2=-0.5 K3=0.0 # gg08_rnum=2051
H31+ + Si -> SiH1+ + H2									RTYPE=2 K1=3.70E-09 K2=0.0 K3=0.0 # gg08_rnum=2054
H31+ + SiC -> SiCH1+ + H2								RTYPE=2 K1=9.31E-09 K2=-0.5 K3=0.0 # gg08_rnum=2055
H31+ + SiC2 -> SiC2H1+ + H2								RTYPE=2 K1=5.48E-09 K2=-0.5 K3=0.0 # gg08_rnum=2056
H31+ + SiC2H -> SiC2H21+ + H2							RTYPE=2 K1=3.21E-09 K2=-0.5 K3=0.0 # gg08_rnum=2057
H31+ + SiC2H2 -> SiC2H31+ + H2							RTYPE=2 K1=5.73E-09 K2=-0.5 K3=0.0 # gg08_rnum=2058
H31+ + cSiC3 -> SiC3H1+ + H2							RTYPE=2 K1=4.57E-09 K2=-0.5 K3=0.0 # gg08_rnum=2059
H31+ + SiC3H -> SiC3H21+ + H2							RTYPE=2 K1=6.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=2060
H31+ + SiC4 -> SiC4H1+ + H2								RTYPE=2 K1=1.43E-08 K2=-0.5 K3=0.0 # gg08_rnum=2061
H31+ + SiCH2 -> SiCH31+ + H2							RTYPE=2 K1=3.46E-09 K2=-0.5 K3=0.0 # gg08_rnum=2062
H31+ + SiCH3 -> SiCH41+ + H2							RTYPE=2 K1=3.46E-09 K2=-0.5 K3=0.0 # gg08_rnum=2063
H31+ + SiH -> SiH21+ + H2								RTYPE=2 K1=6.66E-10 K2=-0.5 K3=0.0 # gg08_rnum=2064
H31+ + SiH2 -> SiH31+ + H2								RTYPE=2 K1=4.21E-10 K2=-0.5 K3=0.0 # gg08_rnum=2065
H31+ + SiH3 -> SiH41+ + H2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2066
H31+ + SiH4 -> SiH51+ + H2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2067
H31+ + SiN -> HNSi1+ + H2								RTYPE=2 K1=1.26E-08 K2=-0.5 K3=0.0 # gg08_rnum=2068
H31+ + SiNC -> SiNCH1+ + H2								RTYPE=2 K1=4.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=2069
H31+ + SiO -> HSiO1+ + H2								RTYPE=2 K1=1.70E-08 K2=-0.5 K3=0.0 # gg08_rnum=2070
H31+ + SiO2 -> HSiO21+ + H2								RTYPE=2 K1=1.14E-09 K2=-0.5 K3=0.0 # gg08_rnum=2071
H31+ + CH3OCO -> HCOOCH31+ + H2							RTYPE=2 K1=3.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2075
H31+ + CH3OCOCHO -> CH3OCOCHOH1+ + H2					RTYPE=2 K1=1.91E-09 K2=-0.5 K3=0.0 # gg08_rnum=2076
H31+ + CH3OCONH -> CH3OCONH21+ + H2						RTYPE=2 K1=3.82E-09 K2=-0.5 K3=0.0 # gg08_rnum=2077
H31+ + CH3OCOOH -> CH3OCOOH21+ + H2						RTYPE=2 K1=3.82E-09 K2=-0.5 K3=0.0 # gg08_rnum=2078
H31+ + CH3OCONH2 -> CH3OCONH2H1+ + H2					RTYPE=2 K1=3.82E-09 K2=-0.5 K3=0.0 # gg08_rnum=2079
H31+ + CH3OCOOCH3 -> CH3OCOOCH3H1+ + H2					RTYPE=2 K1=3.43E-10 K2=-0.5 K3=0.0 # gg08_rnum=2080
H31+ + CH3OCOCH2OH -> CH3OCOCH2OHH1+ + H2				RTYPE=2 K1=6.07E-09 K2=-0.5 K3=0.0 # gg08_rnum=2081
H31+ + CH3OOH -> CH3OOH21+ + H2							RTYPE=2 K1=3.33E-09 K2=-0.5 K3=0.0 # gg08_rnum=2082
H31+ + CH3OOCH3 -> CH3OH + CH3O1+ + H2					RTYPE=2 K1=2.86E-09 K2=-0.5 K3=0.0 # gg08_rnum=2083
H31+ + CH3OCH2OH -> CH3OCH2OH21+ + H2					RTYPE=2 K1=2.86E-09 K2=-0.5 K3=0.0 # gg08_rnum=2084
H31+ + CH2OHCHO -> CH2OHCHOH1+ + H2						RTYPE=2 K1=5.22E-09 K2=-0.5 K3=0.0 # gg08_rnum=2085
H31+ + HOCH2CO -> CH2OHCHO1+ + H2						RTYPE=2 K1=5.24E-09 K2=-0.5 K3=0.0 # gg08_rnum=2086
H31+ + HOCH2COCHO -> HOCH2COCHOH1+ + H2					RTYPE=2 K1=1.91E-09 K2=-0.5 K3=0.0 # gg08_rnum=2087
H31+ + HNCOCH2OH -> NH2COCH2OH1+ + H2					RTYPE=2 K1=3.82E-09 K2=-0.5 K3=0.0 # gg08_rnum=2088
H31+ + CH2OHCOOH -> CH2OHCOOH21+ + H2					RTYPE=2 K1=3.43E-09 K2=-0.5 K3=0.0 # gg08_rnum=2089
H31+ + NH2COCH2OH -> NH2COCH2OH21+ + H2					RTYPE=2 K1=3.82E-09 K2=-0.5 K3=0.0 # gg08_rnum=2090
H31+ + HOCH2COCH2OH -> HOCH2COCH2OH21+ + H2				RTYPE=2 K1=3.43E-09 K2=-0.5 K3=0.0 # gg08_rnum=2091
H31+ + HOCH2OH -> HOCH2OH21+ + H2						RTYPE=2 K1=5.88E-09 K2=-0.5 K3=0.0 # gg08_rnum=2092
H31+ + HOCH2CH2OH -> HOCH2CH2OH21+ + H2					RTYPE=2 K1=1.48E-09 K2=0.0 K3=0.0 # gg08_rnum=2093
CH3C3N1+ + H2 -> C4H4N1+ + H							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2094
H3O1+ + C -> HCO1+ + H2									RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=2095
H3O1+ + H2C2H -> H2C2H21+ + H2O							RTYPE=2 K1=1.74E-09 K2=-0.5 K3=0.0 # gg08_rnum=2096
H3O1+ + CH3CH2CHO -> CH3CH2CHOH1+ + H2O					RTYPE=2 K1=2.87E-09 K2=-0.5 K3=0.0 # gg08_rnum=2097
H3O1+ + CH3CH2OH -> CH3CH2OH21+ + H2O					RTYPE=2 K1=1.79E-09 K2=-0.5 K3=0.0 # gg08_rnum=2098
H3O1+ + C2O -> C2OH1+ + H2O								RTYPE=2 K1=3.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=2099
H3O1+ + C3 -> C3H1+ + H2O								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2101
H3O1+ + C3H -> C3H21+ + H2O								RTYPE=2 K1=8.03E-09 K2=-0.5 K3=0.0 # gg08_rnum=2102
H3O1+ + C3H2 -> C3H31+ + H2O							RTYPE=2 K1=2.48E-09 K2=-0.5 K3=0.0 # gg08_rnum=2103
H3O1+ + C3H3 -> C3H41+ + H2O							RTYPE=2 K1=4.34E-09 K2=-0.5 K3=0.0 # gg08_rnum=2104
H3O1+ + C3H4 -> C3H51+ + H2O							RTYPE=2 K1=8.44E-10 K2=-0.5 K3=0.0 # gg08_rnum=2105
H3O1+ + C3N -> NC3H1+ + H2O								RTYPE=2 K1=5.44E-09 K2=-0.5 K3=0.0 # gg08_rnum=2106
H3O1+ + C3O -> HC3O1+ + H2O								RTYPE=2 K1=5.88E-09 K2=-0.5 K3=0.0 # gg08_rnum=2107
H3O1+ + C3P -> PC3H1+ + H2O								RTYPE=2 K1=1.01E-09 K2=-0.5 K3=0.0 # gg08_rnum=2108
H3O1+ + C4 -> C4H1+ + H2O								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=2110
H3O1+ + C4H -> HC4H1+ + H2O								RTYPE=2 K1=2.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=2111
H3O1+ + HC4H -> C4H31+ + H2O							RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=2112
H3O1+ + C4H3 -> C4H41+ + H2O							RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2113
H3O1+ + C4P -> PC4H1+ + H2O								RTYPE=2 K1=4.95E-10 K2=-0.5 K3=0.0 # gg08_rnum=2114
H3O1+ + C6H6 -> C6H71+ + H2O							RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=2116
H3O1+ + CCP -> HCCP1+ + H2O								RTYPE=2 K1=2.44E-09 K2=-0.5 K3=0.0 # gg08_rnum=2117
H3O1+ + CH -> CH21+ + H2O								RTYPE=2 K1=4.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2118
H3O1+ + CH2 -> CH31+ + H2O								RTYPE=2 K1=7.78E-10 K2=-0.5 K3=0.0 # gg08_rnum=2119
H3O1+ + CH2CO -> CH3CO1+ + H2O							RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=2120
H3O1+ + CH2OH -> CH3OH1+ + H2O							RTYPE=2 K1=1.34E-09 K2=-0.5 K3=0.0 # gg08_rnum=2121
H3O1+ + CH2PH -> CH2PH21+ + H2O							RTYPE=2 K1=5.29E-10 K2=-0.5 K3=0.0 # gg08_rnum=2122
H3O1+ + CH3CHO -> CH3CH2O1+ + H2O						RTYPE=2 K1=2.86E-09 K2=-0.5 K3=0.0 # gg08_rnum=2123
H3O1+ + CH3CN -> CH3CNH1+ + H2O							RTYPE=2 K1=4.22E-09 K2=-0.5 K3=0.0 # gg08_rnum=2124
H3O1+ + CH3NH -> CH3NH21+ + H2O							RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2125
H3O1+ + CH3NH2 -> CH3NH31+ + H2O						RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2126
H3O1+ + CH3O -> CH3OH1+ + H2O							RTYPE=2 K1=2.05E-10 K2=-0.5 K3=0.0 # gg08_rnum=2127
H3O1+ + CH3OCH3 -> CH3OCH41+ + H2O						RTYPE=2 K1=1.37E-09 K2=-0.5 K3=0.0 # gg08_rnum=2128
H3O1+ + CH3OH -> CH3OH21+ + H2O							RTYPE=2 K1=1.91E-09 K2=-0.5 K3=0.0 # gg08_rnum=2129
H3O1+ + COCHO -> CHOCHO1+ + H2O							RTYPE=2 K1=8.74E-10 K2=-0.5 K3=0.0 # gg08_rnum=2130
H3O1+ + CP -> HCP1+ + H2O								RTYPE=2 K1=2.17E-09 K2=-0.5 K3=0.0 # gg08_rnum=2131
H3O1+ + H2CO -> CH2OH1+ + H2O							RTYPE=2 K1=2.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2133
H3O1+ + H2SiO -> H3SiO1+ + H2O							RTYPE=2 K1=2.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=2136
H3O1+ + HC2NC -> HC2NCH1+ + H2O							RTYPE=2 K1=5.79E-09 K2=-0.5 K3=0.0 # gg08_rnum=2137
H3O1+ + HC3N -> HC3NH1+ + H2O							RTYPE=2 K1=9.17E-09 K2=-0.5 K3=0.0 # gg08_rnum=2138
H3O1+ + HCCP -> PC2H21+ + H2O							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2139
H3O1+ + HCN -> H2CN1+ + H2O								RTYPE=2 K1=8.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2140
H3O1+ + C2NCH -> HC2NCH1+ + H2O							RTYPE=2 K1=2.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=2141
H3O1+ + HCOOCH3 -> HCOOCH3H1+ + H2O						RTYPE=2 K1=1.81E-09 K2=-0.5 K3=0.0 # gg08_rnum=2142
H3O1+ + HCOOH -> HCOOH21+ + H2O							RTYPE=2 K1=1.19E-09 K2=-0.5 K3=0.0 # gg08_rnum=2143
H3O1+ + HCP -> PCH21+ + H2O								RTYPE=2 K1=9.83E-10 K2=-0.5 K3=0.0 # gg08_rnum=2144
H3O1+ + SiCH -> SiCH21+ + H2O							RTYPE=2 K1=2.55E-09 K2=-0.5 K3=0.0 # gg08_rnum=2145
H3O1+ + CH3COCHO -> CH3COCHOH1+ + H2O					RTYPE=2 K1=3.34E-09 K2=-0.5 K3=0.0 # gg08_rnum=2146
H3O1+ + CH3COCH3 -> CH3COCH41+ + H2O					RTYPE=2 K1=2.33E-09 K2=-0.5 K3=0.0 # gg08_rnum=2147
H3O1+ + CH3CONH -> CH3CONH21+ + H2O						RTYPE=2 K1=3.09E-09 K2=-0.5 K3=0.0 # gg08_rnum=2148
H3O1+ + CH3COOH -> CH3COOH21+ + H2O						RTYPE=2 K1=7.41E-09 K2=-0.5 K3=0.0 # gg08_rnum=2149
H3O1+ + CH3CONH2 -> CH3CONH2H1+ + H2O					RTYPE=2 K1=3.06E-09 K2=-0.5 K3=0.0 # gg08_rnum=2150
H3O1+ + CH3COOCH3 -> CH3COOCH3H1+ + H2O					RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2151
H3O1+ + CH3COCH2OH -> CH3COCH2OHH1+ + H2O				RTYPE=2 K1=7.41E-09 K2=-0.5 K3=0.0 # gg08_rnum=2152
H3O1+ + HNC -> H2CN1+ + H2O								RTYPE=2 K1=7.42E-09 K2=-0.5 K3=0.0 # gg08_rnum=2153
H3O1+ + HNC3 -> HC3NH1+ + H2O							RTYPE=2 K1=5.19E-09 K2=-0.5 K3=0.0 # gg08_rnum=2154
H3O1+ + HNCHO -> NH2CHO1+ + H2O							RTYPE=2 K1=1.74E-09 K2=-0.5 K3=0.0 # gg08_rnum=2155
H3O1+ + HNCO -> HNCHO1+ + H2O							RTYPE=2 K1=1.82E-09 K2=-0.5 K3=0.0 # gg08_rnum=2156
H3O1+ + HNCOCHO -> NH2COCHO1+ + H2O						RTYPE=2 K1=8.23E-10 K2=-0.5 K3=0.0 # gg08_rnum=2157
H3O1+ + HNCONH -> NH2CONH1+ + H2O						RTYPE=2 K1=3.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=2158
H3O1+ + HNCOOH -> NH2COOH1+ + H2O						RTYPE=2 K1=1.66E-09 K2=-0.5 K3=0.0 # gg08_rnum=2159
H3O1+ + HNOH -> NH2OH1+ + H2O							RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2160
H3O1+ + HNSi -> SiNH21+ + H2O							RTYPE=2 K1=4.04E-10 K2=-0.5 K3=0.0 # gg08_rnum=2161
H3O1+ + CH3ONH -> NH2OCH31+ + H2O						RTYPE=2 K1=1.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=2162
H3O1+ + HNCH2OH -> NH2CH2OH1+ + H2O						RTYPE=2 K1=1.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=2163
H3O1+ + HOCOOH -> HOCOOH21+ + H2O						RTYPE=2 K1=1.64E-09 K2=-0.5 K3=0.0 # gg08_rnum=2164
H3O1+ + HCOCOCHO -> HCOCOCHOH1+ + H2O					RTYPE=2 K1=1.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=2166
H3O1+ + Na -> Na1+ + H2O + H							RTYPE=2 K1=3.10E-09 K2=0.0 K3=0.0 # gg08_rnum=2167
H3O1+ + NH2 -> NH31+ + H2O								RTYPE=2 K1=2.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2168
H3O1+ + NH2CHO -> NH2CHOH1+ + H2O						RTYPE=2 K1=9.37E-09 K2=-0.5 K3=0.0 # gg08_rnum=2169
H3O1+ + NH2OH -> NH3OH1+ + H2O							RTYPE=2 K1=5.18E-09 K2=-0.5 K3=0.0 # gg08_rnum=2170
H3O1+ + NH3 -> NH41+ + H2O								RTYPE=2 K1=1.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=2171
H3O1+ + CHOCHO -> CHOCHOH1+ + H2O						RTYPE=2 K1=5.93E-10 K2=0.0 K3=0.0 # gg08_rnum=2172
H3O1+ + HCOCOOH -> HCOCOOH21+ + H2O						RTYPE=2 K1=8.13E-10 K2=-0.5 K3=0.0 # gg08_rnum=2173
H3O1+ + P -> HPO1+ + H2									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2174
H3O1+ + PN -> HPN1+ + H2O								RTYPE=2 K1=6.91E-09 K2=-0.5 K3=0.0 # gg08_rnum=2175
H3O1+ + NH2CO -> NH2CHO1+ + H2O							RTYPE=2 K1=1.74E-09 K2=-0.5 K3=0.0 # gg08_rnum=2176
H3O1+ + NH2COCHO -> NH2COCHOH1+ + H2O					RTYPE=2 K1=8.08E-10 K2=-0.5 K3=0.0 # gg08_rnum=2177
H3O1+ + NH2CONH -> NH2CONH21+ + H2O						RTYPE=2 K1=3.19E-09 K2=-0.5 K3=0.0 # gg08_rnum=2178
H3O1+ + NH2COOH -> NH2COOH21+ + H2O						RTYPE=2 K1=1.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=2179
H3O1+ + NH2CONH2 -> NH2CONH2H1+ + H2O					RTYPE=2 K1=3.15E-09 K2=-0.5 K3=0.0 # gg08_rnum=2180
H3O1+ + NH2NH -> NH2NH21+ + H2O							RTYPE=2 K1=1.71E-09 K2=-0.5 K3=0.0 # gg08_rnum=2181
H3O1+ + NH2NH2 -> NH2NH2H1+ + H2O						RTYPE=2 K1=1.71E-09 K2=-0.5 K3=0.0 # gg08_rnum=2182
H3O1+ + NH2OCH3 -> HNH2OCH31+ + H2O						RTYPE=2 K1=1.64E-09 K2=-0.5 K3=0.0 # gg08_rnum=2183
H3O1+ + NH2CH2OH -> HNH2CH2OH1+ + H2O					RTYPE=2 K1=1.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=2184
H3O1+ + Si -> SiH1+ + H2O								RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=2186
H3O1+ + SiC -> SiCH1+ + H2O								RTYPE=2 K1=4.35E-09 K2=-0.5 K3=0.0 # gg08_rnum=2187
H3O1+ + SiC2 -> SiC2H1+ + H2O							RTYPE=2 K1=2.48E-09 K2=-0.5 K3=0.0 # gg08_rnum=2188
H3O1+ + SiC2H -> SiC2H21+ + H2O							RTYPE=2 K1=1.45E-09 K2=-0.5 K3=0.0 # gg08_rnum=2189
H3O1+ + SiCH3 -> SiCH41+ + H2O							RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2190
H3O1+ + SiH -> SiH21+ + H2O								RTYPE=2 K1=3.25E-10 K2=-0.5 K3=0.0 # gg08_rnum=2191
H3O1+ + SiH2 -> SiH31+ + H2O							RTYPE=2 K1=2.05E-10 K2=-0.5 K3=0.0 # gg08_rnum=2192
H3O1+ + SiNC -> SiNCH1+ + H2O							RTYPE=2 K1=2.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2193
H3O1+ + SiO -> HSiO1+ + H2O								RTYPE=2 K1=7.81E-09 K2=-0.5 K3=0.0 # gg08_rnum=2194
H3O1+ + CH3OCO -> HCOOCH31+ + H2O						RTYPE=2 K1=1.44E-09 K2=-0.5 K3=0.0 # gg08_rnum=2195
H3O1+ + CH3OCOCHO -> CH3OCOCHOH1+ + H2O					RTYPE=2 K1=7.87E-10 K2=-0.5 K3=0.0 # gg08_rnum=2196
H3O1+ + CH3OCONH -> CH3OCONH21+ + H2O					RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2197
H3O1+ + CH3OCOOH -> CH3OCOOH21+ + H2O					RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=2198
H3O1+ + CH3OCONH2 -> CH3OCONH2H1+ + H2O					RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=2199
H3O1+ + CH3OCOOCH3 -> CH3OCOOCH3H1+ + H2O				RTYPE=2 K1=1.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2200
H3O1+ + CH3OCOCH2OH -> CH3OCOCH2OHH1+ + H2O				RTYPE=2 K1=2.48E-09 K2=-0.5 K3=0.0 # gg08_rnum=2201
H3O1+ + CH3OOH -> CH3OOH21+ + H2O						RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2202
H3O1+ + CH3OOCH3 -> CH3OH + CH3O1+ + H2O				RTYPE=2 K1=1.18E-09 K2=-0.5 K3=0.0 # gg08_rnum=2203
H3O1+ + CH3OCH2OH -> CH3OCH2OH21+ + H2O					RTYPE=2 K1=1.18E-09 K2=-0.5 K3=0.0 # gg08_rnum=2204
H3O1+ + CH2OHCHO -> CH2OHCHOH1+ + H2O					RTYPE=2 K1=2.19E-09 K2=-0.5 K3=0.0 # gg08_rnum=2205
H3O1+ + HOCH2CO -> CH2OHCHO1+ + H2O						RTYPE=2 K1=2.22E-09 K2=-0.5 K3=0.0 # gg08_rnum=2206
H3O1+ + HOCH2COCHO -> HOCH2COCHOH1+ + H2O				RTYPE=2 K1=7.87E-10 K2=-0.5 K3=0.0 # gg08_rnum=2207
H3O1+ + HNCOCH2OH -> NH2COCH2OH1+ + H2O					RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2208
H3O1+ + CH2OHCOOH -> CH2OHCOOH21+ + H2O					RTYPE=2 K1=1.42E-09 K2=-0.5 K3=0.0 # gg08_rnum=2209
H3O1+ + NH2COCH2OH -> NH2COCH2OH21+ + H2O				RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=2210
H3O1+ + HOCH2COCH2OH -> HOCH2COCH2OH21+ + H2O			RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2211
H3O1+ + HOCH2OH -> HOCH2OH21+ + H2O						RTYPE=2 K1=2.47E-09 K2=-0.5 K3=0.0 # gg08_rnum=2212
H3O1+ + HOCH2CH2OH -> HOCH2CH2OH21+ + H2O				RTYPE=2 K1=6.13E-10 K2=0.0 K3=0.0 # gg08_rnum=2213
HC4N1+ + H2 -> H2C4N1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2219
ClH1+ + H2 -> ClH21+ + H								RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=2220
HCN1+ + C -> CH1+ + CN									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=2221
HCN1+ + C2 -> C2H1+ + CN								RTYPE=2 K1=8.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2222
HCN1+ + C2H -> HC2H1+ + CN								RTYPE=2 K1=7.90E-10 K2=0.0 K3=0.0 # gg08_rnum=2223
HCN1+ + CH -> CH21+ + CN								RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=2224
HCN1+ + CH2 -> CH31+ + CN								RTYPE=2 K1=8.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2225
HCN1+ + CH4 -> H2CN1+ + CH3								RTYPE=2 K1=1.04E-09 K2=0.0 K3=0.0 # gg08_rnum=2226
HCN1+ + CH4 -> H2C2H1+ + NH2							RTYPE=2 K1=2.60E-10 K2=0.0 K3=0.0 # gg08_rnum=2227
HCN1+ + CO -> HCO1+ + CN								RTYPE=2 K1=1.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2228
HCN1+ + CO2 -> HOCO1+ + CN								RTYPE=2 K1=2.10E-10 K2=0.0 K3=0.0 # gg08_rnum=2229
HCN1+ + H -> H1+ + HCN									RTYPE=2 K1=3.70E-11 K2=0.0 K3=0.0 # gg08_rnum=2230
HCN1+ + H2 -> H2CN1+ + H								RTYPE=2 K1=9.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2231
HCN1+ + H2CO -> CH2OH1+ + CN							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2232
HCN1+ + H2O -> H2O1+ + HCN								RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=2233
HCN1+ + H2O -> H3O1+ + CN								RTYPE=2 K1=8.50E-10 K2=0.0 K3=0.0 # gg08_rnum=2234
HCN1+ + HCN -> H2CN1+ + CN								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2235
HCN1+ + HCO -> H2CN1+ + CO								RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2236
HCN1+ + HCO -> H2CO1+ + CN								RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2237
HCN1+ + HNC -> H2CN1+ + CN								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2238
HCN1+ + NH -> NH21+ + CN								RTYPE=2 K1=6.50E-10 K2=0.0 K3=0.0 # gg08_rnum=2239
HCN1+ + NH2 -> NH31+ + CN								RTYPE=2 K1=9.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2240
HCN1+ + NH3 -> NH31+ + HCN								RTYPE=2 K1=1.70E-09 K2=0.0 K3=0.0 # gg08_rnum=2241
HCN1+ + NH3 -> H2CN1+ + NH2								RTYPE=2 K1=8.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2242
HCN1+ + NO -> NO1+ + HCN								RTYPE=2 K1=8.10E-10 K2=0.0 K3=0.0 # gg08_rnum=2243
HCN1+ + O -> O1+ + HCN									RTYPE=2 K1=6.50E-11 K2=0.0 K3=0.0 # gg08_rnum=2244
HCN1+ + O2 -> O21+ + HCN								RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=2245
HCN1+ + OH -> H2O1+ + CN								RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=2246
HCO1+ + C -> CH1+ + CO									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=2249
HCO1+ + C2 -> C2H1+ + CO								RTYPE=2 K1=8.30E-10 K2=0.0 K3=0.0 # gg08_rnum=2250
HCO1+ + C2H -> HC2H1+ + CO								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2251
HCO1+ + HC2H -> H2C2H1+ + CO							RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2252
HCO1+ + H2C2H -> H2C2H21+ + CO							RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2253
HCO1+ + H2C2H2 -> CH3CH21+ + CO							RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2254
HCO1+ + CH3CH2 -> CH3CH31+ + CO							RTYPE=2 K1=1.02E-09 K2=-0.5 K3=0.0 # gg08_rnum=2255
HCO1+ + CH3CH2CHO -> CH3CH2CHOH1+ + CO					RTYPE=2 K1=2.47E-09 K2=-0.5 K3=0.0 # gg08_rnum=2256
HCO1+ + CH3CH2OH -> CH3CH2OH21+ + CO					RTYPE=2 K1=8.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=2257
HCO1+ + CH3CH2OH -> H3O1+ + H2C2H2 + CO					RTYPE=2 K1=7.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=2258
HCO1+ + C2O -> C2OH1+ + CO								RTYPE=2 K1=2.91E-09 K2=-0.5 K3=0.0 # gg08_rnum=2259
HCO1+ + C3 -> C3H1+ + CO								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2261
HCO1+ + C3H -> C3H21+ + CO								RTYPE=2 K1=7.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2262
HCO1+ + C3H2 -> C3H31+ + CO								RTYPE=2 K1=2.14E-09 K2=-0.5 K3=0.0 # gg08_rnum=2263
HCO1+ + C3H3 -> C3H41+ + CO								RTYPE=2 K1=3.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2264
HCO1+ + C3H3N -> C3H4N1+ + CO							RTYPE=2 K1=3.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2265
HCO1+ + C3H4 -> C3H51+ + CO								RTYPE=2 K1=7.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2266
HCO1+ + C3N -> NC3H1+ + CO								RTYPE=2 K1=7.06E-09 K2=-0.5 K3=0.0 # gg08_rnum=2267
HCO1+ + C3O -> HC3O1+ + CO								RTYPE=2 K1=5.08E-09 K2=-0.5 K3=0.0 # gg08_rnum=2268
HCO1+ + C3P -> PC3H1+ + CO								RTYPE=2 K1=8.62E-10 K2=-0.5 K3=0.0 # gg08_rnum=2269
HCO1+ + C4 -> C4H1+ + CO								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2271
HCO1+ + C4H -> HC4H1+ + CO								RTYPE=2 K1=1.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=2272
HCO1+ + HC4H -> C4H31+ + CO								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2273
HCO1+ + C4H3 -> C4H41+ + CO								RTYPE=2 K1=9.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=2274
HCO1+ + C4P -> PC4H1+ + CO								RTYPE=2 K1=4.21E-10 K2=-0.5 K3=0.0 # gg08_rnum=2275
HCO1+ + C5 -> C5H1+ + CO								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2277
HCO1+ + C5H -> C5H21+ + CO								RTYPE=2 K1=8.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=2278
HCO1+ + C5H2 -> C5H31+ + CO								RTYPE=2 K1=2.18E-09 K2=-0.5 K3=0.0 # gg08_rnum=2279
HCO1+ + C5N -> C5HN1+ + CO								RTYPE=2 K1=6.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2280
HCO1+ + C6 -> C6H1+ + CO								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2281
HCO1+ + C6H -> C6H21+ + CO								RTYPE=2 K1=1.01E-08 K2=-0.5 K3=0.0 # gg08_rnum=2282
HCO1+ + C6H2 -> C6H31+ + CO								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2283
HCO1+ + C6H6 -> C6H71+ + CO								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2284
HCO1+ + C7 -> C7H1+ + CO								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2285
HCO1+ + C7H -> C7H21+ + CO								RTYPE=2 K1=8.88E-09 K2=-0.5 K3=0.0 # gg08_rnum=2286
HCO1+ + C7H2 -> C7H31+ + CO								RTYPE=2 K1=2.08E-09 K2=-0.5 K3=0.0 # gg08_rnum=2287
HCO1+ + C7N -> C7HN1+ + CO								RTYPE=2 K1=5.82E-09 K2=-0.5 K3=0.0 # gg08_rnum=2288
HCO1+ + C8 -> C8H1+ + CO								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2289
HCO1+ + C8H -> C8H21+ + CO								RTYPE=2 K1=9.71E-09 K2=-0.5 K3=0.0 # gg08_rnum=2290
HCO1+ + C8H2 -> C8H31+ + CO								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2291
HCO1+ + C9 -> C9H1+ + CO								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2292
HCO1+ + C9H -> C9H21+ + CO								RTYPE=2 K1=9.01E-09 K2=-0.5 K3=0.0 # gg08_rnum=2293
HCO1+ + C9H2 -> C9H31+ + CO								RTYPE=2 K1=2.02E-09 K2=-0.5 K3=0.0 # gg08_rnum=2294
HCO1+ + C9N -> C9HN1+ + CO								RTYPE=2 K1=6.26E-09 K2=-0.5 K3=0.0 # gg08_rnum=2295
HCO1+ + CCP -> HCCP1+ + CO								RTYPE=2 K1=2.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=2296
HCO1+ + CH -> CH21+ + CO								RTYPE=2 K1=4.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2297
HCO1+ + CH2 -> CH31+ + CO								RTYPE=2 K1=7.19E-10 K2=-0.5 K3=0.0 # gg08_rnum=2298
HCO1+ + CH2CO -> CH3CO1+ + CO							RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2299
HCO1+ + CH2NH -> CH3NH1+ + CO							RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2300
HCO1+ + CH2OH -> CH3OH1+ + CO							RTYPE=2 K1=1.15E-09 K2=-0.5 K3=0.0 # gg08_rnum=2301
HCO1+ + CH2PH -> CH2PH21+ + CO							RTYPE=2 K1=4.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=2302
HCO1+ + CH3C3N -> C4H4N1+ + CO							RTYPE=2 K1=4.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=2303
HCO1+ + CH3C4H -> C5H51+ + CO							RTYPE=2 K1=1.05E-09 K2=-0.5 K3=0.0 # gg08_rnum=2304
HCO1+ + CH3C5N -> C6H4N1+ + CO							RTYPE=2 K1=4.34E-09 K2=-0.5 K3=0.0 # gg08_rnum=2305
HCO1+ + CH3C6H -> C7H51+ + CO							RTYPE=2 K1=1.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=2306
HCO1+ + CH3C7N -> C8H4N1+ + CO							RTYPE=2 K1=4.42E-09 K2=-0.5 K3=0.0 # gg08_rnum=2307
HCO1+ + CH3CHO -> CH3CH2O1+ + CO						RTYPE=2 K1=2.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2308
HCO1+ + CH3CN -> CH3CNH1+ + CO							RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2309
HCO1+ + CH3CO -> CH3CHO1+ + CO							RTYPE=2 K1=1.67E-09 K2=-0.5 K3=0.0 # gg08_rnum=2310
HCO1+ + CH3NH -> CH3NH21+ + CO							RTYPE=2 K1=1.17E-09 K2=-0.5 K3=0.0 # gg08_rnum=2311
HCO1+ + CH3NH2 -> CH3NH31+ + CO							RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2312
HCO1+ + CH3O -> CH3OH1+ + CO							RTYPE=2 K1=1.76E-10 K2=-0.5 K3=0.0 # gg08_rnum=2313
HCO1+ + CH3OCH3 -> CH3OCH41+ + CO						RTYPE=2 K1=1.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2314
HCO1+ + CH3OH -> CH3OH21+ + CO							RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2315
HCO1+ + COCHO -> CHOCHO1+ + CO							RTYPE=2 K1=7.54E-10 K2=-0.5 K3=0.0 # gg08_rnum=2316
HCO1+ + COOH -> HCOOH1+ + CO							RTYPE=2 K1=2.71E-09 K2=-0.5 K3=0.0 # gg08_rnum=2317
HCO1+ + CP -> HCP1+ + CO								RTYPE=2 K1=1.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=2318
HCO1+ + Fe -> Fe1+ + HCO								RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=2320
HCO1+ + H2CO -> CH2OH1+ + CO							RTYPE=2 K1=2.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2321
HCO1+ + H2O -> H3O1+ + CO								RTYPE=2 K1=2.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2323
HCO1+ + H2SiO -> H3SiO1+ + CO							RTYPE=2 K1=1.84E-09 K2=-0.5 K3=0.0 # gg08_rnum=2326
HCO1+ + HC2NC -> HC2NCH1+ + CO							RTYPE=2 K1=5.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2327
HCO1+ + HC3N -> HC3NH1+ + CO							RTYPE=2 K1=7.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=2328
HCO1+ + HC5N -> C5H2N1+ + CO							RTYPE=2 K1=8.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2329
HCO1+ + HC7N -> C7H2N1+ + CO							RTYPE=2 K1=8.95E-09 K2=-0.5 K3=0.0 # gg08_rnum=2330
HCO1+ + HC9N -> C9H2N1+ + CO							RTYPE=2 K1=9.17E-09 K2=-0.5 K3=0.0 # gg08_rnum=2331
HCO1+ + HCCP -> PC2H21+ + CO							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2332
HCO1+ + HCN -> H2CN1+ + CO								RTYPE=2 K1=7.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2333
HCO1+ + C2NCH -> HC2NCH1+ + CO							RTYPE=2 K1=1.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=2334
HCO1+ + HCO -> H2CO1+ + CO								RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2335
HCO1+ + HCOOCH3 -> HCOOCH3H1+ + CO						RTYPE=2 K1=1.55E-09 K2=-0.5 K3=0.0 # gg08_rnum=2336
HCO1+ + HCOOH -> HCOOH21+ + CO							RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2337
HCO1+ + HCP -> PCH21+ + CO								RTYPE=2 K1=8.56E-10 K2=-0.5 K3=0.0 # gg08_rnum=2338
HCO1+ + SiCH -> SiCH21+ + CO							RTYPE=2 K1=2.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=2339
HCO1+ + CH3COCHO -> CH3COCHOH1+ + CO					RTYPE=2 K1=2.77E-09 K2=-0.5 K3=0.0 # gg08_rnum=2340
HCO1+ + CH3COCH3 -> CH3COCH41+ + CO						RTYPE=2 K1=1.95E-09 K2=-0.5 K3=0.0 # gg08_rnum=2341
HCO1+ + CH3CONH -> CH3CONH21+ + CO						RTYPE=2 K1=2.61E-09 K2=-0.5 K3=0.0 # gg08_rnum=2342
HCO1+ + CH3COOH -> CH3COOH21+ + CO						RTYPE=2 K1=1.16E-09 K2=-0.5 K3=0.0 # gg08_rnum=2343
HCO1+ + CH3CONH2 -> CH3CONH2H1+ + CO					RTYPE=2 K1=2.57E-09 K2=-0.5 K3=0.0 # gg08_rnum=2344
HCO1+ + CH3COOCH3 -> CH3COOCH3H1+ + CO					RTYPE=2 K1=1.16E-09 K2=-0.5 K3=0.0 # gg08_rnum=2345
HCO1+ + CH3COCH2OH -> CH3COCH2OHH1+ + CO				RTYPE=2 K1=2.01E-09 K2=-0.5 K3=0.0 # gg08_rnum=2346
HCO1+ + HNC -> H2CN1+ + CO								RTYPE=2 K1=6.63E-09 K2=-0.5 K3=0.0 # gg08_rnum=2347
HCO1+ + HNC3 -> HC3NH1+ + CO							RTYPE=2 K1=4.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2348
HCO1+ + HNCHO -> NH2CHO1+ + CO							RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2349
HCO1+ + HNCO -> HNCHO1+ + CO							RTYPE=2 K1=1.59E-09 K2=-0.5 K3=0.0 # gg08_rnum=2350
HCO1+ + HNCOCHO -> NH2COCHO1+ + CO						RTYPE=2 K1=6.93E-10 K2=-0.5 K3=0.0 # gg08_rnum=2351
HCO1+ + HNCONH -> NH2CONH1+ + CO						RTYPE=2 K1=2.78E-09 K2=-0.5 K3=0.0 # gg08_rnum=2352
HCO1+ + HNCOOH -> NH2COOH1+ + CO						RTYPE=2 K1=1.41E-09 K2=-0.5 K3=0.0 # gg08_rnum=2353
HCO1+ + HNO -> H2NO1+ + CO								RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2354
HCO1+ + HNOH -> NH2OH1+ + CO							RTYPE=2 K1=1.56E-09 K2=-0.5 K3=0.0 # gg08_rnum=2355
HCO1+ + HNSi -> SiNH21+ + CO							RTYPE=2 K1=3.53E-10 K2=-0.5 K3=0.0 # gg08_rnum=2356
HCO1+ + CH3ONH -> NH2OCH31+ + CO						RTYPE=2 K1=1.06E-09 K2=-0.5 K3=0.0 # gg08_rnum=2357
HCO1+ + HNCH2OH -> NH2CH2OH1+ + CO						RTYPE=2 K1=1.06E-09 K2=-0.5 K3=0.0 # gg08_rnum=2358
HCO1+ + HOCOOH -> HOCOOH21+ + CO						RTYPE=2 K1=1.38E-09 K2=-0.5 K3=0.0 # gg08_rnum=2359
HCO1+ + HPO -> H2PO1+ + CO								RTYPE=2 K1=5.03E-09 K2=-0.5 K3=0.0 # gg08_rnum=2360
HCO1+ + HCOCOCHO -> HCOCOCHOH1+ + CO					RTYPE=2 K1=1.35E-09 K2=-0.5 K3=0.0 # gg08_rnum=2363
HCO1+ + Mg -> Mg1+ + HCO								RTYPE=2 K1=2.90E-09 K2=0.0 K3=0.0 # gg08_rnum=2364
HCO1+ + MgH -> Mg1+ + CO + H2							RTYPE=2 K1=3.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2365
HCO1+ + Na -> Na1+ + HCO								RTYPE=2 K1=2.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2366
HCO1+ + NaH -> Na1+ + CO + H2							RTYPE=2 K1=1.70E-08 K2=-0.5 K3=0.0 # gg08_rnum=2367
HCO1+ + NaOH -> NaH2O1+ + CO							RTYPE=2 K1=4.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2368
HCO1+ + NH -> NH21+ + CO								RTYPE=2 K1=3.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2369
HCO1+ + NH2 -> NH31+ + CO								RTYPE=2 K1=2.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2370
HCO1+ + NH2CHO -> NH2CHOH1+ + CO						RTYPE=2 K1=8.15E-09 K2=-0.5 K3=0.0 # gg08_rnum=2371
HCO1+ + NH2CN -> NH2CNH1+ + CO							RTYPE=2 K1=4.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2372
HCO1+ + NH2OH -> NH3OH1+ + CO							RTYPE=2 K1=4.45E-10 K2=-0.5 K3=0.0 # gg08_rnum=2373
HCO1+ + NH3 -> NH41+ + CO								RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2374
HCO1+ + OH -> H2O1+ + CO								RTYPE=2 K1=2.33E-09 K2=-0.5 K3=0.0 # gg08_rnum=2377
HCO1+ + OH -> HOCO1+ + H								RTYPE=2 K1=2.33E-09 K2=-0.5 K3=0.0 # gg08_rnum=2378
HCO1+ + CHOCHO -> CHOCHOH1+ + CO						RTYPE=2 K1=5.02E-10 K2=0.0 K3=0.0 # gg08_rnum=2379
HCO1+ + HCOCOOH -> HCOCOOH21+ + CO						RTYPE=2 K1=6.82E-10 K2=-0.5 K3=0.0 # gg08_rnum=2380
HCO1+ + P -> PH1+ + CO									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2381
HCO1+ + PH -> PH21+ + CO								RTYPE=2 K1=1.51E-09 K2=-0.5 K3=0.0 # gg08_rnum=2382
HCO1+ + PH2 -> PH31+ + CO								RTYPE=2 K1=4.94E-10 K2=-0.5 K3=0.0 # gg08_rnum=2383
HCO1+ + PN -> HPN1+ + CO								RTYPE=2 K1=6.01E-09 K2=-0.5 K3=0.0 # gg08_rnum=2384
HCO1+ + PO -> HPO1+ + CO								RTYPE=2 K1=4.08E-09 K2=-0.5 K3=0.0 # gg08_rnum=2385
HCO1+ + NH2CO -> NH2CHO1+ + CO							RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2386
HCO1+ + NH2COCHO -> NH2COCHOH1+ + CO					RTYPE=2 K1=6.75E-10 K2=-0.5 K3=0.0 # gg08_rnum=2387
HCO1+ + NH2CONH -> NH2CONH21+ + CO						RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2388
HCO1+ + NH2COOH -> NH2COOH21+ + CO						RTYPE=2 K1=1.36E-09 K2=-0.5 K3=0.0 # gg08_rnum=2389
HCO1+ + NH2CONH2 -> NH2CONH2H1+ + CO					RTYPE=2 K1=2.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=2390
HCO1+ + NH2NH -> NH2NH21+ + CO							RTYPE=2 K1=1.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=2391
HCO1+ + NH2NH2 -> NH2NH2H1+ + CO						RTYPE=2 K1=1.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=2392
HCO1+ + NH2OCH3 -> HNH2OCH31+ + CO						RTYPE=2 K1=1.38E-09 K2=-0.5 K3=0.0 # gg08_rnum=2393
HCO1+ + NH2CH2OH -> HNH2CH2OH1+ + CO					RTYPE=2 K1=1.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=2394
HCO1+ + Si -> SiH1+ + CO								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2397
HCO1+ + SiC -> SiCH1+ + CO								RTYPE=2 K1=3.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2398
HCO1+ + SiC2 -> SiC2H1+ + CO							RTYPE=2 K1=2.15E-09 K2=-0.5 K3=0.0 # gg08_rnum=2399
HCO1+ + SiC2H -> SiC2H21+ + CO							RTYPE=2 K1=1.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=2400
HCO1+ + SiC2H2 -> SiC2H31+ + CO							RTYPE=2 K1=2.23E-09 K2=-0.5 K3=0.0 # gg08_rnum=2401
HCO1+ + cSiC3 -> SiC3H1+ + CO							RTYPE=2 K1=1.74E-09 K2=-0.5 K3=0.0 # gg08_rnum=2402
HCO1+ + SiC3H -> SiC3H21+ + CO							RTYPE=2 K1=2.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2403
HCO1+ + SiC4 -> SiC4H1+ + CO							RTYPE=2 K1=5.33E-09 K2=-0.5 K3=0.0 # gg08_rnum=2404
HCO1+ + SiCH2 -> SiCH31+ + CO							RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2405
HCO1+ + SiCH3 -> SiCH41+ + CO							RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2406
HCO1+ + SiH -> SiH21+ + CO								RTYPE=2 K1=2.89E-10 K2=-0.5 K3=0.0 # gg08_rnum=2407
HCO1+ + SiH2 -> SiH31+ + CO								RTYPE=2 K1=1.82E-10 K2=-0.5 K3=0.0 # gg08_rnum=2408
HCO1+ + SiH4 -> SiH51+ + CO								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2409
HCO1+ + SiNC -> SiNCH1+ + CO							RTYPE=2 K1=1.81E-09 K2=-0.5 K3=0.0 # gg08_rnum=2410
HCO1+ + SiO -> HSiO1+ + CO								RTYPE=2 K1=6.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2411
HCO1+ + SiO2 -> HSiO21+ + CO							RTYPE=2 K1=4.38E-10 K2=-0.5 K3=0.0 # gg08_rnum=2412
HCO1+ + CH3OCO -> HCOOCH31+ + CO						RTYPE=2 K1=1.21E-09 K2=-0.5 K3=0.0 # gg08_rnum=2415
HCO1+ + CH3OCOCHO -> CH3OCOCHOH1+ + CO					RTYPE=2 K1=6.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=2416
HCO1+ + CH3OCONH -> CH3OCONH21+ + CO					RTYPE=2 K1=1.33E-09 K2=-0.5 K3=0.0 # gg08_rnum=2417
HCO1+ + CH3OCOOH -> CH3OCOOH21+ + CO					RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2418
HCO1+ + CH3OCONH2 -> CH3OCONH2H1+ + CO					RTYPE=2 K1=1.31E-09 K2=-0.5 K3=0.0 # gg08_rnum=2419
HCO1+ + CH3OCOOCH3 -> CH3OCOOCH3H1+ + CO				RTYPE=2 K1=1.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2420
HCO1+ + CH3OCOCH2OH -> CH3OCOCH2OHH1+ + CO				RTYPE=2 K1=2.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=2421
HCO1+ + CH3OOH -> CH3OOH21+ + CO						RTYPE=2 K1=1.17E-09 K2=-0.5 K3=0.0 # gg08_rnum=2422
HCO1+ + CH3OOCH3 -> CH3OH + CH3O1+ + CO					RTYPE=2 K1=9.78E-10 K2=-0.5 K3=0.0 # gg08_rnum=2423
HCO1+ + CH3OCH2OH -> CH3OCH2OH21+ + CO					RTYPE=2 K1=9.78E-10 K2=-0.5 K3=0.0 # gg08_rnum=2424
HCO1+ + CH2OHCHO -> CH2OHCHOH1+ + CO					RTYPE=2 K1=1.82E-09 K2=-0.5 K3=0.0 # gg08_rnum=2425
HCO1+ + HOCH2CO -> CH2OHCHO1+ + CO						RTYPE=2 K1=1.86E-09 K2=-0.5 K3=0.0 # gg08_rnum=2426
HCO1+ + HOCH2COCHO -> HOCH2COCHOH1+ + CO				RTYPE=2 K1=6.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=2427
HCO1+ + HNCOCH2OH -> NH2COCH2OH1+ + CO					RTYPE=2 K1=1.33E-09 K2=-0.5 K3=0.0 # gg08_rnum=2428
HCO1+ + CH2OHCOOH -> CH2OHCOOH21+ + CO					RTYPE=2 K1=1.17E-09 K2=-0.5 K3=0.0 # gg08_rnum=2429
HCO1+ + NH2COCH2OH -> NH2COCH2OH21+ + CO				RTYPE=2 K1=1.31E-09 K2=-0.5 K3=0.0 # gg08_rnum=2430
HCO1+ + HOCH2COCH2OH -> HOCH2COCH2OH21+ + CO			RTYPE=2 K1=1.15E-09 K2=-0.5 K3=0.0 # gg08_rnum=2431
HCO1+ + HOCH2OH -> HOCH2OH21+ + CO						RTYPE=2 K1=2.06E-09 K2=-0.5 K3=0.0 # gg08_rnum=2432
HCO1+ + HOCH2CH2OH -> HOCH2CH2OH21+ + CO				RTYPE=2 K1=5.07E-10 K2=0.0 K3=0.0 # gg08_rnum=2433
HOCO1+ + C -> CH1+ + CO2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2434
HOCO1+ + HC2H -> H2C2H1+ + CO2							RTYPE=2 K1=1.37E-09 K2=0.0 K3=0.0 # gg08_rnum=2435
HOCO1+ + CH3CN -> CH3CNH1+ + CO2						RTYPE=2 K1=3.28E-09 K2=-0.5 K3=0.0 # gg08_rnum=2436
HOCO1+ + CH4 -> CH51+ + CO2								RTYPE=2 K1=7.80E-10 K2=0.0 K3=0.0 # gg08_rnum=2437
HOCO1+ + CO -> HCO1+ + CO2								RTYPE=2 K1=2.47E-10 K2=-0.5 K3=0.0 # gg08_rnum=2438
HOCO1+ + H2O -> H3O1+ + CO2								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2439
HOCO1+ + NH3 -> NH41+ + CO2								RTYPE=2 K1=1.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=2440
HOCO1+ + O -> HCO1+ + O2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2441
HCP1+ + C -> CCP1+ + H									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2442
HCP1+ + H2 -> PCH21+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2443
HCP1+ + O -> PH1+ + CO									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2444
He1+ + C2 -> C1+ + C + He								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2448
He1+ + C2 -> C21+ + He									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2449
He1+ + C2H -> C1+ + CH + He								RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2450
He1+ + C2H -> C21+ + H + He								RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2451
He1+ + C2H -> CH1+ + C + He								RTYPE=2 K1=1.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2452
He1+ + HC2H -> C21+ + H2 + He							RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2453
He1+ + HC2H -> CH1+ + CH + He							RTYPE=2 K1=7.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2454
He1+ + HC2H -> C2H1+ + H + He							RTYPE=2 K1=8.80E-10 K2=0.0 K3=0.0 # gg08_rnum=2455
He1+ + HC2H -> HC2H1+ + He								RTYPE=2 K1=2.50E-10 K2=0.0 K3=0.0 # gg08_rnum=2456
He1+ + H2C2H -> C2H1+ + H2 + He							RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2457
He1+ + H2C2H -> HC2H1+ + H + He							RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2458
He1+ + H2C2H2 -> C2H1+ + H + H2 + He					RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2459
He1+ + H2C2H2 -> CH21+ + CH2 + He						RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=2460
He1+ + H2C2H2 -> HC2H1+ + H2 + He						RTYPE=2 K1=2.20E-09 K2=0.0 K3=0.0 # gg08_rnum=2461
He1+ + H2C2H2 -> H2C2H1+ + H + He						RTYPE=2 K1=1.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2462
He1+ + H2C2H2 -> H2C2H21+ + He							RTYPE=2 K1=2.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2463
He1+ + CH3CH2 -> H2C2H1+ + H2 + He						RTYPE=2 K1=6.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=2464
He1+ + CH3CH2 -> H2C2H21+ + H + He						RTYPE=2 K1=6.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=2465
He1+ + CH3CH2 -> CH3CH21+ + He							RTYPE=2 K1=6.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=2466
He1+ + CH3CH2CHO -> CH3CH21+ + HCO + He					RTYPE=2 K1=2.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2467
He1+ + CH3CH2CHO -> HCO1+ + CH3CH2 + He					RTYPE=2 K1=2.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2468
He1+ + CH3CH2OH -> CH3CH2O1+ + H + He					RTYPE=2 K1=1.13E-09 K2=-0.5 K3=0.0 # gg08_rnum=2469
He1+ + CH3CH2OH -> CH3CH21+ + OH + He					RTYPE=2 K1=1.13E-09 K2=-0.5 K3=0.0 # gg08_rnum=2470
He1+ + CH3CH2OH -> OH1+ + CH3CH2 + He					RTYPE=2 K1=1.13E-09 K2=-0.5 K3=0.0 # gg08_rnum=2471
He1+ + CH3CH3 -> H2C2H21+ + H2 + He						RTYPE=2 K1=4.20E-10 K2=0.0 K3=0.0 # gg08_rnum=2472
He1+ + CH3CH3 -> H2C2H1+ + H2 + H + He					RTYPE=2 K1=1.74E-09 K2=0.0 K3=0.0 # gg08_rnum=2473
He1+ + CH3CH3 -> HC2H1+ + H2 + H2 + He					RTYPE=2 K1=8.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2474
He1+ + C2N -> C1+ + CN + He								RTYPE=2 K1=2.89E-09 K2=-0.5 K3=0.0 # gg08_rnum=2475
He1+ + C2O -> C1+ + CO + He								RTYPE=2 K1=6.26E-09 K2=-0.5 K3=0.0 # gg08_rnum=2476
He1+ + C3 -> C21+ + C + He								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2481
He1+ + C3 -> C1+ + C2 + He								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2482
He1+ + C3H -> C31+ + H + He								RTYPE=2 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=2483
He1+ + C3H2 -> C31+ + H2 + He							RTYPE=2 K1=3.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2484
He1+ + C3H2 -> C3H1+ + H + He							RTYPE=2 K1=3.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2485
He1+ + C3H3 -> C3H1+ + H2 + He							RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2486
He1+ + C3H3 -> C3H21+ + H + He							RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2487
He1+ + C3H3 -> C31+ + H + H2 + He						RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2488
He1+ + C3H3N -> H2C2H1+ + CN + He						RTYPE=2 K1=7.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2489
He1+ + C3H4 -> C31+ + H2 + H2 + He						RTYPE=2 K1=4.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=2490
He1+ + C3H4 -> C3H1+ + He + H + H2						RTYPE=2 K1=4.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=2491
He1+ + C3H4 -> C3H21+ + He + H2							RTYPE=2 K1=4.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=2492
He1+ + C3H4 -> C3H31+ + He + H							RTYPE=2 K1=4.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=2493
He1+ + C3N -> C21+ + CN + He							RTYPE=2 K1=5.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=2494
He1+ + C3N -> C3N1+ + He								RTYPE=2 K1=5.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=2495
He1+ + C3O -> C21+ + CO + He							RTYPE=2 K1=5.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2496
He1+ + C3O -> C31+ + O + He								RTYPE=2 K1=5.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2497
He1+ + C3P -> P1+ + C3 + He								RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2498
He1+ + C3P -> C31+ + P + He								RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2499
He1+ + C4 -> C1+ + C3 + He								RTYPE=2 K1=6.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2502
He1+ + C4 -> C21+ + C2 + He								RTYPE=2 K1=6.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2503
He1+ + C4 -> C31+ + C + He								RTYPE=2 K1=6.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2504
He1+ + C4H -> C2H1+ + C2 + He							RTYPE=2 K1=2.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2505
He1+ + C4H -> C41+ + H + He								RTYPE=2 K1=2.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2506
He1+ + HC4H -> C4H1+ + H + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2507
He1+ + HC4H -> C2H1+ + C2H + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2508
He1+ + HC4H -> C41+ + H2 + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2509
He1+ + C4H3 -> C3H31+ + He + C							RTYPE=2 K1=6.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=2510
He1+ + C4H3 -> C3H21+ + CH + He							RTYPE=2 K1=6.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=2511
He1+ + C4H3 -> HC4H1+ + He + H							RTYPE=2 K1=6.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=2512
He1+ + C4H4 -> C4H31+ + H + He							RTYPE=2 K1=4.02E-10 K2=-0.5 K3=0.0 # gg08_rnum=2513
He1+ + C4H4 -> HC2H1+ + HC2H + He						RTYPE=2 K1=4.02E-10 K2=-0.5 K3=0.0 # gg08_rnum=2514
He1+ + C4P -> CCP1+ + C2 + He							RTYPE=2 K1=4.97E-10 K2=-0.5 K3=0.0 # gg08_rnum=2515
He1+ + C4P -> C21+ + CCP + He							RTYPE=2 K1=4.97E-10 K2=-0.5 K3=0.0 # gg08_rnum=2516
He1+ + C5 -> C41+ + C + He								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2519
He1+ + C5 -> C31+ + C2 + He								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2520
He1+ + C5H -> C51+ + H + He								RTYPE=2 K1=1.02E-08 K2=-0.5 K3=0.0 # gg08_rnum=2521
He1+ + C5H -> C3H1+ + C2 + He							RTYPE=2 K1=1.02E-08 K2=-0.5 K3=0.0 # gg08_rnum=2522
He1+ + C5H2 -> C5H1+ + H + He							RTYPE=2 K1=1.67E-09 K2=-0.5 K3=0.0 # gg08_rnum=2523
He1+ + C5H2 -> C3H1+ + C2H + He							RTYPE=2 K1=1.67E-09 K2=-0.5 K3=0.0 # gg08_rnum=2524
He1+ + C5H2 -> C51+ + H2 + He							RTYPE=2 K1=1.67E-09 K2=-0.5 K3=0.0 # gg08_rnum=2525
He1+ + C5H4 -> C3H21+ + HC2H + He						RTYPE=2 K1=5.18E-10 K2=-0.5 K3=0.0 # gg08_rnum=2526
He1+ + C5H4 -> C5H21+ + H2 + He							RTYPE=2 K1=5.18E-10 K2=-0.5 K3=0.0 # gg08_rnum=2527
He1+ + C5H4 -> C5H31+ + H + He							RTYPE=2 K1=5.18E-10 K2=-0.5 K3=0.0 # gg08_rnum=2528
He1+ + C5N -> C41+ + CN + He							RTYPE=2 K1=1.30E-08 K2=-0.5 K3=0.0 # gg08_rnum=2529
He1+ + C6 -> C41+ + C2 + He								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2530
He1+ + C6 -> C51+ + C + He								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2531
He1+ + C6H -> C61+ + H + He								RTYPE=2 K1=1.18E-08 K2=-0.5 K3=0.0 # gg08_rnum=2532
He1+ + C6H -> C4H1+ + C2 + He							RTYPE=2 K1=1.18E-08 K2=-0.5 K3=0.0 # gg08_rnum=2533
He1+ + C6H2 -> C4H1+ + C2H + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2534
He1+ + C6H2 -> C6H1+ + H + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2535
He1+ + C6H2 -> C61+ + H2 + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2536
He1+ + C6H4 -> HC4H1+ + HC2H + He						RTYPE=2 K1=2.65E-10 K2=-0.5 K3=0.0 # gg08_rnum=2537
He1+ + C6H4 -> C6H21+ + H2 + He							RTYPE=2 K1=2.65E-10 K2=-0.5 K3=0.0 # gg08_rnum=2538
He1+ + C6H4 -> C6H31+ + H + He							RTYPE=2 K1=2.65E-10 K2=-0.5 K3=0.0 # gg08_rnum=2539
He1+ + C6H6 -> C5H51+ + CH + He							RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2540
He1+ + C6H6 -> C6H51+ + H + He							RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2541
He1+ + C7 -> C51+ + C2 + He								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2542
He1+ + C7 -> C61+ + C + He								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2543
He1+ + C7H -> C5H1+ + C2 + He							RTYPE=2 K1=1.06E-08 K2=-0.5 K3=0.0 # gg08_rnum=2544
He1+ + C7H -> C71+ + H + He								RTYPE=2 K1=1.06E-08 K2=-0.5 K3=0.0 # gg08_rnum=2545
He1+ + C7H2 -> C5H1+ + C2H + He							RTYPE=2 K1=1.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=2546
He1+ + C7H2 -> C71+ + H2 + He							RTYPE=2 K1=1.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=2547
He1+ + C7H2 -> C7H1+ + H + He							RTYPE=2 K1=1.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=2548
He1+ + C7H4 -> C7H21+ + H2 + He							RTYPE=2 K1=5.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2549
He1+ + C7H4 -> C7H31+ + H + He							RTYPE=2 K1=5.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2550
He1+ + C7H4 -> C5H21+ + HC2H + He						RTYPE=2 K1=5.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2551
He1+ + C7N -> C61+ + CN + He							RTYPE=2 K1=1.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=2552
He1+ + C8 -> C61+ + C2 + He								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=2553
He1+ + C8 -> C71+ + C + He								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=2554
He1+ + C8H -> C6H1+ + C2 + He							RTYPE=2 K1=1.17E-08 K2=-0.5 K3=0.0 # gg08_rnum=2555
He1+ + C8H -> C81+ + H + He								RTYPE=2 K1=1.17E-08 K2=-0.5 K3=0.0 # gg08_rnum=2556
He1+ + C8H2 -> C8H1+ + H + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2557
He1+ + C8H2 -> C6H1+ + C2H + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2558
He1+ + C8H2 -> C81+ + H2 + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2559
He1+ + C8H4 -> C8H21+ + H2 + He							RTYPE=2 K1=2.63E-10 K2=-0.5 K3=0.0 # gg08_rnum=2560
He1+ + C8H4 -> C8H31+ + H + He							RTYPE=2 K1=2.63E-10 K2=-0.5 K3=0.0 # gg08_rnum=2561
He1+ + C8H4 -> C6H21+ + HC2H + He						RTYPE=2 K1=2.63E-10 K2=-0.5 K3=0.0 # gg08_rnum=2562
He1+ + C9 -> C71+ + C2 + He								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=2563
He1+ + C9 -> C81+ + C + He								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=2564
He1+ + C9H -> C7H1+ + C2 + He							RTYPE=2 K1=1.10E-08 K2=-0.5 K3=0.0 # gg08_rnum=2565
He1+ + C9H -> C91+ + H + He								RTYPE=2 K1=1.10E-08 K2=-0.5 K3=0.0 # gg08_rnum=2566
He1+ + C9H2 -> C9H1+ + H + He							RTYPE=2 K1=1.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=2567
He1+ + C9H2 -> C7H1+ + C2H + He							RTYPE=2 K1=1.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=2568
He1+ + C9H2 -> C91+ + H2 + He							RTYPE=2 K1=1.65E-09 K2=-0.5 K3=0.0 # gg08_rnum=2569
He1+ + C9H4 -> C9H21+ + H2 + He							RTYPE=2 K1=5.12E-10 K2=-0.5 K3=0.0 # gg08_rnum=2570
He1+ + C9H4 -> C9H31+ + H + He							RTYPE=2 K1=5.12E-10 K2=-0.5 K3=0.0 # gg08_rnum=2571
He1+ + C9H4 -> C7H21+ + HC2H + He						RTYPE=2 K1=5.12E-10 K2=-0.5 K3=0.0 # gg08_rnum=2572
He1+ + C9N -> C81+ + CN + He							RTYPE=2 K1=1.54E-08 K2=-0.5 K3=0.0 # gg08_rnum=2573
He1+ + ClC -> C1+ + Cl + He								RTYPE=2 K1=3.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=2574
He1+ + CCP -> C1+ + CP + He								RTYPE=2 K1=2.38E-09 K2=-0.5 K3=0.0 # gg08_rnum=2575
He1+ + CCP -> P1+ + C2 + He								RTYPE=2 K1=2.38E-09 K2=-0.5 K3=0.0 # gg08_rnum=2576
He1+ + CH -> CH1+ + He									RTYPE=2 K1=3.83E-09 K2=-0.5 K3=0.0 # gg08_rnum=2577
He1+ + CH -> C1+ + H + He								RTYPE=2 K1=3.83E-09 K2=-0.5 K3=0.0 # gg08_rnum=2578
He1+ + CH2 -> C1+ + H2 + He								RTYPE=2 K1=6.25E-10 K2=-0.5 K3=0.0 # gg08_rnum=2579
He1+ + CH2 -> CH1+ + H + He								RTYPE=2 K1=6.25E-10 K2=-0.5 K3=0.0 # gg08_rnum=2580
He1+ + H2C2N -> CH21+ + CN + He							RTYPE=2 K1=3.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=2581
He1+ + CH2CO -> CO1+ + CH2 + He							RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2582
He1+ + CH2CO -> CH21+ + CO + He							RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2583
He1+ + CH2NH -> CH21+ + NH + He							RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2584
He1+ + CH2NH -> HCN1+ + H2 + He							RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2585
He1+ + CH2NH -> H2CN1+ + H + He							RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2586
He1+ + CH2NH -> NH1+ + CH2 + He							RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2587
He1+ + CH2OH -> CH2 + OH1+ + He							RTYPE=2 K1=1.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=2588
He1+ + CH2OH -> CH21+ + OH + He							RTYPE=2 K1=1.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=2589
He1+ + CH2PH -> PH1+ + CH2 + He							RTYPE=2 K1=5.05E-10 K2=-0.5 K3=0.0 # gg08_rnum=2590
He1+ + CH2PH -> CH21+ + PH + He							RTYPE=2 K1=5.05E-10 K2=-0.5 K3=0.0 # gg08_rnum=2591
He1+ + CH3 -> CH21+ + H + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2592
He1+ + CH3 -> CH1+ + H2 + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2593
He1+ + CH3C3N -> CH31+ + C3N + He						RTYPE=2 K1=9.49E-09 K2=-0.5 K3=0.0 # gg08_rnum=2594
He1+ + CH3C4H -> C5H31+ + H + He						RTYPE=2 K1=1.21E-09 K2=-0.5 K3=0.0 # gg08_rnum=2595
He1+ + CH3C4H -> C5H21+ + H2 + He						RTYPE=2 K1=1.21E-09 K2=-0.5 K3=0.0 # gg08_rnum=2596
He1+ + CH3C5N -> CH31+ + C5N + He						RTYPE=2 K1=1.04E-08 K2=-0.5 K3=0.0 # gg08_rnum=2597
He1+ + CH3C6H -> C7H31+ + H + He						RTYPE=2 K1=1.49E-09 K2=-0.5 K3=0.0 # gg08_rnum=2598
He1+ + CH3C6H -> C7H21+ + H2 + He						RTYPE=2 K1=1.49E-09 K2=-0.5 K3=0.0 # gg08_rnum=2599
He1+ + CH3C7N -> CH31+ + C7N + He						RTYPE=2 K1=1.08E-08 K2=-0.5 K3=0.0 # gg08_rnum=2600
He1+ + CH3CHO -> CH31+ + HCO + He						RTYPE=2 K1=1.87E-09 K2=-0.5 K3=0.0 # gg08_rnum=2601
He1+ + CH3CHO -> CH3CO1+ + H + He						RTYPE=2 K1=1.87E-09 K2=-0.5 K3=0.0 # gg08_rnum=2602
He1+ + CH3CHO -> HCO1+ + CH3 + He						RTYPE=2 K1=1.87E-09 K2=-0.5 K3=0.0 # gg08_rnum=2603
He1+ + CH3CN -> CH31+ + CN + He							RTYPE=2 K1=4.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2604
He1+ + CH3CN -> CN1+ + CH3 + He							RTYPE=2 K1=4.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2605
He1+ + CH3CO -> CH31+ + CO + He							RTYPE=2 K1=1.96E-09 K2=-0.5 K3=0.0 # gg08_rnum=2606
He1+ + CH3CO -> CH3 + CO1+ + He							RTYPE=2 K1=1.96E-09 K2=-0.5 K3=0.0 # gg08_rnum=2607
He1+ + CH3NH -> CH3 + NH1+ + He							RTYPE=2 K1=1.16E-09 K2=-0.5 K3=0.0 # gg08_rnum=2608
He1+ + CH3NH -> CH31+ + NH + He							RTYPE=2 K1=1.16E-09 K2=-0.5 K3=0.0 # gg08_rnum=2609
He1+ + CH3NH2 -> NH21+ + CH3 + He						RTYPE=2 K1=8.93E-10 K2=-0.5 K3=0.0 # gg08_rnum=2610
He1+ + CH3NH2 -> CH31+ + NH2 + He						RTYPE=2 K1=8.93E-10 K2=-0.5 K3=0.0 # gg08_rnum=2611
He1+ + CH3NH2 -> H2CN1+ + H + H2 + He					RTYPE=2 K1=8.93E-10 K2=-0.5 K3=0.0 # gg08_rnum=2612
He1+ + CH3O -> H2CO + H1+ + He							RTYPE=2 K1=2.01E-10 K2=-0.5 K3=0.0 # gg08_rnum=2613
He1+ + CH3O -> H2CO1+ + H + He							RTYPE=2 K1=2.01E-10 K2=-0.5 K3=0.0 # gg08_rnum=2614
He1+ + CH3OCH3 -> CH31+ + CH3O + He						RTYPE=2 K1=1.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=2615
He1+ + CH3OCH3 -> CH3O1+ + CH3 + He						RTYPE=2 K1=1.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=2616
He1+ + CH3OH -> OH1+ + CH3 + He							RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2617
He1+ + CH3OH -> CH31+ + OH + He							RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2618
He1+ + CH4 -> CH1+ + H2 + H + He						RTYPE=2 K1=2.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2619
He1+ + CH4 -> CH21+ + H2 + He							RTYPE=2 K1=9.50E-10 K2=0.0 K3=0.0 # gg08_rnum=2620
He1+ + CH4 -> CH31+ + H + He							RTYPE=2 K1=8.50E-11 K2=0.0 K3=0.0 # gg08_rnum=2621
He1+ + CH4 -> CH41+ + He								RTYPE=2 K1=5.10E-11 K2=0.0 K3=0.0 # gg08_rnum=2622
He1+ + CH4 -> H1+ + CH3 + He							RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=2623
He1+ + ClO -> Cl1+ + O + He								RTYPE=2 K1=5.91E-09 K2=-0.5 K3=0.0 # gg08_rnum=2624
He1+ + CN -> N1+ + C + He								RTYPE=2 K1=3.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2625
He1+ + CN -> C1+ + N + He								RTYPE=2 K1=3.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2626
He1+ + CO -> C1+ + O + He								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2627
He1+ + CO2 -> O1+ + CO + He								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2628
He1+ + CO2 -> CO1+ + O + He								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2629
He1+ + CO2 -> O21+ + C + He								RTYPE=2 K1=1.10E-11 K2=0.0 K3=0.0 # gg08_rnum=2630
He1+ + CO2 -> CO21+ + He								RTYPE=2 K1=1.21E-10 K2=0.0 K3=0.0 # gg08_rnum=2631
He1+ + CO2 -> C1+ + O2 + He								RTYPE=2 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=2632
He1+ + COCHO -> HCO1+ + CO + He							RTYPE=2 K1=8.55E-10 K2=-0.5 K3=0.0 # gg08_rnum=2633
He1+ + COCHO -> HCO + CO1+ + He							RTYPE=2 K1=8.55E-10 K2=-0.5 K3=0.0 # gg08_rnum=2634
He1+ + COOH -> CO1+ + OH + He							RTYPE=2 K1=2.96E-09 K2=-0.5 K3=0.0 # gg08_rnum=2635
He1+ + COOH -> CO + OH1+ + He							RTYPE=2 K1=2.96E-09 K2=-0.5 K3=0.0 # gg08_rnum=2636
He1+ + CP -> C1+ + P + He								RTYPE=2 K1=2.06E-09 K2=-0.5 K3=0.0 # gg08_rnum=2637
He1+ + CP -> P1+ + C + He								RTYPE=2 K1=2.06E-09 K2=-0.5 K3=0.0 # gg08_rnum=2638
He1+ + H -> H1+ + He									RTYPE=2 K1=1.90E-15 K2=0.0 K3=0.0 # gg08_rnum=2641
He1+ + H2 -> H1+ + H + He								RTYPE=2 K1=3.30E-15 K2=0.0 K3=0.0 # gg08_rnum=2642
He1+ + H2 -> H21+ + He									RTYPE=2 K1=9.60E-15 K2=0.0 K3=0.0 # gg08_rnum=2643
He1+ + H2CO -> CO1+ + H2 + He							RTYPE=2 K1=2.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2644
He1+ + H2CO -> HCO1+ + H + He							RTYPE=2 K1=2.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2645
He1+ + H2O -> OH1+ + H + He								RTYPE=2 K1=1.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=2649
He1+ + H2O -> H2O1+ + He								RTYPE=2 K1=1.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=2650
He1+ + H2O -> H1+ + OH + He								RTYPE=2 K1=1.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=2651
He1+ + H2SiO -> HSiO1+ + H + He							RTYPE=2 K1=4.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=2657
He1+ + H5C3N -> CH31+ + CH2 + CN + He					RTYPE=2 K1=8.05E-09 K2=-0.5 K3=0.0 # gg08_rnum=2658
He1+ + HC2NC -> CN1+ + C2H + He							RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2659
He1+ + HC2NC -> C2H1+ + CN + He							RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2660
He1+ + HC2NC -> C3N1+ + H + He							RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2661
He1+ + HC2NC -> CNC1+ + CH + He							RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2662
He1+ + HC3N -> C3H1+ + N + He							RTYPE=2 K1=2.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=2663
He1+ + HC3N -> C3N1+ + H + He							RTYPE=2 K1=2.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=2664
He1+ + HC3N -> C21+ + HCN + He							RTYPE=2 K1=2.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=2665
He1+ + HC3N -> CN1+ + C2H + He							RTYPE=2 K1=2.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=2666
He1+ + HC3N -> C2H1+ + CN + He							RTYPE=2 K1=2.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=2667
He1+ + HC3N -> C2N1+ + CH + He							RTYPE=2 K1=2.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=2668
He1+ + HC3N -> C31+ + NH + He							RTYPE=2 K1=2.53E-09 K2=-0.5 K3=0.0 # gg08_rnum=2669
He1+ + HC5N -> C4H + CN1+ + He							RTYPE=2 K1=6.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2670
He1+ + HC5N -> C2H1+ + C3N + He							RTYPE=2 K1=6.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2671
He1+ + HC5N -> C4H1+ + CN + He							RTYPE=2 K1=6.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2672
He1+ + HC7N -> C6H1+ + CN + He							RTYPE=2 K1=2.16E-08 K2=-0.5 K3=0.0 # gg08_rnum=2673
He1+ + HC9N -> C8H1+ + CN + He							RTYPE=2 K1=2.26E-08 K2=-0.5 K3=0.0 # gg08_rnum=2674
He1+ + HCCP -> CH1+ + CP + He							RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2675
He1+ + HCCP -> CP1+ + CH + He							RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2676
He1+ + ClH -> Cl1+ + H + He								RTYPE=2 K1=5.22E-09 K2=-0.5 K3=0.0 # gg08_rnum=2677
He1+ + HCN -> C1+ + N + H + He							RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2678
He1+ + HCN -> N1+ + CH + He								RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2679
He1+ + HCN -> CH1+ + N + He								RTYPE=2 K1=3.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2680
He1+ + HCN -> CN1+ + H + He								RTYPE=2 K1=6.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=2681
He1+ + C2NCH -> C3N1+ + H + He							RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2682
He1+ + C2NCH -> HCN1+ + C2 + He							RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2683
He1+ + C2NCH -> C21+ + HCN + He							RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2684
He1+ + C2NCH -> C2N1+ + CH + He							RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2685
He1+ + HCO -> CH1+ + O + He								RTYPE=2 K1=6.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=2686
He1+ + HCO -> CO1+ + H + He								RTYPE=2 K1=6.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=2687
He1+ + HCO -> HeH1+ + CO								RTYPE=2 K1=6.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=2688
He1+ + HCOOCH3 -> HOCO1+ + CH3 + He						RTYPE=2 K1=3.54E-09 K2=-0.5 K3=0.0 # gg08_rnum=2689
He1+ + HCOOH -> HOCO1+ + H + He							RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2690
He1+ + HCOOH -> CO21+ + H + H + He						RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2691
He1+ + HCP -> C1+ + PH + He								RTYPE=2 K1=9.35E-10 K2=-0.5 K3=0.0 # gg08_rnum=2692
He1+ + HCP -> P1+ + CH + He								RTYPE=2 K1=9.35E-10 K2=-0.5 K3=0.0 # gg08_rnum=2693
He1+ + SiCH -> Si1+ + CH + He							RTYPE=2 K1=2.41E-09 K2=-0.5 K3=0.0 # gg08_rnum=2696
He1+ + SiCH -> SiC1+ + H + He							RTYPE=2 K1=2.41E-09 K2=-0.5 K3=0.0 # gg08_rnum=2697
He1+ + CH3COCHO -> CH31+ + COCHO + He					RTYPE=2 K1=1.75E-09 K2=-0.5 K3=0.0 # gg08_rnum=2698
He1+ + CH3COCHO -> CH3 + COCHO1+ + He					RTYPE=2 K1=1.75E-09 K2=-0.5 K3=0.0 # gg08_rnum=2699
He1+ + CH3COCHO -> CH3CO1+ + HCO + He					RTYPE=2 K1=1.75E-09 K2=-0.5 K3=0.0 # gg08_rnum=2700
He1+ + CH3COCHO -> CH3CO + HCO1+ + He					RTYPE=2 K1=1.75E-09 K2=-0.5 K3=0.0 # gg08_rnum=2701
He1+ + CH3COCH3 -> CH3CO + CH31+ + He					RTYPE=2 K1=2.41E-09 K2=-0.5 K3=0.0 # gg08_rnum=2702
He1+ + CH3COCH3 -> CH3CO1+ + CH3 + He					RTYPE=2 K1=2.41E-09 K2=-0.5 K3=0.0 # gg08_rnum=2703
He1+ + CH3CONH -> CH3CO1+ + NH + He						RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=2704
He1+ + CH3CONH -> CH3CO + NH1+ + He						RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=2705
He1+ + CH3CONH -> CH31+ + HNCO + He						RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=2706
He1+ + CH3CONH -> CH3 + HNCO1+ + He						RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=2707
He1+ + CH3COOH -> CH3CO + OH1+ + He						RTYPE=2 K1=7.28E-10 K2=-0.5 K3=0.0 # gg08_rnum=2708
He1+ + CH3COOH -> CH31+ + COOH + He						RTYPE=2 K1=7.28E-10 K2=-0.5 K3=0.0 # gg08_rnum=2709
He1+ + CH3COOH -> CH3 + COOH1+ + He						RTYPE=2 K1=7.28E-10 K2=-0.5 K3=0.0 # gg08_rnum=2710
He1+ + CH3COOH -> CH3CO1+ + OH + He						RTYPE=2 K1=7.28E-10 K2=-0.5 K3=0.0 # gg08_rnum=2711
He1+ + CH3CONH2 -> CH3CO1+ + NH2 + He					RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=2712
He1+ + CH3CONH2 -> CH3CO + NH21+ + He					RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=2713
He1+ + CH3CONH2 -> CH31+ + NH2CO + He					RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=2714
He1+ + CH3CONH2 -> CH3 + NH2CO1+ + He					RTYPE=2 K1=1.58E-09 K2=-0.5 K3=0.0 # gg08_rnum=2715
He1+ + CH3COOCH3 -> CH3CO + CH3O1+ + He					RTYPE=2 K1=7.43E-10 K2=-0.5 K3=0.0 # gg08_rnum=2716
He1+ + CH3COOCH3 -> CH31+ + CH3OCO + He					RTYPE=2 K1=7.43E-10 K2=-0.5 K3=0.0 # gg08_rnum=2717
He1+ + CH3COOCH3 -> CH3 + CH3OCO1+ + He					RTYPE=2 K1=7.43E-10 K2=-0.5 K3=0.0 # gg08_rnum=2718
He1+ + CH3COOCH3 -> CH3CO1+ + CH3O + He					RTYPE=2 K1=7.43E-10 K2=-0.5 K3=0.0 # gg08_rnum=2719
He1+ + CH3COCH2OH -> CH31+ + HOCH2CO + He				RTYPE=2 K1=1.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=2720
He1+ + CH3COCH2OH -> CH3 + HOCH2CO1+ + He				RTYPE=2 K1=1.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=2721
He1+ + CH3COCH2OH -> CH3CO1+ + CH2OH + He				RTYPE=2 K1=1.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=2722
He1+ + CH3COCH2OH -> CH3CO + CH2OH1+ + He				RTYPE=2 K1=1.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=2723
He1+ + HNC -> CN1+ + H + He								RTYPE=2 K1=4.43E-09 K2=-0.5 K3=0.0 # gg08_rnum=2724
He1+ + HNC -> NH1+ + C + He								RTYPE=2 K1=4.43E-09 K2=-0.5 K3=0.0 # gg08_rnum=2725
He1+ + HNC -> C1+ + N + H + He							RTYPE=2 K1=4.43E-09 K2=-0.5 K3=0.0 # gg08_rnum=2726
He1+ + HNC3 -> C21+ + HNC + He							RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2727
He1+ + HNC3 -> C31+ + NH + He							RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2728
He1+ + HNC3 -> C3N1+ + H + He							RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2729
He1+ + HNC3 -> NH1+ + C3 + He							RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2730
He1+ + HNC3 -> HC2N1+ + C + He							RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2731
He1+ + HNCHO -> NH1+ + HCO + He							RTYPE=2 K1=1.71E-09 K2=-0.5 K3=0.0 # gg08_rnum=2732
He1+ + HNCHO -> NH + HCO1+ + He							RTYPE=2 K1=1.71E-09 K2=-0.5 K3=0.0 # gg08_rnum=2733
He1+ + HNCO -> H1+ + OCN + He							RTYPE=2 K1=3.45E-09 K2=-0.5 K3=0.0 # gg08_rnum=2734
He1+ + HNCOCHO -> HNCO1+ + HCO + He						RTYPE=2 K1=4.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=2735
He1+ + HNCOCHO -> NH + COCHO1+ + He						RTYPE=2 K1=4.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=2736
He1+ + HNCOCHO -> NH1+ + COCHO + He						RTYPE=2 K1=4.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=2737
He1+ + HNCOCHO -> HNCO + HCO1+ + He						RTYPE=2 K1=4.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=2738
He1+ + HNCONH -> NH + HNCO1+ + He						RTYPE=2 K1=3.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=2739
He1+ + HNCONH -> NH1+ + HNCO + He						RTYPE=2 K1=3.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=2740
He1+ + HNCOOH -> HNCO + OH1+ + He						RTYPE=2 K1=8.43E-10 K2=-0.5 K3=0.0 # gg08_rnum=2741
He1+ + HNCOOH -> NH1+ + COOH + He						RTYPE=2 K1=8.43E-10 K2=-0.5 K3=0.0 # gg08_rnum=2742
He1+ + HNCOOH -> NH + COOH1+ + He						RTYPE=2 K1=8.43E-10 K2=-0.5 K3=0.0 # gg08_rnum=2743
He1+ + HNCOOH -> HNCO1+ + OH + He						RTYPE=2 K1=8.43E-10 K2=-0.5 K3=0.0 # gg08_rnum=2744
He1+ + HNO -> NO1+ + H + He								RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2745
He1+ + HNO -> H1+ + NO + He								RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2746
He1+ + HNOH -> NH + OH1+ + He							RTYPE=2 K1=1.72E-09 K2=-0.5 K3=0.0 # gg08_rnum=2747
He1+ + HNOH -> NH1+ + OH + He							RTYPE=2 K1=1.72E-09 K2=-0.5 K3=0.0 # gg08_rnum=2748
He1+ + HNSi -> SiN1+ + H + He							RTYPE=2 K1=7.68E-10 K2=-0.5 K3=0.0 # gg08_rnum=2749
He1+ + CH3ONH -> NH1+ + CH3O + He						RTYPE=2 K1=1.27E-09 K2=-0.5 K3=0.0 # gg08_rnum=2750
He1+ + CH3ONH -> NH + CH3O1+ + He						RTYPE=2 K1=1.27E-09 K2=-0.5 K3=0.0 # gg08_rnum=2751
He1+ + HNCH2OH -> NH + CH2OH1+ + He						RTYPE=2 K1=1.27E-09 K2=-0.5 K3=0.0 # gg08_rnum=2752
He1+ + HNCH2OH -> NH1+ + CH2OH + He						RTYPE=2 K1=1.27E-09 K2=-0.5 K3=0.0 # gg08_rnum=2753
He1+ + HOCOOH -> OH1+ + COOH + He						RTYPE=2 K1=1.68E-09 K2=-0.5 K3=0.0 # gg08_rnum=2754
He1+ + HOCOOH -> OH + COOH1+ + He						RTYPE=2 K1=1.68E-09 K2=-0.5 K3=0.0 # gg08_rnum=2755
He1+ + HPO -> PO1+ + H + He								RTYPE=2 K1=5.55E-09 K2=-0.5 K3=0.0 # gg08_rnum=2756
He1+ + HPO -> PH1+ + O + He								RTYPE=2 K1=5.55E-09 K2=-0.5 K3=0.0 # gg08_rnum=2757
He1+ + HCOCOCHO -> COCHO + HCO1+ + He					RTYPE=2 K1=1.68E-09 K2=-0.5 K3=0.0 # gg08_rnum=2761
He1+ + HCOCOCHO -> COCHO1+ + HCO + He					RTYPE=2 K1=1.68E-09 K2=-0.5 K3=0.0 # gg08_rnum=2762
He1+ + MgH -> Mg1+ + H + He								RTYPE=2 K1=6.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2763
He1+ + N2 -> N1+ + N + He								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2764
He1+ + N2 -> N21+ + He									RTYPE=2 K1=4.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2765
He1+ + N2H2 -> N21+ + H + H + He						RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2766
He1+ + N2O -> NO1+ + N + He								RTYPE=2 K1=8.45E-11 K2=-0.5 K3=0.0 # gg08_rnum=2767
He1+ + N2O -> N1+ + NO + He								RTYPE=2 K1=8.45E-11 K2=-0.5 K3=0.0 # gg08_rnum=2768
He1+ + N2O -> O1+ + N2 + He								RTYPE=2 K1=8.45E-11 K2=-0.5 K3=0.0 # gg08_rnum=2769
He1+ + N2O -> N21+ + O + He								RTYPE=2 K1=8.45E-11 K2=-0.5 K3=0.0 # gg08_rnum=2770
He1+ + NaH -> Na1+ + H + He								RTYPE=2 K1=3.30E-08 K2=-0.5 K3=0.0 # gg08_rnum=2771
He1+ + NaOH -> Na1+ + OH + He							RTYPE=2 K1=1.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=2772
He1+ + NH -> N1+ + H + He								RTYPE=2 K1=6.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2773
He1+ + NH2 -> NH1+ + H + He								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2774
He1+ + NH2 -> N1+ + H2 + He								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2775
He1+ + NH2CHO -> NH1+ + H2CO + He						RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2776
He1+ + NH2CHO -> NH31+ + CO + He						RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2777
He1+ + NH2CHO -> CO1+ + NH3 + He						RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2778
He1+ + NH2CHO -> HCO1+ + NH2 + He						RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2779
He1+ + NH2CHO -> H2CO1+ + NH + He						RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2780
He1+ + NH2CN -> NH2 + CN1+ + He							RTYPE=2 K1=4.33E-09 K2=-0.5 K3=0.0 # gg08_rnum=2781
He1+ + NH2CN -> NH21+ + CN + He							RTYPE=2 K1=4.33E-09 K2=-0.5 K3=0.0 # gg08_rnum=2782
He1+ + NH2OH -> NH2 + OH1+ + He							RTYPE=2 K1=1.02E-09 K2=-0.5 K3=0.0 # gg08_rnum=2783
He1+ + NH3 -> NH21+ + H + He							RTYPE=2 K1=2.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2784
He1+ + NH3 -> NH31+ + He								RTYPE=2 K1=3.80E-10 K2=-0.5 K3=0.0 # gg08_rnum=2785
He1+ + NH3 -> NH1+ + H2 + He							RTYPE=2 K1=2.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=2786
He1+ + NO -> O1+ + N + He								RTYPE=2 K1=1.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=2787
He1+ + NO -> N1+ + O + He								RTYPE=2 K1=6.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2788
He1+ + O2 -> O21+ + He									RTYPE=2 K1=3.30E-11 K2=0.0 K3=0.0 # gg08_rnum=2791
He1+ + O2 -> O1+ + O + He								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2792
He1+ + OCN -> CN1+ + O + He								RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2793
He1+ + OCN -> O1+ + CN + He								RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2794
He1+ + OH -> O1+ + H + He								RTYPE=2 K1=8.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2799
He1+ + CHOCHO -> HCO1+ + HCO + He						RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=2800
He1+ + HCOCOOH -> COCHO1+ + OH + He						RTYPE=2 K1=4.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=2801
He1+ + HCOCOOH -> COCHO + OH1+ + He						RTYPE=2 K1=4.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=2802
He1+ + HCOCOOH -> HCO1+ + COOH + He						RTYPE=2 K1=4.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=2803
He1+ + HCOCOOH -> HCO + COOH1+ + He						RTYPE=2 K1=4.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=2804
He1+ + P -> P1+ + He									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2805
He1+ + PH -> P1+ + H + He								RTYPE=2 K1=3.12E-09 K2=-0.5 K3=0.0 # gg08_rnum=2806
He1+ + PH2 -> P1+ + H2 + He								RTYPE=2 K1=1.03E-09 K2=-0.5 K3=0.0 # gg08_rnum=2807
He1+ + PN -> P1+ + N + He								RTYPE=2 K1=1.32E-08 K2=-0.5 K3=0.0 # gg08_rnum=2808
He1+ + PO -> P1+ + O + He								RTYPE=2 K1=8.99E-09 K2=-0.5 K3=0.0 # gg08_rnum=2809
He1+ + NH2CO -> NH2 + CO1+ + He							RTYPE=2 K1=1.71E-09 K2=-0.5 K3=0.0 # gg08_rnum=2810
He1+ + NH2CO -> NH21+ + CO + He							RTYPE=2 K1=1.71E-09 K2=-0.5 K3=0.0 # gg08_rnum=2811
He1+ + NH2COCHO -> COCHO + NH21+ + He					RTYPE=2 K1=4.18E-10 K2=-0.5 K3=0.0 # gg08_rnum=2812
He1+ + NH2COCHO -> HCO1+ + NH2CO + He					RTYPE=2 K1=4.18E-10 K2=-0.5 K3=0.0 # gg08_rnum=2813
He1+ + NH2COCHO -> HCO + NH2CO1+ + He					RTYPE=2 K1=4.18E-10 K2=-0.5 K3=0.0 # gg08_rnum=2814
He1+ + NH2COCHO -> COCHO1+ + NH2 + He					RTYPE=2 K1=4.18E-10 K2=-0.5 K3=0.0 # gg08_rnum=2815
He1+ + NH2CONH -> NH2CO1+ + NH + He						RTYPE=2 K1=1.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=2816
He1+ + NH2CONH -> NH21+ + HNCO + He						RTYPE=2 K1=1.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=2817
He1+ + NH2CONH -> NH2 + HNCO1+ + He						RTYPE=2 K1=1.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=2818
He1+ + NH2CONH -> NH2CO + NH1+ + He						RTYPE=2 K1=1.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=2819
He1+ + NH2COOH -> NH21+ + COOH + He						RTYPE=2 K1=8.38E-10 K2=-0.5 K3=0.0 # gg08_rnum=2820
He1+ + NH2COOH -> NH2 + COOH1+ + He						RTYPE=2 K1=8.38E-10 K2=-0.5 K3=0.0 # gg08_rnum=2821
He1+ + NH2COOH -> NH2CO1+ + OH + He						RTYPE=2 K1=8.38E-10 K2=-0.5 K3=0.0 # gg08_rnum=2822
He1+ + NH2COOH -> NH2CO + OH1+ + He						RTYPE=2 K1=8.38E-10 K2=-0.5 K3=0.0 # gg08_rnum=2823
He1+ + NH2CONH2 -> NH2CO1+ + NH2 + He					RTYPE=2 K1=6.43E-09 K2=-0.5 K3=0.0 # gg08_rnum=2824
He1+ + NH2NH -> NH21+ + NH + He							RTYPE=2 K1=1.54E-09 K2=-0.5 K3=0.0 # gg08_rnum=2825
He1+ + NH2NH -> NH2 + NH1+ + He							RTYPE=2 K1=1.54E-09 K2=-0.5 K3=0.0 # gg08_rnum=2826
He1+ + NH2NH2 -> NH21+ + NH2 + He						RTYPE=2 K1=3.08E-09 K2=-0.5 K3=0.0 # gg08_rnum=2827
He1+ + NH2OCH3 -> CH3O1+ + NH2 + He						RTYPE=2 K1=1.68E-09 K2=-0.5 K3=0.0 # gg08_rnum=2828
He1+ + NH2OCH3 -> CH3O + NH21+ + He						RTYPE=2 K1=1.68E-09 K2=-0.5 K3=0.0 # gg08_rnum=2829
He1+ + NH2CH2OH -> NH2 + CH2OH1+ + He					RTYPE=2 K1=1.26E-09 K2=-0.5 K3=0.0 # gg08_rnum=2830
He1+ + NH2CH2OH -> NH21+ + CH2OH + He					RTYPE=2 K1=1.26E-09 K2=-0.5 K3=0.0 # gg08_rnum=2831
He1+ + Si -> Si1+ + He									RTYPE=2 K1=3.30E-09 K2=0.0 K3=0.0 # gg08_rnum=2833
He1+ + SiC -> Si1+ + C + He								RTYPE=2 K1=4.09E-09 K2=-0.5 K3=0.0 # gg08_rnum=2834
He1+ + SiC -> C1+ + Si + He								RTYPE=2 K1=4.09E-09 K2=-0.5 K3=0.0 # gg08_rnum=2835
He1+ + SiC2 -> Si1+ + C2 + He							RTYPE=2 K1=4.81E-09 K2=-0.5 K3=0.0 # gg08_rnum=2836
He1+ + SiC2H -> SiC21+ + H + He							RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2837
He1+ + SiC2H -> Si1+ + C2H + He							RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2838
He1+ + SiC2H2 -> SiC2H1+ + H + He						RTYPE=2 K1=2.51E-09 K2=-0.5 K3=0.0 # gg08_rnum=2839
He1+ + SiC2H2 -> SiH1+ + C2H + He						RTYPE=2 K1=2.51E-09 K2=-0.5 K3=0.0 # gg08_rnum=2840
He1+ + cSiC3 -> SiC21+ + C + He							RTYPE=2 K1=4.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2841
He1+ + SiC3H -> SiC31+ + H + He							RTYPE=2 K1=2.99E-09 K2=-0.5 K3=0.0 # gg08_rnum=2842
He1+ + SiC3H -> Si1+ + C3H + He							RTYPE=2 K1=2.99E-09 K2=-0.5 K3=0.0 # gg08_rnum=2843
He1+ + SiC4 -> SiC31+ + C + He							RTYPE=2 K1=1.25E-08 K2=-0.5 K3=0.0 # gg08_rnum=2844
He1+ + SiCH2 -> SiH1+ + CH + He							RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=2845
He1+ + SiCH2 -> SiCH1+ + H + He							RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=2846
He1+ + SiCH3 -> SiCH21+ + H + He						RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=2847
He1+ + SiCH3 -> SiH1+ + CH2 + He						RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=2848
He1+ + SiH -> Si1+ + H + He								RTYPE=2 K1=5.87E-10 K2=-0.5 K3=0.0 # gg08_rnum=2849
He1+ + SiH2 -> Si1+ + H2 + He							RTYPE=2 K1=1.86E-10 K2=-0.5 K3=0.0 # gg08_rnum=2850
He1+ + SiH2 -> SiH1+ + H + He							RTYPE=2 K1=1.86E-10 K2=-0.5 K3=0.0 # gg08_rnum=2851
He1+ + SiH3 -> SiH1+ + H2 + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2852
He1+ + SiH3 -> SiH21+ + H + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2853
He1+ + SiH4 -> SiH31+ + H + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2854
He1+ + SiH4 -> SiH21+ + H2 + He							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2855
He1+ + SiN -> Si1+ + N + He								RTYPE=2 K1=1.10E-08 K2=-0.5 K3=0.0 # gg08_rnum=2856
He1+ + SiNC -> CN1+ + Si + He							RTYPE=2 K1=4.08E-09 K2=-0.5 K3=0.0 # gg08_rnum=2857
He1+ + SiO -> Si1+ + O + He								RTYPE=2 K1=7.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2858
He1+ + SiO -> O1+ + Si + He								RTYPE=2 K1=7.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2859
He1+ + SiO2 -> Si1+ + O2 + He							RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2860
He1+ + CH3OCO -> CH3O + CO1+ + He						RTYPE=2 K1=1.49E-09 K2=-0.5 K3=0.0 # gg08_rnum=2869
He1+ + CH3OCO -> CH3O1+ + CO + He						RTYPE=2 K1=1.49E-09 K2=-0.5 K3=0.0 # gg08_rnum=2870
He1+ + CH3OCOCHO -> CH3O + COCHO1+ + He					RTYPE=2 K1=4.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2871
He1+ + CH3OCOCHO -> CH3OCO1+ + HCO + He					RTYPE=2 K1=4.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2872
He1+ + CH3OCOCHO -> CH3OCO + HCO1+ + He					RTYPE=2 K1=4.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2873
He1+ + CH3OCOCHO -> CH3O1+ + COCHO + He					RTYPE=2 K1=4.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2874
He1+ + CH3OCONH -> CH3OCO + NH1+ + He					RTYPE=2 K1=8.35E-10 K2=-0.5 K3=0.0 # gg08_rnum=2875
He1+ + CH3OCONH -> CH3O1+ + HNCO + He					RTYPE=2 K1=8.35E-10 K2=-0.5 K3=0.0 # gg08_rnum=2876
He1+ + CH3OCONH -> CH3O + HNCO1+ + He					RTYPE=2 K1=8.35E-10 K2=-0.5 K3=0.0 # gg08_rnum=2877
He1+ + CH3OCONH -> CH3OCO1+ + NH + He					RTYPE=2 K1=8.35E-10 K2=-0.5 K3=0.0 # gg08_rnum=2878
He1+ + CH3OCOOH -> CH3OCO + OH1+ + He					RTYPE=2 K1=8.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=2879
He1+ + CH3OCOOH -> CH3O1+ + COOH + He					RTYPE=2 K1=8.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=2880
He1+ + CH3OCOOH -> CH3O + COOH1+ + He					RTYPE=2 K1=8.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=2881
He1+ + CH3OCOOH -> CH3OCO1+ + OH + He					RTYPE=2 K1=8.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=2882
He1+ + CH3OCONH2 -> CH3O1+ + NH2CO + He					RTYPE=2 K1=8.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=2883
He1+ + CH3OCONH2 -> CH3O + NH2CO1+ + He					RTYPE=2 K1=8.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=2884
He1+ + CH3OCONH2 -> CH3OCO + NH21+ + He					RTYPE=2 K1=8.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=2885
He1+ + CH3OCONH2 -> CH3OCO1+ + NH2 + He					RTYPE=2 K1=8.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=2886
He1+ + CH3OCOOCH3 -> CH3O + CH3OCO1+ + He				RTYPE=2 K1=1.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=2887
He1+ + CH3OCOOCH3 -> CH3O1+ + CH3OCO + He				RTYPE=2 K1=1.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=2888
He1+ + CH3OCOCH2OH -> CH3O1+ + HOCH2CO + He				RTYPE=2 K1=1.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=2889
He1+ + CH3OCOCH2OH -> CH3O + HOCH2CO1+ + He				RTYPE=2 K1=1.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=2890
He1+ + CH3OCOCH2OH -> CH3OCO1+ + CH2OH + He				RTYPE=2 K1=1.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=2891
He1+ + CH3OCOCH2OH -> CH3OCO + CH2OH1+ + He				RTYPE=2 K1=1.32E-09 K2=-0.5 K3=0.0 # gg08_rnum=2892
He1+ + CH3OOH -> CH3O1+ + OH + He						RTYPE=2 K1=1.46E-09 K2=-0.5 K3=0.0 # gg08_rnum=2893
He1+ + CH3OOH -> CH3O + OH1+ + He						RTYPE=2 K1=1.46E-09 K2=-0.5 K3=0.0 # gg08_rnum=2894
He1+ + CH3OOCH3 -> CH3O1+ + CH3O + He					RTYPE=2 K1=2.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2895
He1+ + CH3OCH2OH -> CH3O + CH2OH1+ + He					RTYPE=2 K1=1.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=2896
He1+ + CH3OCH2OH -> CH3O1+ + CH2OH + He					RTYPE=2 K1=1.25E-09 K2=-0.5 K3=0.0 # gg08_rnum=2897
He1+ + CH2OHCHO -> CH2OH1+ + HCO + He					RTYPE=2 K1=2.28E-09 K2=-0.5 K3=0.0 # gg08_rnum=2898
He1+ + CH2OHCHO -> CH2OH + HCO1+ + He					RTYPE=2 K1=2.28E-09 K2=-0.5 K3=0.0 # gg08_rnum=2899
He1+ + HOCH2CO -> CH2OH1+ + CO + He						RTYPE=2 K1=2.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=2900
He1+ + HOCH2CO -> CH2OH + CO1+ + He						RTYPE=2 K1=2.29E-09 K2=-0.5 K3=0.0 # gg08_rnum=2901
He1+ + HOCH2COCHO -> HOCH2CO + HCO1+ + He				RTYPE=2 K1=4.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2902
He1+ + HOCH2COCHO -> CH2OH1+ + COCHO + He				RTYPE=2 K1=4.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2903
He1+ + HOCH2COCHO -> CH2OH + COCHO1+ + He				RTYPE=2 K1=4.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2904
He1+ + HOCH2COCHO -> HOCH2CO1+ + HCO + He				RTYPE=2 K1=4.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2905
He1+ + HNCOCH2OH -> HOCH2CO1+ + NH + He					RTYPE=2 K1=8.35E-10 K2=-0.5 K3=0.0 # gg08_rnum=2906
He1+ + HNCOCH2OH -> HOCH2CO + NH1+ + He					RTYPE=2 K1=8.35E-10 K2=-0.5 K3=0.0 # gg08_rnum=2907
He1+ + HNCOCH2OH -> CH2OH1+ + HNCO + He					RTYPE=2 K1=8.35E-10 K2=-0.5 K3=0.0 # gg08_rnum=2908
He1+ + HNCOCH2OH -> CH2OH + HNCO1+ + He					RTYPE=2 K1=8.35E-10 K2=-0.5 K3=0.0 # gg08_rnum=2909
He1+ + CH2OHCOOH -> CH2OH1+ + COOH + He					RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2910
He1+ + CH2OHCOOH -> CH2OH + COOH1+ + He					RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2911
He1+ + NH2COCH2OH -> NH2 + HOCH2CO1+ + He				RTYPE=2 K1=8.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=2912
He1+ + NH2COCH2OH -> NH2CO1+ + CH2OH + He				RTYPE=2 K1=8.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=2913
He1+ + NH2COCH2OH -> NH2CO + CH2OH1+ + He				RTYPE=2 K1=8.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=2914
He1+ + NH2COCH2OH -> NH21+ + HOCH2CO + He				RTYPE=2 K1=8.33E-10 K2=-0.5 K3=0.0 # gg08_rnum=2915
He1+ + HOCH2COCH2OH -> CH2OH + HOCH2CO1+ + He			RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2916
He1+ + HOCH2COCH2OH -> CH2OH1+ + HOCH2CO + He			RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2917
He1+ + HOCH2OH -> CH2OH + OH1+ + He						RTYPE=2 K1=2.57E-09 K2=-0.5 K3=0.0 # gg08_rnum=2918
He1+ + HOCH2OH -> CH2OH1+ + OH + He						RTYPE=2 K1=2.57E-09 K2=-0.5 K3=0.0 # gg08_rnum=2919
He1+ + HOCH2CH2OH -> CH2OH1+ + CH2OH + He				RTYPE=2 K1=1.29E-09 K2=0.0 K3=0.0 # gg08_rnum=2920
HeH1+ + H -> H21+ + He									RTYPE=2 K1=9.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2921
HeH1+ + H2 -> H31+ + He									RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=2922
HNC1+ + C -> CH1+ + CN									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=2923
HNC1+ + C2 -> C2H1+ + CN								RTYPE=2 K1=8.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2924
HNC1+ + C2H -> HC2H1+ + CN								RTYPE=2 K1=7.90E-10 K2=0.0 K3=0.0 # gg08_rnum=2925
HNC1+ + CH -> CH21+ + CN								RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=2926
HNC1+ + CH2 -> CH31+ + CN								RTYPE=2 K1=8.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2927
HNC1+ + H2 -> H2CN1+ + H								RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2928
HNC1+ + H2CO -> CH2OH1+ + CN							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2929
HNC1+ + H2O -> H3O1+ + CN								RTYPE=2 K1=8.50E-10 K2=0.0 K3=0.0 # gg08_rnum=2930
HNC1+ + HCN -> H2CN1+ + CN								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2931
HNC1+ + HCO -> H2CO1+ + CN								RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2932
HNC1+ + HCO -> H2CN1+ + CO								RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2933
HNC1+ + NH -> NH21+ + CN								RTYPE=2 K1=6.50E-10 K2=0.0 K3=0.0 # gg08_rnum=2934
HNC1+ + NH2 -> NH31+ + CN								RTYPE=2 K1=9.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2935
HNC1+ + NH3 -> NH31+ + HNC								RTYPE=2 K1=1.70E-09 K2=0.0 K3=0.0 # gg08_rnum=2936
HNC1+ + NO -> NO1+ + HNC								RTYPE=2 K1=8.10E-10 K2=0.0 K3=0.0 # gg08_rnum=2937
HNC1+ + O2 -> NO1+ + HCO								RTYPE=2 K1=9.00E-11 K2=0.0 K3=0.0 # gg08_rnum=2938
HNC1+ + OH -> H2O1+ + CN								RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=2939
HNO1+ + C -> CH1+ + NO									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2942
HNO1+ + C2 -> C2H1+ + NO								RTYPE=2 K1=8.20E-10 K2=0.0 K3=0.0 # gg08_rnum=2943
HNO1+ + C2H -> HC2H1+ + NO								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2944
HNO1+ + CH -> CH21+ + NO								RTYPE=2 K1=4.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2945
HNO1+ + CH2 -> CH31+ + NO								RTYPE=2 K1=7.11E-10 K2=-0.5 K3=0.0 # gg08_rnum=2946
HNO1+ + CH4 -> CH51+ + NO								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2947
HNO1+ + CO -> HCO1+ + NO								RTYPE=2 K1=2.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=2948
HNO1+ + CO2 -> HOCO1+ + NO								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2949
HNO1+ + H2CO -> CH2OH1+ + NO							RTYPE=2 K1=2.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2950
HNO1+ + H2O -> H3O1+ + NO								RTYPE=2 K1=2.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2951
HNO1+ + HCN -> H2CN1+ + NO								RTYPE=2 K1=7.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2952
HNO1+ + HCO -> H2CO1+ + NO								RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2953
HNO1+ + HNC -> H2CN1+ + NO								RTYPE=2 K1=6.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=2954
HNO1+ + NH -> NH21+ + NO								RTYPE=2 K1=3.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2955
HNO1+ + NH2 -> NH31+ + NO								RTYPE=2 K1=2.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2956
HNO1+ + NH3 -> NH41+ + NO								RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2957
HNO1+ + NO -> NO1+ + HNO								RTYPE=2 K1=3.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=2958
HNO1+ + O -> NO21+ + H									RTYPE=2 K1=1.00E-12 K2=0.0 K3=0.0 # gg08_rnum=2959
HNO1+ + OH -> H2O1+ + NO								RTYPE=2 K1=4.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2960
HNSi1+ + CO -> HCO1+ + SiN								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2962
HNSi1+ + H2 -> SiNH21+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2963
HNSi1+ + H2O -> H3O1+ + SiN								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2964
HOC1+ + CO -> HCO1+ + CO								RTYPE=2 K1=4.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2965
HOC1+ + H2 -> HCO1+ + H2								RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=2966
HOC1+ + N2 -> N2H1+ + CO								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2967
HPO1+ + H2O -> H3O1+ + PO								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2968
Mg1+ + Na -> Na1+ + Mg									RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=2991
Mg1+ + NaH -> Na1+ + MgH								RTYPE=2 K1=1.80E-08 K2=-0.5 K3=0.0 # gg08_rnum=2992
N1+ + C2 -> C21+ + N									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2993
N1+ + C2H -> C2H1+ + N									RTYPE=2 K1=9.50E-10 K2=0.0 K3=0.0 # gg08_rnum=2994
N1+ + CH -> CN1+ + H									RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=2995
N1+ + CH -> CH1+ + N									RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=2996
N1+ + CH2 -> CH21+ + N									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2997
N1+ + CH3OH -> NO1+ + CH3 + H							RTYPE=2 K1=3.10E-10 K2=0.0 K3=0.0 # gg08_rnum=2998
N1+ + CH3OH -> CH31+ + NO + H							RTYPE=2 K1=1.24E-10 K2=0.0 K3=0.0 # gg08_rnum=2999
N1+ + CH3OH -> H2CO1+ + NH + H							RTYPE=2 K1=9.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3000
N1+ + CH3OH -> CH3O1+ + NH								RTYPE=2 K1=4.96E-10 K2=0.0 K3=0.0 # gg08_rnum=3001
N1+ + CH3OH -> CH3OH1+ + N								RTYPE=2 K1=1.24E-09 K2=0.0 K3=0.0 # gg08_rnum=3002
N1+ + CH4 -> CH31+ + NH									RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3003
N1+ + CH4 -> H2CN1+ + H + H								RTYPE=2 K1=3.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3004
N1+ + CH4 -> H2CN1+ + H2								RTYPE=2 K1=3.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3005
N1+ + CH4 -> CH41+ + N									RTYPE=2 K1=2.80E-11 K2=0.0 K3=0.0 # gg08_rnum=3006
N1+ + CH4 -> HCN1+ + H2 + H								RTYPE=2 K1=5.60E-11 K2=0.0 K3=0.0 # gg08_rnum=3007
N1+ + CH4 -> CH31+ + N + H								RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3008
N1+ + CN -> CN1+ + N									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3009
N1+ + CO -> CO1+ + N									RTYPE=2 K1=4.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3010
N1+ + CO -> NO1+ + C									RTYPE=2 K1=6.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3011
N1+ + CO2 -> CO1+ + NO									RTYPE=2 K1=2.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3012
N1+ + CO2 -> CO21+ + N									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3013
N1+ + Fe -> Fe1+ + N									RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=3014
N1+ + H2 -> NH1+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=8.50E+01 # gg08_rnum=3015
N1+ + H2CO -> HCO1+ + NH								RTYPE=2 K1=7.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3016
N1+ + H2CO -> H2CO1+ + N								RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=3017
N1+ + H2CO -> NO1+ + CH2								RTYPE=2 K1=2.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3018
N1+ + H2O -> H2O1+ + N									RTYPE=2 K1=2.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3019
N1+ + HCN -> HCN1+ + N									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3022
N1+ + HCO -> NH1+ + CO									RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3023
N1+ + HCO -> HCO1+ + N									RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3024
N1+ + Mg -> Mg1+ + N									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3025
N1+ + NH -> N21+ + H									RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3026
N1+ + NH -> NH1+ + N									RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3027
N1+ + NH2 -> NH21+ + N									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3028
N1+ + NH3 -> NH31+ + N									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3029
N1+ + NH3 -> N2H1+ + H2									RTYPE=2 K1=2.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3030
N1+ + NH3 -> NH21+ + NH									RTYPE=2 K1=2.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3031
N1+ + NO -> N21+ + O									RTYPE=2 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3032
N1+ + NO -> NO1+ + N									RTYPE=2 K1=5.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3033
N1+ + O2 -> NO1+ + O									RTYPE=2 K1=1.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3034
N1+ + O2 -> O21+ + N									RTYPE=2 K1=4.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3035
N1+ + O2 -> O1+ + NO									RTYPE=2 K1=3.60E-11 K2=0.0 K3=0.0 # gg08_rnum=3036
N1+ + OH -> NO1+ + H									RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3040
N1+ + OH -> OH1+ + N									RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3041
N21+ + C -> C1+ + N2									RTYPE=2 K1=1.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3042
N21+ + C2 -> C21+ + N2									RTYPE=2 K1=8.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3043
N21+ + C2H -> C2H1+ + N2								RTYPE=2 K1=7.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3044
N21+ + CH -> CH1+ + N2									RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3045
N21+ + CH2 -> CH21+ + N2								RTYPE=2 K1=8.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3046
N21+ + CH4 -> CH31+ + N2 + H							RTYPE=2 K1=9.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3047
N21+ + CH4 -> CH21+ + H2 + N2							RTYPE=2 K1=7.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3048
N21+ + CN -> CN1+ + N2									RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3049
N21+ + CO -> CO1+ + N2									RTYPE=2 K1=7.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3050
N21+ + CO2 -> CO21+ + N2								RTYPE=2 K1=9.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3051
N21+ + Fe -> Fe1+ + N2									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3052
N21+ + H -> H1+ + N2									RTYPE=2 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3053
N21+ + H2 -> N2H1+ + H									RTYPE=2 K1=1.70E-09 K2=0.0 K3=0.0 # gg08_rnum=3054
N21+ + H2CO -> H2CO1+ + N2								RTYPE=2 K1=3.77E-10 K2=0.0 K3=0.0 # gg08_rnum=3055
N21+ + H2CO -> HCO1+ + N2 + H							RTYPE=2 K1=2.50E-09 K2=0.0 K3=0.0 # gg08_rnum=3056
N21+ + H2O -> H2O1+ + N2								RTYPE=2 K1=2.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3057
N21+ + H2O -> N2H1+ + OH								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3058
N21+ + HCN -> HCN1+ + N2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3062
N21+ + HCO -> HCO1+ + N2								RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3063
N21+ + HCO -> N2H1+ + CO								RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3064
N21+ + Mg -> Mg1+ + N2									RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3065
N21+ + N -> N1+ + N2									RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3066
N21+ + Na -> Na1+ + N2									RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=3067
N21+ + NH -> NH1+ + N2									RTYPE=2 K1=6.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3068
N21+ + NH2 -> NH21+ + N2								RTYPE=2 K1=8.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3069
N21+ + NH3 -> NH31+ + N2								RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=3070
N21+ + NO -> NO1+ + N2									RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3071
N21+ + O -> NO1+ + N									RTYPE=2 K1=1.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3072
N21+ + O -> O1+ + N2									RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3073
N21+ + O2 -> O21+ + N2									RTYPE=2 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3074
N21+ + OH -> OH1+ + N2									RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3077
N2H1+ + C -> CH1+ + N2									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3079
N2H1+ + C2 -> C2H1+ + N2								RTYPE=2 K1=8.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3080
N2H1+ + C2H -> HC2H1+ + N2								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=3081
N2H1+ + HC2H -> H2C2H1+ + N2							RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=3082
N2H1+ + C6H6 -> C6H71+ + N2								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3083
N2H1+ + CH -> CH21+ + N2								RTYPE=2 K1=4.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=3084
N2H1+ + CH2 -> CH31+ + N2								RTYPE=2 K1=7.19E-10 K2=-0.5 K3=0.0 # gg08_rnum=3085
N2H1+ + CH4 -> CH51+ + N2								RTYPE=2 K1=9.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3086
N2H1+ + CO -> HCO1+ + N2								RTYPE=2 K1=8.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3087
N2H1+ + CO2 -> HOCO1+ + N2								RTYPE=2 K1=9.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3088
N2H1+ + H2CO -> CH2OH1+ + N2							RTYPE=2 K1=2.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=3089
N2H1+ + H2O -> H3O1+ + N2								RTYPE=2 K1=2.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=3090
N2H1+ + HC2NC -> HC2NCH1+ + N2							RTYPE=2 K1=5.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=3091
N2H1+ + HC3N -> HC3NH1+ + N2							RTYPE=2 K1=7.94E-09 K2=-0.5 K3=0.0 # gg08_rnum=3092
N2H1+ + HCN -> H2CN1+ + N2								RTYPE=2 K1=7.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=3093
N2H1+ + C2NCH -> HC2NCH1+ + N2							RTYPE=2 K1=1.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=3094
N2H1+ + HCO -> H2CO1+ + N2								RTYPE=2 K1=1.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=3095
N2H1+ + HNC -> H2CN1+ + N2								RTYPE=2 K1=6.63E-09 K2=-0.5 K3=0.0 # gg08_rnum=3096
N2H1+ + HNC3 -> HC3NH1+ + N2							RTYPE=2 K1=4.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=3097
N2H1+ + NH -> NH21+ + N2								RTYPE=2 K1=3.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=3098
N2H1+ + NH2 -> NH31+ + N2								RTYPE=2 K1=2.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=3099
N2H1+ + NH2CHO -> NH2CHOH1+ + N2						RTYPE=2 K1=8.15E-09 K2=-0.5 K3=0.0 # gg08_rnum=3100
N2H1+ + NH3 -> NH41+ + N2								RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=3101
N2H1+ + OH -> H2O1+ + N2								RTYPE=2 K1=4.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=3102
NaH21+ + H2O -> NaH2O1+ + H2							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3104
NH1+ + C -> CH1+ + N									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3105
NH1+ + C2 -> C2N1+ + H									RTYPE=2 K1=4.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3106
NH1+ + C2 -> HCN1+ + C									RTYPE=2 K1=4.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3107
NH1+ + C2 -> C2H1+ + N									RTYPE=2 K1=4.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3108
NH1+ + C2H -> HC2H1+ + N								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=3109
NH1+ + CH -> CH21+ + N									RTYPE=2 K1=9.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3110
NH1+ + CH2 -> CH31+ + N									RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=3111
NH1+ + CN -> HCN1+ + N									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3112
NH1+ + CO -> OCN1+ + H									RTYPE=2 K1=5.39E-10 K2=0.0 K3=0.0 # gg08_rnum=3113
NH1+ + CO -> HCO1+ + N									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3114
NH1+ + CO2 -> HNO1+ + CO								RTYPE=2 K1=3.85E-10 K2=0.0 K3=0.0 # gg08_rnum=3115
NH1+ + CO2 -> HOCO1+ + N								RTYPE=2 K1=3.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3116
NH1+ + CO2 -> NO1+ + HCO								RTYPE=2 K1=3.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3117
NH1+ + H2 -> H31+ + N									RTYPE=2 K1=2.25E-10 K2=0.0 K3=0.0 # gg08_rnum=3118
NH1+ + H2 -> NH21+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3119
NH1+ + H2CO -> H2CO1+ + NH								RTYPE=2 K1=9.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3120
NH1+ + H2CO -> CH2OH1+ + N								RTYPE=2 K1=4.95E-10 K2=0.0 K3=0.0 # gg08_rnum=3121
NH1+ + H2CO -> HCO1+ + NH2								RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=3122
NH1+ + H2O -> NH21+ + OH								RTYPE=2 K1=8.75E-10 K2=0.0 K3=0.0 # gg08_rnum=3123
NH1+ + H2O -> H3O1+ + N									RTYPE=2 K1=2.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3124
NH1+ + H2O -> NH31+ + O									RTYPE=2 K1=1.75E-10 K2=0.0 K3=0.0 # gg08_rnum=3125
NH1+ + H2O -> H2O1+ + NH								RTYPE=2 K1=1.05E-09 K2=0.0 K3=0.0 # gg08_rnum=3126
NH1+ + H2O -> HNO1+ + H2								RTYPE=2 K1=3.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3127
NH1+ + HCN -> H2CN1+ + N								RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=3128
NH1+ + HCO -> H2CO1+ + N								RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=3129
NH1+ + HNC -> H2CN1+ + N								RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=3130
NH1+ + N -> N21+ + H									RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=3131
NH1+ + N2 -> N2H1+ + N									RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=3132
NH1+ + NH -> NH21+ + N									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3133
NH1+ + NH2 -> NH31+ + N									RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=3134
NH1+ + NH3 -> NH41+ + N									RTYPE=2 K1=6.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3135
NH1+ + NH3 -> NH31+ + NH								RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=3136
NH1+ + NO -> NO1+ + NH									RTYPE=2 K1=7.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3137
NH1+ + NO -> N2H1+ + O									RTYPE=2 K1=1.78E-10 K2=0.0 K3=0.0 # gg08_rnum=3138
NH1+ + O -> OH1+ + N									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3139
NH1+ + O2 -> O21+ + NH									RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3140
NH1+ + O2 -> O2H1+ + N									RTYPE=2 K1=1.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3141
NH1+ + O2 -> NO1+ + OH									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3142
NH1+ + OH -> H2O1+ + N									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3143
NH21+ + C2 -> C2H1+ + NH								RTYPE=2 K1=9.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3147
NH21+ + C2H -> HC2H1+ + NH								RTYPE=2 K1=9.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3148
NH21+ + CH -> CH1+ + NH2								RTYPE=2 K1=3.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3149
NH21+ + CH -> CH21+ + NH								RTYPE=2 K1=3.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3150
NH21+ + CH2 -> CH31+ + NH								RTYPE=2 K1=4.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3151
NH21+ + CH2 -> CH21+ + NH2								RTYPE=2 K1=4.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3152
NH21+ + CN -> H2CN1+ + N								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3153
NH21+ + CN -> H2NC1+ + N								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3154
NH21+ + H2 -> NH31+ + H									RTYPE=2 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3155
NH21+ + H2CO -> NH31+ + HCO								RTYPE=2 K1=5.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3156
NH21+ + H2CO -> CH2OH1+ + NH							RTYPE=2 K1=2.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3157
NH21+ + H2O -> NH41+ + O								RTYPE=2 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3158
NH21+ + H2O -> H3O1+ + NH								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3159
NH21+ + H2O -> NH31+ + OH								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3160
NH21+ + HCN -> H2CN1+ + NH								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3166
NH21+ + HCO -> HCO1+ + NH2								RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3167
NH21+ + HNC -> H2CN1+ + NH								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3168
NH21+ + N -> N2H1+ + H									RTYPE=2 K1=9.10E-11 K2=0.0 K3=0.0 # gg08_rnum=3169
NH21+ + NH -> NH31+ + N									RTYPE=2 K1=7.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3170
NH21+ + NH2 -> NH31+ + NH								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3171
NH21+ + NH3 -> NH31+ + NH2								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=3172
NH21+ + NH3 -> NH41+ + NH								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3173
NH21+ + NO -> NO1+ + NH2								RTYPE=2 K1=9.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3174
NH21+ + O -> HNO1+ + H									RTYPE=2 K1=7.20E-11 K2=0.0 K3=0.0 # gg08_rnum=3175
NH21+ + O2 -> H2NO1+ + O								RTYPE=2 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3176
NH21+ + O2 -> HNO1+ + OH								RTYPE=2 K1=2.10E-11 K2=0.0 K3=0.0 # gg08_rnum=3177
NH31+ + C2 -> HC2H1+ + NH								RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3181
NH31+ + CH -> NH41+ + C									RTYPE=2 K1=4.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=3182
NH31+ + CH2 -> CH31+ + NH2								RTYPE=2 K1=7.97E-10 K2=-0.5 K3=0.0 # gg08_rnum=3183
NH31+ + CH4 -> NH41+ + CH3								RTYPE=2 K1=3.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3184
NH31+ + Fe -> Fe1+ + NH3								RTYPE=2 K1=2.30E-09 K2=0.0 K3=0.0 # gg08_rnum=3185
NH31+ + H2 -> NH41+ + H									RTYPE=2 K1=1.50E-14 K2=-1.50E+00 K3=0.0 # gg08_rnum=3186
NH31+ + H2CO -> NH41+ + HCO								RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=3187
NH31+ + H2O -> NH41+ + OH								RTYPE=2 K1=2.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=3188
NH31+ + HCO -> HCO1+ + NH3								RTYPE=2 K1=5.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=3190
NH31+ + HCO -> NH41+ + CO								RTYPE=2 K1=5.90E-10 K2=-0.5 K3=0.0 # gg08_rnum=3191
NH31+ + Mg -> Mg1+ + NH3								RTYPE=2 K1=3.30E-09 K2=0.0 K3=0.0 # gg08_rnum=3192
NH31+ + Na -> Na1+ + NH3								RTYPE=2 K1=3.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3193
NH31+ + NH -> NH41+ + N									RTYPE=2 K1=4.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=3194
NH31+ + NH2 -> NH41+ + NH								RTYPE=2 K1=2.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=3195
NH31+ + NH3 -> NH41+ + NH2								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=3196
NH31+ + NO -> NO1+ + NH3								RTYPE=2 K1=4.30E-10 K2=-0.5 K3=0.0 # gg08_rnum=3197
NH31+ + O -> HNO1+ + H2									RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3198
NH31+ + O -> H2NO1+ + H									RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3199
NH31+ + OH -> NH41+ + O									RTYPE=2 K1=5.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=3200
NH31+ + Si -> Si1+ + NH3								RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=3201
NH41+ + C -> H2CN1+ + H2								RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3202
NH41+ + C -> H2NC1+ + H2								RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3203
NO1+ + Fe -> Fe1+ + NO									RTYPE=2 K1=9.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3204
NO1+ + Mg -> Mg1+ + NO									RTYPE=2 K1=8.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3205
NO1+ + Na -> Na1+ + NO									RTYPE=2 K1=7.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3206
NO1+ + Si -> Si1+ + NO									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3207
NO21+ + H -> NO1+ + OH									RTYPE=2 K1=1.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3208
NO21+ + H2 -> NO1+ + H2O								RTYPE=2 K1=1.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3209
O1+ + C2 -> C21+ + O									RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3211
O1+ + C2 -> CO1+ + C									RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3212
O1+ + C2H -> CO1+ + CH									RTYPE=2 K1=4.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3213
O1+ + C2H -> C2H1+ + O									RTYPE=2 K1=4.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3214
O1+ + CH -> CH1+ + O									RTYPE=2 K1=3.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3215
O1+ + CH -> CO1+ + H									RTYPE=2 K1=3.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3216
O1+ + CH2 -> CH21+ + O									RTYPE=2 K1=9.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3217
O1+ + CH3OH -> CH3OH1+ + O								RTYPE=2 K1=4.75E-10 K2=0.0 K3=0.0 # gg08_rnum=3218
O1+ + CH3OH -> H2CO1+ + H2O								RTYPE=2 K1=9.50E-11 K2=0.0 K3=0.0 # gg08_rnum=3219
O1+ + CH3OH -> CH3O1+ + OH								RTYPE=2 K1=1.33E-09 K2=0.0 K3=0.0 # gg08_rnum=3220
O1+ + CH4 -> CH31+ + OH									RTYPE=2 K1=1.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3221
O1+ + CH4 -> CH41+ + O									RTYPE=2 K1=8.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3222
O1+ + CN -> NO1+ + C									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3223
O1+ + CO2 -> O21+ + CO									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3224
O1+ + Fe -> Fe1+ + O									RTYPE=2 K1=2.90E-09 K2=0.0 K3=0.0 # gg08_rnum=3225
O1+ + H -> H1+ + O										RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3226
O1+ + H2 -> OH1+ + H									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3227
O1+ + H2CO -> HCO1+ + OH								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=3228
O1+ + H2CO -> H2CO1+ + O								RTYPE=2 K1=2.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3229
O1+ + H2O -> H2O1+ + O									RTYPE=2 K1=3.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3230
O1+ + HCN -> CO1+ + NH									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3234
O1+ + HCN -> NO1+ + CH									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3235
O1+ + HCN -> HCO1+ + N									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3236
O1+ + HCO -> HCO1+ + O									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3237
O1+ + HCO -> OH1+ + CO									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3238
O1+ + N2 -> NO1+ + N									RTYPE=2 K1=1.20E-12 K2=0.0 K3=0.0 # gg08_rnum=3239
O1+ + N2O -> NO1+ + NO									RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3240
O1+ + NH -> NO1+ + H									RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3241
O1+ + NH -> NH1+ + O									RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3242
O1+ + NH2 -> NH21+ + O									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3243
O1+ + NH3 -> NH31+ + O									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3244
O1+ + NO -> NO1+ + O									RTYPE=2 K1=1.70E-12 K2=0.0 K3=0.0 # gg08_rnum=3245
O1+ + NO2 -> NO21+ + O									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3246
O1+ + O2 -> O21+ + O									RTYPE=2 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3247
O1+ + OH -> OH1+ + O									RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3250
O1+ + OH -> O21+ + H									RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3251
O21+ + C -> C1+ + O2									RTYPE=2 K1=5.20E-11 K2=0.0 K3=0.0 # gg08_rnum=3253
O21+ + C -> CO1+ + O									RTYPE=2 K1=5.20E-11 K2=0.0 K3=0.0 # gg08_rnum=3254
O21+ + C2 -> CO1+ + CO									RTYPE=2 K1=4.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3255
O21+ + CH -> CH1+ + O2									RTYPE=2 K1=3.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3256
O21+ + CH -> HCO1+ + O									RTYPE=2 K1=3.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3257
O21+ + CH2 -> CH21+ + O2								RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3258
O21+ + CH2 -> H2CO1+ + O								RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3259
O21+ + CH3OH -> CH3O1+ + O2 + H							RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3260
O21+ + CH3OH -> CH3OH1+ + O2							RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3261
O21+ + CH4 -> HCOOH21+ + H								RTYPE=2 K1=3.80E-12 K2=-1.80E+00 K3=0.0 # gg08_rnum=3262
O21+ + Fe -> Fe1+ + O2									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3263
O21+ + H2CO -> H2CO1+ + O2								RTYPE=2 K1=9.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3264
O21+ + H2CO -> HCO1+ + O2 + H							RTYPE=2 K1=2.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3265
O21+ + HCO -> HCO1+ + O2								RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3267
O21+ + HCO -> O2H1+ + CO								RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3268
O21+ + Mg -> Mg1+ + O2									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3269
O21+ + N -> NO1+ + O									RTYPE=2 K1=1.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3270
O21+ + Na -> Na1+ + O2									RTYPE=2 K1=7.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3271
O21+ + NH -> NO21+ + H									RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3272
O21+ + NH -> HNO1+ + O									RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3273
O21+ + NH2 -> NH21+ + O2								RTYPE=2 K1=8.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3274
O21+ + NH3 -> NH31+ + O2								RTYPE=2 K1=2.40E-09 K2=0.0 K3=0.0 # gg08_rnum=3275
O21+ + NO -> NO1+ + O2									RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3276
O21+ + NO2 -> NO21+ + O2								RTYPE=2 K1=6.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3277
O21+ + Si -> Si1+ + O2									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3280
O2H1+ + C -> CH1+ + O2									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3281
O2H1+ + C2 -> C2H1+ + O2								RTYPE=2 K1=8.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3282
O2H1+ + C2H -> HC2H1+ + O2								RTYPE=2 K1=7.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3283
O2H1+ + CH -> CH21+ + O2								RTYPE=2 K1=6.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3284
O2H1+ + CH2 -> CH31+ + O2								RTYPE=2 K1=8.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3285
O2H1+ + CN -> HCN1+ + O2								RTYPE=2 K1=8.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3286
O2H1+ + CO -> HCO1+ + O2								RTYPE=2 K1=8.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3287
O2H1+ + CO2 -> HOCO1+ + O2								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3288
O2H1+ + H2 -> H31+ + O2									RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3289
O2H1+ + H2CO -> CH2OH1+ + O2							RTYPE=2 K1=9.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3290
O2H1+ + H2O -> H3O1+ + O2								RTYPE=2 K1=8.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3291
O2H1+ + HCN -> H2CN1+ + O2								RTYPE=2 K1=9.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3292
O2H1+ + HCO -> H2CO1+ + O2								RTYPE=2 K1=7.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3293
O2H1+ + HNC -> H2CN1+ + O2								RTYPE=2 K1=9.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3294
O2H1+ + N -> NO21+ + H									RTYPE=2 K1=1.00E-12 K2=0.0 K3=0.0 # gg08_rnum=3295
O2H1+ + N2 -> N2H1+ + O2								RTYPE=2 K1=7.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3296
O2H1+ + NH -> NH21+ + O2								RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3297
O2H1+ + NH2 -> NH31+ + O2								RTYPE=2 K1=8.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3298
O2H1+ + NH3 -> NH41+ + O2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3299
O2H1+ + NO -> HNO1+ + O2								RTYPE=2 K1=7.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3300
O2H1+ + O -> OH1+ + O2									RTYPE=2 K1=6.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3301
O2H1+ + OH -> H2O1+ + O2								RTYPE=2 K1=6.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3302
OH1+ + C -> CH1+ + O									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3305
OH1+ + C2 -> C21+ + OH									RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3306
OH1+ + C2 -> C2H1+ + O									RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3307
OH1+ + C2H -> C2H1+ + OH								RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3308
OH1+ + C2H -> HC2H1+ + O								RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3309
OH1+ + CH -> CH1+ + OH									RTYPE=2 K1=3.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3310
OH1+ + CH -> CH21+ + O									RTYPE=2 K1=3.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3311
OH1+ + CH2 -> CH21+ + OH								RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3312
OH1+ + CH2 -> CH31+ + O									RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3313
OH1+ + CH4 -> CH51+ + O									RTYPE=2 K1=1.95E-10 K2=0.0 K3=0.0 # gg08_rnum=3314
OH1+ + CH4 -> H3O1+ + CH2								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=3315
OH1+ + CN -> HCN1+ + O									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3316
OH1+ + CO -> HCO1+ + O									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3317
OH1+ + CO2 -> HOCO1+ + O								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=3318
OH1+ + H2 -> H2O1+ + H									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3319
OH1+ + H2CO -> CH2OH1+ + O								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3320
OH1+ + H2CO -> H2CO1+ + OH								RTYPE=2 K1=7.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3321
OH1+ + H2O -> H3O1+ + O									RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=3322
OH1+ + H2O -> H2O1+ + OH								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=3323
OH1+ + HCN -> H2CN1+ + O								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3326
OH1+ + HCO -> H2O1+ + CO								RTYPE=2 K1=2.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3327
OH1+ + HCO -> HCO1+ + OH								RTYPE=2 K1=2.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3328
OH1+ + HCO -> H2CO1+ + O								RTYPE=2 K1=2.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3329
OH1+ + HNC -> H2CN1+ + O								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3330
OH1+ + N -> NO1+ + H									RTYPE=2 K1=8.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3331
OH1+ + N2 -> N2H1+ + O									RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3332
OH1+ + NH -> NH21+ + O									RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3333
OH1+ + NH2 -> NH31+ + O									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3334
OH1+ + NH2 -> NH21+ + OH								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3335
OH1+ + NH3 -> NH41+ + O									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3336
OH1+ + NH3 -> NH31+ + OH								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3337
OH1+ + NO -> NO1+ + OH									RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3338
OH1+ + NO -> HNO1+ + O									RTYPE=2 K1=6.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3339
OH1+ + O -> O21+ + H									RTYPE=2 K1=7.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3340
OH1+ + O2 -> O21+ + OH									RTYPE=2 K1=5.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3341
OH1+ + OH -> H2O1+ + O									RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3342
OH1+ + Si -> SiH1+ + O									RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=3346
OH1+ + SiC -> SiCH1+ + O								RTYPE=2 K1=4.50E-09 K2=0.0 K3=0.0 # gg08_rnum=3347
OH1+ + SiH -> SiH21+ + O								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3348
OH1+ + SiO -> HSiO1+ + O								RTYPE=2 K1=9.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3349
P1+ + HC2H -> HCCP1+ + H								RTYPE=2 K1=1.24E-09 K2=0.0 K3=0.0 # gg08_rnum=3350
P1+ + HC2H -> PC2H21+									RTYPE=2 K1=6.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3351
P1+ + H2C2H2 -> PC2H21+ + H2							RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3352
P1+ + CH4 -> PCH21+ + H2								RTYPE=2 K1=9.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3353
P1+ + H2O -> HPO1+ + H									RTYPE=2 K1=1.07E-09 K2=-0.5 K3=0.0 # gg08_rnum=3354
P1+ + H2O -> PO1+ + H2									RTYPE=2 K1=1.07E-09 K2=-0.5 K3=0.0 # gg08_rnum=3355
P1+ + NH3 -> PNH21+ + H									RTYPE=2 K1=8.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=3356
P1+ + NH3 -> NH31+ + P									RTYPE=2 K1=8.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=3357
P1+ + O2 -> PO1+ + O									RTYPE=2 K1=4.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3358
P1+ + OH -> PO1+ + H									RTYPE=2 K1=4.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=3359
P1+ + Si -> P + Si1+									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3360
HCCP1+ + HC2H -> PC4H21+ + H							RTYPE=2 K1=9.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3361
PH1+ + HC2H -> PC2H21+ + H								RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=3362
PH1+ + H2C2H2 -> PCH21+ + CH3							RTYPE=2 K1=3.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3363
PH1+ + H2C2H2 -> PC2H31+ + H2							RTYPE=2 K1=8.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3364
PH1+ + CH4 -> CH2PH1+ + H2								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3365
PH1+ + CH4 -> CH2PH21+ + H								RTYPE=2 K1=5.50E-11 K2=0.0 K3=0.0 # gg08_rnum=3366
PH1+ + H2O -> HPO1+ + H2								RTYPE=2 K1=7.03E-10 K2=-0.5 K3=0.0 # gg08_rnum=3367
PH1+ + H2O -> H3O1+ + P									RTYPE=2 K1=7.03E-10 K2=-0.5 K3=0.0 # gg08_rnum=3368
PH1+ + H2O -> H2PO1+ + H								RTYPE=2 K1=7.03E-10 K2=-0.5 K3=0.0 # gg08_rnum=3369
PH1+ + HCN -> H2CN1+ + P								RTYPE=2 K1=7.15E-09 K2=-0.5 K3=0.0 # gg08_rnum=3370
PH1+ + NH3 -> PNH31+ + H								RTYPE=2 K1=5.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=3371
PH1+ + NH3 -> PNH21+ + H2								RTYPE=2 K1=5.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=3372
PH1+ + NH3 -> NH41+ + P									RTYPE=2 K1=5.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=3373
PH1+ + O -> PO1+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3374
PH1+ + O2 -> PO1+ + OH									RTYPE=2 K1=4.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3375
PH21+ + HC2H -> PC2H21+ + H2							RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=3376
PH21+ + H2C2H2 -> PCH21+ + CH4							RTYPE=2 K1=1.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3377
PH21+ + H2C2H2 -> PC2H41+ + H2							RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3378
PH31+ + HC2H -> PC2H31+ + H2							RTYPE=2 K1=5.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3379
Si1+ + HC2H -> SiC2H1+ + H								RTYPE=2 K1=2.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3422
Si1+ + H2C2H -> SiC2H21+ + H							RTYPE=2 K1=1.57E-09 K2=-0.5 K3=0.0 # gg08_rnum=3423
Si1+ + H2C2H2 -> SiC2H31+ + H							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3424
Si1+ + C3H -> SiC31+ + H								RTYPE=2 K1=7.12E-09 K2=-0.5 K3=0.0 # gg08_rnum=3425
Si1+ + C3H2 -> SiC3H1+ + H								RTYPE=2 K1=3.28E-09 K2=-0.5 K3=0.0 # gg08_rnum=3426
Si1+ + C3H3 -> SiC3H21+ + H								RTYPE=2 K1=3.84E-09 K2=-0.5 K3=0.0 # gg08_rnum=3427
Si1+ + C3H4 -> SiC3H21+ + H2							RTYPE=2 K1=7.46E-10 K2=-0.5 K3=0.0 # gg08_rnum=3428
Si1+ + C4H -> SiC41+ + H								RTYPE=2 K1=1.96E-09 K2=-0.5 K3=0.0 # gg08_rnum=3429
Si1+ + HC4H -> C4H1+ + SiH								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3430
Si1+ + CH -> SiC1+ + H									RTYPE=2 K1=4.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=3431
Si1+ + CH2 -> SiCH1+ + H								RTYPE=2 K1=7.23E-10 K2=-0.5 K3=0.0 # gg08_rnum=3432
Si1+ + CH3 -> SiCH21+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3433
Si1+ + CH3 -> SiCH1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3434
Si1+ + Fe -> Fe1+ + Si									RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=3435
Si1+ + H2O -> HSiO1+ + H								RTYPE=2 K1=2.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=3436
Si1+ + HCN -> SiNC1+ + H								RTYPE=2 K1=7.37E-09 K2=-0.5 K3=0.0 # gg08_rnum=3437
Si1+ + HNC -> SiNC1+ + H								RTYPE=2 K1=6.68E-09 K2=-0.5 K3=0.0 # gg08_rnum=3438
Si1+ + Mg -> Mg1+ + Si									RTYPE=2 K1=2.90E-09 K2=0.0 K3=0.0 # gg08_rnum=3439
Si1+ + Na -> Na1+ + Si									RTYPE=2 K1=2.70E-09 K2=0.0 K3=0.0 # gg08_rnum=3440
Si1+ + NH -> SiN1+ + H									RTYPE=2 K1=3.85E-09 K2=-0.5 K3=0.0 # gg08_rnum=3441
Si1+ + NH3 -> SiNH21+ + H								RTYPE=2 K1=1.75E-09 K2=-0.5 K3=0.0 # gg08_rnum=3442
Si1+ + OH -> SiO1+ + H									RTYPE=2 K1=4.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=3444
SiC1+ + H2 -> SiCH1+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=3445
SiC1+ + N -> Si1+ + CN									RTYPE=2 K1=7.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3446
SiC1+ + O -> SiO1+ + C									RTYPE=2 K1=6.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3447
SiC21+ + H2 -> SiC2H1+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=3448
SiC2H1+ + C -> SiC31+ + H								RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3449
SiC2H1+ + HC2H -> SiC4H1+ + H2							RTYPE=2 K1=2.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3450
SiC2H21+ + C -> SiC3H1+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3451
SiC2H31+ + C -> SiC3H21+ + H							RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3452
SiC3H1+ + C -> SiC41+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3453
SiC3H21+ + C -> SiC4H1+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3454
SiCH31+ + C -> SiC2H21+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3455
SiCH31+ + H2O -> H3O1+ + SiCH2							RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3456
SiCH41+ + C -> SiC2H31+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3457
SiH1+ + C -> SiC1+ + H									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3458
SiH1+ + H -> Si1+ + H2									RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=3459
SiH1+ + N -> SiN1+ + H									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3460
SiH1+ + NH3 -> NH41+ + Si								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3461
SiH1+ + O -> SiO1+ + H									RTYPE=2 K1=6.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3462
SiH21+ + C -> SiCH1+ + H								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3463
SiH21+ + N -> HNSi1+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3464
SiH21+ + O -> HSiO1+ + H								RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3465
SiH21+ + O2 -> HSiO1+ + OH								RTYPE=2 K1=2.40E-11 K2=0.0 K3=0.0 # gg08_rnum=3466
SiH31+ + C -> SiCH21+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3468
SiH31+ + N -> HNSi1+ + H2								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3469
SiH31+ + N -> SiNH21+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3470
SiH31+ + O -> HSiO1+ + H2								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3471
SiH31+ + O -> H2SiO1+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3472
SiH31+ + O2 -> H3SiO1+ + O								RTYPE=2 K1=2.90E-12 K2=0.0 K3=0.0 # gg08_rnum=3473
SiH41+ + C -> SiCH21+ + H2								RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3474
SiH41+ + CO -> HCO1+ + SiH3								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3475
SiH41+ + H2 -> SiH51+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3476
SiH41+ + H2O -> H3O1+ + SiH3							RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3477
SiH51+ + C -> SiCH41+ + H								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3478
SiH51+ + H2O -> H3O1+ + SiH4							RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3479
SiH51+ + O -> H3SiO1+ + H2								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3480
SiN1+ + O -> SiO1+ + N									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3481
SiNC1+ + O -> SiN1+ + CO								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3482
SiNCH1+ + O -> HCO1+ + SiN								RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3483
SiNH21+ + C -> SiNC1+ + H2								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3484
SiNH21+ + C -> SiNCH1+ + H								RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3485
SiO1+ + C -> Si1+ + CO									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3486
SiO1+ + C2 -> SiC1+ + CO								RTYPE=2 K1=7.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3487
SiO1+ + CH -> HCO1+ + Si								RTYPE=2 K1=5.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3488
SiO1+ + CH2 -> Si1+ + H2CO								RTYPE=2 K1=8.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3489
SiO1+ + CO -> Si1+ + CO2								RTYPE=2 K1=7.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3490
SiO1+ + Fe -> Fe1+ + SiO								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3491
SiO1+ + H2 -> HSiO1+ + H								RTYPE=2 K1=3.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3492
SiO1+ + HCO -> HCO1+ + SiO								RTYPE=2 K1=6.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3493
SiO1+ + Mg -> Mg1+ + SiO								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3494
SiO1+ + N -> NO1+ + Si									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3495
SiO1+ + N -> Si1+ + NO									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3496
SiO1+ + NO -> NO1+ + SiO								RTYPE=2 K1=7.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3497
SiO1+ + O -> Si1+ + O2									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3498
C1- + NO -> CN1- + O									RTYPE=3 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3512
C1- + O2 -> O1- + CO									RTYPE=3 K1=4.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3513
H1- + H2O -> OH1- + H2									RTYPE=3 K1=3.80E-09 K2=0.0 K3=0.0 # gg08_rnum=3514
H1- + HCN -> CN1- + H2									RTYPE=3 K1=3.80E-09 K2=0.0 K3=0.0 # gg08_rnum=3515
O1- + CH4 -> OH1- + CH3									RTYPE=3 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3516
O1- + CN -> CN1- + O									RTYPE=3 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3517
O1- + H2 -> OH1- + H									RTYPE=3 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3518
O1- + HCN -> CN1- + OH									RTYPE=3 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3519
OH1- + CN -> CN1- + OH									RTYPE=3 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3520
OH1- + HCN -> CN1- + H2O								RTYPE=3 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3521
C1- + CO2 -> CO + CO + E1-								RTYPE=3 K1=4.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3522
C1+ + C3 -> C41+										RTYPE=4 K1=1.00E-13 K2=-1.00E+00 K3=0.0 # gg08_rnum=3523
C1+ + C4 -> C51+										RTYPE=4 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3524
C1+ + C5 -> C61+										RTYPE=4 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3525
C1+ + C6 -> C71+										RTYPE=4 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3526
C1+ + C7 -> C81+										RTYPE=4 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3527
C1+ + C8 -> C91+										RTYPE=4 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3528
C1+ + C9 -> C101+										RTYPE=4 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3529
C1+ + H -> CH1+											RTYPE=4 K1=1.70E-17 K2=0.0 K3=0.0 # gg08_rnum=3530
C1+ + H2 -> CH21+										RTYPE=4 K1=4.00E-16 K2=-2.00E-01 K3=0.0 # gg08_rnum=3531
C1+ + O -> CO1+											RTYPE=4 K1=2.50E-18 K2=0.0 K3=0.0 # gg08_rnum=3532
HC2H1+ + CO -> cH2C3O1+									RTYPE=4 K1=1.10E-15 K2=-2.00E+00 K3=0.0 # gg08_rnum=3533
HC2H1+ + H -> H2C2H1+									RTYPE=4 K1=7.00E-15 K2=-1.50E+00 K3=0.0 # gg08_rnum=3534
HC2H1+ + H2 -> H2C2H21+									RTYPE=4 K1=1.50E-14 K2=-1.00E+00 K3=0.0 # gg08_rnum=3535
HC2H1+ + HC3N -> C5H3N1+								RTYPE=4 K1=2.00E-12 K2=-2.50E+00 K3=0.0 # gg08_rnum=3536
HC2H1+ + HC5N -> C7H3N1+								RTYPE=4 K1=2.00E-12 K2=-2.50E+00 K3=0.0 # gg08_rnum=3537
HC2H1+ + HC7N -> C9H3N1+								RTYPE=4 K1=2.00E-12 K2=-2.50E+00 K3=0.0 # gg08_rnum=3538
H2C2H1+ + CO -> cH2C3OH1+								RTYPE=4 K1=2.00E-15 K2=-2.50E+00 K3=0.0 # gg08_rnum=3539
CH3CH21+ + H2O -> CH3CH2OH21+							RTYPE=4 K1=4.10E-16 K2=-2.40E+00 K3=0.0 # gg08_rnum=3540
C31+ + H -> C3H1+										RTYPE=4 K1=7.00E-16 K2=-1.50E+00 K3=0.0 # gg08_rnum=3541
C3H1+ + HC2H -> C5H31+									RTYPE=4 K1=2.90E-12 K2=-1.00E+00 K3=0.0 # gg08_rnum=3542
C3H1+ + CO -> HC4O1+									RTYPE=4 K1=1.10E-14 K2=-2.00E+00 K3=0.0 # gg08_rnum=3543
C3H1+ + H -> C3H21+										RTYPE=4 K1=2.00E-14 K2=-1.50E+00 K3=0.0 # gg08_rnum=3544
C3H1+ + H2 -> C3H31+									RTYPE=4 K1=0.0 K2=-1.00E+00 K3=0.0 # gg08_rnum=3545
C3H21+ + H -> C3H31+									RTYPE=4 K1=4.00E-15 K2=-1.50E+00 K3=0.0 # gg08_rnum=3546
HC3NH1+ + HC2H -> C5H4N1+								RTYPE=4 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3547
C3H31+ + HC4H -> C7H51+									RTYPE=4 K1=1.00E-13 K2=-2.50E+00 K3=0.0 # gg08_rnum=3548
C4H1+ + H -> HC4H1+										RTYPE=4 K1=6.00E-14 K2=-1.50E+00 K3=0.0 # gg08_rnum=3549
HC4H1+ + HC2H -> C6H41+									RTYPE=4 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3550
HC4H1+ + HC4H -> C8H41+									RTYPE=4 K1=1.00E-13 K2=-2.00E+00 K3=0.0 # gg08_rnum=3551
HC4H1+ + H -> C4H31+									RTYPE=4 K1=7.00E-11 K2=-1.00E-01 K3=0.0 # gg08_rnum=3552
HC4H1+ + HC3N -> C7H3N1+								RTYPE=4 K1=2.00E-12 K2=-2.50E+00 K3=0.0 # gg08_rnum=3553
HC4H1+ + HC5N -> C9H3N1+								RTYPE=4 K1=2.00E-12 K2=-2.50E+00 K3=0.0 # gg08_rnum=3554
C4H31+ + HC2H -> C6H51+									RTYPE=4 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3555
C4H31+ + HC4H -> C8H51+									RTYPE=4 K1=1.00E-13 K2=-2.50E+00 K3=0.0 # gg08_rnum=3556
C4H31+ + H -> C4H41+									RTYPE=4 K1=6.00E-14 K2=-7.00E-01 K3=0.0 # gg08_rnum=3557
C5H1+ + HC4H -> C9H31+									RTYPE=4 K1=1.00E-13 K2=-2.00E+00 K3=0.0 # gg08_rnum=3558
C5H21+ + HC4H -> C9H41+									RTYPE=4 K1=1.00E-13 K2=-2.00E+00 K3=0.0 # gg08_rnum=3559
C5H31+ + HC4H -> C9H51+									RTYPE=4 K1=1.00E-13 K2=-2.50E+00 K3=0.0 # gg08_rnum=3560
C61+ + H2 -> C6H21+										RTYPE=4 K1=5.20E-14 K2=-0.5 K3=0.0 # gg08_rnum=3561
C6H21+ + HC2H -> C8H41+									RTYPE=4 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3562
C6H41+ + H -> C6H51+									RTYPE=4 K1=3.00E-15 K2=-1.50E+00 K3=0.0 # gg08_rnum=3563
C6H51+ + H2 -> C6H71+									RTYPE=4 K1=6.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3564
CH31+ + CH3OH -> CH3OCH41+								RTYPE=4 K1=7.80E-12 K2=-1.10E+00 K3=0.0 # gg08_rnum=3565
CH31+ + CO -> CH3CO1+									RTYPE=4 K1=1.20E-13 K2=-1.30E+00 K3=0.0 # gg08_rnum=3566
CH31+ + H2 -> CH51+										RTYPE=4 K1=1.30E-14 K2=-1.00E+00 K3=0.0 # gg08_rnum=3567
CH31+ + H2O -> CH3OH21+									RTYPE=4 K1=2.00E-12 K2=0.0 K3=0.0 # gg08_rnum=3568
CH31+ + HC3N -> C4H4N1+									RTYPE=4 K1=8.60E-11 K2=-1.40E+00 K3=0.0 # gg08_rnum=3569
CH31+ + HC5N -> C6H4N1+									RTYPE=4 K1=8.60E-11 K2=-1.40E+00 K3=0.0 # gg08_rnum=3570
CH31+ + HC7N -> C8H4N1+									RTYPE=4 K1=8.60E-11 K2=-1.40E+00 K3=0.0 # gg08_rnum=3571
CH31+ + HCN -> CH3CNH1+									RTYPE=4 K1=9.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=3572
CH31+ + HCOOH -> HCOOCH3H1+								RTYPE=4 K1=1.00E-11 K2=-1.50E+00 K3=0.0 # gg08_rnum=3573
CH31+ + NH3 -> CH3NH31+									RTYPE=4 K1=9.40E-10 K2=-9.00E-01 K3=0.0 # gg08_rnum=3574
CH3O1+ + CH4 -> CH3OCH41+								RTYPE=4 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=3575
CH3OH21+ + H2CO -> CH3OHH2COH1+							RTYPE=4 K1=3.10E-15 K2=-3.00E+00 K3=0.0 # gg08_rnum=3576
CH51+ + CO -> CH3CH2O1+									RTYPE=4 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=3577
H1+ + H -> H21+											RTYPE=4 K1=2.00E-20 K2=1.00E+00 K3=0.0 # gg08_rnum=3578
H2CN1+ + HC2H -> C3H4N1+								RTYPE=4 K1=2.20E-15 K2=-2.00E+00 K3=0.0 # gg08_rnum=3579
H3O1+ + HC2H -> CH3CH2O1+								RTYPE=4 K1=2.70E-14 K2=-1.60E+00 K3=0.0 # gg08_rnum=3580
H3O1+ + H2C2H2 -> CH3CH2OH21+							RTYPE=4 K1=2.40E-14 K2=-2.80E+00 K3=0.0 # gg08_rnum=3581
HCO1+ + CH4 -> CH3CH2O1+								RTYPE=4 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=3582
HCO1+ + H2O -> HCOOH21+									RTYPE=4 K1=4.00E-13 K2=-1.30E+00 K3=0.0 # gg08_rnum=3583
Na1+ + H2 -> NaH21+										RTYPE=4 K1=4.00E-19 K2=0.0 K3=0.0 # gg08_rnum=3585
Na1+ + H2O -> NaH2O1+									RTYPE=4 K1=1.40E-17 K2=-1.30E+00 K3=0.0 # gg08_rnum=3586
NO1+ + H2 -> H2NO1+										RTYPE=4 K1=6.70E-20 K2=-1.00E+00 K3=0.0 # gg08_rnum=3587
P1+ + H2 -> PH21+										RTYPE=4 K1=7.50E-18 K2=-1.30E+00 K3=0.0 # gg08_rnum=3589
PH1+ + H2 -> PH31+										RTYPE=4 K1=2.40E-17 K2=-1.40E+00 K3=0.0 # gg08_rnum=3590
Si1+ + HC2H -> SiC2H21+									RTYPE=4 K1=1.00E-13 K2=-1.00E+00 K3=0.0 # gg08_rnum=3593
Si1+ + CH4 -> SiCH41+									RTYPE=4 K1=4.00E-16 K2=-1.50E+00 K3=0.0 # gg08_rnum=3594
Si1+ + H -> SiH1+										RTYPE=4 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=3595
Si1+ + H2 -> SiH21+										RTYPE=4 K1=1.00E-15 K2=0.0 K3=0.0 # gg08_rnum=3596
Si1+ + HCN -> SiNCH1+									RTYPE=4 K1=6.00E-15 K2=-1.50E+00 K3=0.0 # gg08_rnum=3597
Si1+ + O -> SiO1+										RTYPE=4 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=3598
SiC2H1+ + H2 -> SiC2H31+								RTYPE=4 K1=3.00E-16 K2=-1.00E+00 K3=0.0 # gg08_rnum=3599
SiH1+ + H2 -> SiH31+									RTYPE=4 K1=3.00E-17 K2=-1.00E+00 K3=0.0 # gg08_rnum=3600
SiH31+ + H2 -> SiH51+									RTYPE=4 K1=1.00E-18 K2=-0.5 K3=0.0 # gg08_rnum=3601
C1- + C -> C2 + E1-										RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3602
C1- + CH -> C2H + E1-									RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3603
C1- + CH2 -> HC2H + E1-									RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3604
C1- + H -> CH + E1-										RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3605
C1- + H2 -> CH2 + E1-									RTYPE=5 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3606
C1- + H2O -> H2CO + E1-									RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3607
C1- + N -> CN + E1-										RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3608
C1- + NH -> HCN + E1-									RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3609
C1- + O -> CO + E1-										RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3610
C1- + O2 -> CO2 + E1-									RTYPE=5 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3611
C1- + OH -> HCO + E1-									RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3612
CN1- + CH3 -> CH3CN + E1-								RTYPE=5 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3613
CN1- + H -> HCN + E1-									RTYPE=5 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=3614
H1- + C -> CH + E1-										RTYPE=5 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3615
H1- + C2 -> C2H + E1-									RTYPE=5 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3616
H1- + C2H -> HC2H + E1-									RTYPE=5 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3617
H1- + CH -> CH2 + E1-									RTYPE=5 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3618
H1- + CH2 -> CH3 + E1-									RTYPE=5 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3619
H1- + CH3 -> CH4 + E1-									RTYPE=5 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3620
H1- + CN -> HCN + E1-									RTYPE=5 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3621
H1- + CO -> HCO + E1-									RTYPE=5 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3622
H1- + H -> H2 + E1-										RTYPE=5 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=3623
H1- + HCO -> H2CO + E1-									RTYPE=5 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3624
H1- + N -> NH + E1-										RTYPE=5 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3625
H1- + NH -> NH2 + E1-									RTYPE=5 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3626
H1- + NH2 -> NH3 + E1-									RTYPE=5 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3627
H1- + O -> OH + E1-										RTYPE=5 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3628
H1- + OH -> H2O + E1-									RTYPE=5 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3629
O1- + C -> CO + E1-										RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3630
O1- + CH -> HCO + E1-									RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3631
O1- + CH2 -> H2CO + E1-									RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3632
O1- + CO -> CO2 + E1-									RTYPE=5 K1=6.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3633
O1- + H -> OH + E1-										RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3634
O1- + H2 -> H2O + E1-									RTYPE=5 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3635
O1- + N -> NO + E1-										RTYPE=5 K1=2.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3636
O1- + O -> O2 + E1-										RTYPE=5 K1=1.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3637
OH1- + C -> HCO + E1-									RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3638
OH1- + CH -> H2CO + E1-									RTYPE=5 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3639
OH1- + CH3 -> CH3OH + E1-								RTYPE=5 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3640
OH1- + H -> H2O + E1-									RTYPE=5 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=3641
O + CH -> HCO1+ + E1-									RTYPE=6 K1=2.00E-11 K2=4.40E-01 K3=0.0 # gg08_rnum=3648
C + C2H -> C3 + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3649
C + HC2H -> C3H + H										RTYPE=7 K1=1.45E-10 K2=-1.20E-01 K3=0.0 # gg08_rnum=3650
C + HC2H -> C3 + H2										RTYPE=7 K1=1.45E-10 K2=-1.20E-01 K3=0.0 # gg08_rnum=3651
C + H2C2H -> C3H2 + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3652
C + H2C2H2 -> C3H3 + H									RTYPE=7 K1=3.10E-10 K2=-7.00E-02 K3=0.0 # gg08_rnum=3653
C + CH3CH2 -> C3H4 + H									RTYPE=7 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3654
C + C2N -> C2 + CN										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3655
C + C2O -> C2 + CO										RTYPE=7 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3656
C + C3H -> C4 + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3657
C + C3H2 -> C4H + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3658
C + C3H3 -> HC4H + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3659
C + C3H4 -> C4H3 + H									RTYPE=7 K1=2.70E-10 K2=-1.10E-01 K3=0.0 # gg08_rnum=3660
C + C3H4 -> HC4H + H2									RTYPE=7 K1=4.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3661
C + C3N -> C3 + CN										RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3662
C + C3O -> C3 + CO										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3663
C + C4 -> C2 + C3										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3664
C + C4H -> C5 + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3665
C + HC4H -> C5H + H										RTYPE=7 K1=6.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3666
C + C4H3 -> C5H2 + H									RTYPE=7 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3667
C + C5 -> C3 + C3										RTYPE=7 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3668
C + C5H -> C6 + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3669
C + C5H2 -> C6H + H										RTYPE=7 K1=5.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3670
C + C5N -> C5 + CN										RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3671
C + C6 -> C2 + C5										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3672
C + C6 -> C3 + C4										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3673
C + C6H -> C7 + H										RTYPE=7 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3674
C + C6H2 -> C7H + H										RTYPE=7 K1=7.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3675
C + C7 -> C3 + C5										RTYPE=7 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3676
C + C7H -> C8 + H										RTYPE=7 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3677
C + C7H2 -> C8H + H										RTYPE=7 K1=8.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3678
C + C7N -> C7 + CN										RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3679
C + C8 -> C2 + C7										RTYPE=7 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3680
C + C8 -> C3 + C6										RTYPE=7 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3681
C + C8 -> C4 + C5										RTYPE=7 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3682
C + C8H -> C9 + H										RTYPE=7 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3683
C + C8H2 -> C9H + H										RTYPE=7 K1=9.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3684
C + C9H -> C10 + H										RTYPE=7 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3685
C + C9N -> C9 + CN										RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3686
C + CH -> C2 + H										RTYPE=7 K1=6.59E-11 K2=0.0 K3=0.0 # gg08_rnum=3687
C + CH2 -> C2H + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3688
C + CH2 -> CH + CH										RTYPE=7 K1=2.69E-12 K2=0.0 K3=2.36E+04 # gg08_rnum=3689
C + H2C2N -> HC3N + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3690
C + CH3 -> HC2H + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3691
C + CH3C4H -> C6H2 + H2									RTYPE=7 K1=5.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3692
C + CH3C6H -> C8H2 + H2									RTYPE=7 K1=7.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3693
C + CN -> C2 + N										RTYPE=7 K1=4.98E-10 K2=0.0 K3=1.81E+04 # gg08_rnum=3694
C + CO -> C2 + O										RTYPE=7 K1=1.00E-10 K2=0.0 K3=5.28E+04 # gg08_rnum=3695
C + H2CN -> C2N + H2									RTYPE=7 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3697
C + C2NCH -> C3 + HCN									RTYPE=7 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3698
C + HCO -> C2O + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3699
C + HCO -> CH + CO										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3700
C + HNC3 -> C3 + HNC									RTYPE=7 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3701
C + HPO -> PH + CO										RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3702
C + N2 -> CN + N										RTYPE=7 K1=8.70E-11 K2=0.0 K3=2.26E+04 # gg08_rnum=3705
C + NH -> N + CH										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=4.00E+03 # gg08_rnum=3706
C + NH -> CN + H										RTYPE=7 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3707
C + NH2 -> HNC + H										RTYPE=7 K1=3.40E-11 K2=-3.60E-01 K3=0.0 # gg08_rnum=3708
C + NH2 -> CH + NH										RTYPE=7 K1=9.61E-13 K2=0.0 K3=1.05E+04 # gg08_rnum=3709
C + NH2 -> HCN + H										RTYPE=7 K1=3.40E-11 K2=-3.60E-01 K3=0.0 # gg08_rnum=3710
C + NO -> CO + N										RTYPE=7 K1=9.00E-11 K2=-1.60E-01 K3=0.0 # gg08_rnum=3711
C + NO -> CN + O										RTYPE=7 K1=6.00E-11 K2=-1.60E-01 K3=0.0 # gg08_rnum=3712
C + O2 -> CO + O										RTYPE=7 K1=4.70E-11 K2=-3.40E-01 K3=0.0 # gg08_rnum=3715
C + OCN -> CO + CN										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3716
C + OH -> CO + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3717
C + OH -> O + CH										RTYPE=7 K1=2.25E-11 K2=5.00E-01 K3=1.48E+04 # gg08_rnum=3718
C + PH -> CP + H										RTYPE=7 K1=7.50E-11 K2=0.0 K3=0.0 # gg08_rnum=3719
C + SiH -> SiC + H										RTYPE=7 K1=6.59E-11 K2=0.0 K3=0.0 # gg08_rnum=3721
C + SiH2 -> SiCH + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3722
C + SiH3 -> SiCH2 + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3723
C2 + HC2H -> C4H + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3727
C2 + H2C2H2 -> C4H3 + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3728
C2 + HC4H -> C6H + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3729
C2 + C6H2 -> C8H + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3730
C2 + O2 -> CO + CO										RTYPE=7 K1=1.83E-12 K2=0.0 K3=0.0 # gg08_rnum=3731
C2 + O2 -> CO2 + C										RTYPE=7 K1=6.60E-13 K2=0.0 K3=0.0 # gg08_rnum=3732
C2H + C2 -> C4 + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3733
C2H + HC2H -> HC4H + H									RTYPE=7 K1=1.06E-10 K2=-2.50E-01 K3=0.0 # gg08_rnum=3734
C2H + C3 -> C5 + H										RTYPE=7 K1=2.00E-10 K2=-2.50E-01 K3=0.0 # gg08_rnum=3735
C2H + C3H2 -> C5H2 + H									RTYPE=7 K1=1.06E-10 K2=-2.50E-01 K3=0.0 # gg08_rnum=3736
C2H + C4 -> C6 + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3737
C2H + HC4H -> C6H2 + H									RTYPE=7 K1=1.06E-10 K2=-2.50E-01 K3=0.0 # gg08_rnum=3738
C2H + C5 -> C7 + H										RTYPE=7 K1=2.00E-10 K2=-2.50E-01 K3=0.0 # gg08_rnum=3739
C2H + C5H2 -> C7H2 + H									RTYPE=7 K1=1.06E-10 K2=-2.50E-01 K3=0.0 # gg08_rnum=3740
C2H + C6 -> C8 + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3741
C2H + C6H2 -> C8H2 + H									RTYPE=7 K1=1.06E-10 K2=-2.50E-01 K3=0.0 # gg08_rnum=3742
C2H + C7 -> C9 + H										RTYPE=7 K1=2.00E-10 K2=-2.50E-01 K3=0.0 # gg08_rnum=3743
C2H + C7H2 -> C9H2 + H									RTYPE=7 K1=1.06E-10 K2=-2.50E-01 K3=0.0 # gg08_rnum=3744
C2H + C8 -> C10 + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3745
C2H + HC3N -> HC5N + H									RTYPE=7 K1=1.06E-10 K2=-2.50E-01 K3=0.0 # gg08_rnum=3747
C2H + HC5N -> HC7N + H									RTYPE=7 K1=1.06E-10 K2=-2.50E-01 K3=0.0 # gg08_rnum=3748
C2H + HC7N -> HC9N + H									RTYPE=7 K1=1.06E-10 K2=-2.50E-01 K3=0.0 # gg08_rnum=3749
C2H + HCN -> HC3N + H									RTYPE=7 K1=5.30E-12 K2=0.0 K3=7.70E+02 # gg08_rnum=3750
C2H + HNC -> HC3N + H									RTYPE=7 K1=5.30E-12 K2=0.0 K3=7.70E+02 # gg08_rnum=3751
C2H + O2 -> CH + CO2									RTYPE=7 K1=1.40E-11 K2=-3.20E-01 K3=0.0 # gg08_rnum=3752
C2H + O2 -> H + CO + CO									RTYPE=7 K1=1.40E-11 K2=-3.20E-01 K3=0.0 # gg08_rnum=3753
C2H + O2 -> HCO + CO									RTYPE=7 K1=4.20E-11 K2=-3.20E-01 K3=0.0 # gg08_rnum=3754
H2C2H + O2 -> HO2 + HC2H								RTYPE=7 K1=4.11E-14 K2=0.0 K3=0.0 # gg08_rnum=3756
H2C2H + O2 -> H2CO + HCO								RTYPE=7 K1=2.73E-11 K2=-1.39E+00 K3=5.10E+02 # gg08_rnum=3757
CH + C2 -> C3 + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3758
CH + H2C2H2 -> C3H4 + H									RTYPE=7 K1=3.45E-10 K2=-5.50E-01 K3=2.96E+01 # gg08_rnum=3759
CH + C3 -> C4 + H										RTYPE=7 K1=4.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3760
CH + C3H4 -> C4H4 + H									RTYPE=7 K1=4.20E-10 K2=-2.30E-01 K3=1.60E+01 # gg08_rnum=3761
CH + C4 -> C5 + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3762
CH + HC4H -> C5H2 + H									RTYPE=7 K1=4.20E-10 K2=-2.30E-01 K3=1.60E+01 # gg08_rnum=3763
CH + C5 -> C6 + H										RTYPE=7 K1=4.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3764
CH + C6 -> C7 + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3765
CH + C6H2 -> C7H2 + H									RTYPE=7 K1=4.20E-10 K2=-2.30E-01 K3=1.60E+01 # gg08_rnum=3766
CH + C7 -> C8 + H										RTYPE=7 K1=4.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3767
CH + C8 -> C9 + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3768
CH + C9 -> C10 + H										RTYPE=7 K1=4.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3769
CH + CH4 -> CH3 + CH2									RTYPE=7 K1=2.28E-11 K2=7.00E-01 K3=3.00E+03 # gg08_rnum=3770
CH + CH4 -> H2C2H2 + H									RTYPE=7 K1=2.23E-12 K2=0.0 K3=0.0 # gg08_rnum=3771
CH + CO2 -> HCO + CO									RTYPE=7 K1=2.94E-13 K2=5.00E-01 K3=3.00E+03 # gg08_rnum=3772
CH + H2CO -> HCO + CH2									RTYPE=7 K1=9.21E-12 K2=7.00E-01 K3=2.00E+03 # gg08_rnum=3773
CH + HCO -> CO + CH2									RTYPE=7 K1=2.87E-12 K2=7.00E-01 K3=5.00E+02 # gg08_rnum=3774
CH + HNO -> NO + CH2									RTYPE=7 K1=1.73E-11 K2=0.0 K3=0.0 # gg08_rnum=3775
CH + N -> NH + C										RTYPE=7 K1=3.03E-11 K2=6.50E-01 K3=1.21E+03 # gg08_rnum=3776
CH + N2 -> HCN + N										RTYPE=7 K1=5.60E-13 K2=8.80E-01 K3=1.01E+04 # gg08_rnum=3777
CH + NO -> HCO + N										RTYPE=7 K1=2.70E-11 K2=0.0 K3=5.00E+03 # gg08_rnum=3778
CH + NO -> OCN + H										RTYPE=7 K1=1.13E-25 K2=0.0 K3=0.0 # gg08_rnum=3779
CH + NO -> CN + OH										RTYPE=7 K1=2.32E-26 K2=0.0 K3=0.0 # gg08_rnum=3780
CH + NO -> HCN + O										RTYPE=7 K1=1.20E-11 K2=-1.30E-01 K3=0.0 # gg08_rnum=3781
CH + O -> OH + C										RTYPE=7 K1=2.52E-11 K2=0.0 K3=2.38E+03 # gg08_rnum=3782
CH + O2 -> CO + OH										RTYPE=7 K1=3.80E-11 K2=-4.80E-01 K3=0.0 # gg08_rnum=3783
CH + O2 -> HCO + O										RTYPE=7 K1=1.44E-11 K2=7.00E-01 K3=3.00E+03 # gg08_rnum=3784
CH + HO2 -> HCO + OH									RTYPE=7 K1=1.44E-11 K2=5.00E-01 K3=3.00E+03 # gg08_rnum=3785
CH + HO2 -> O2 + CH2									RTYPE=7 K1=2.94E-13 K2=5.00E-01 K3=7.55E+03 # gg08_rnum=3786
CH + OH -> HCO + H										RTYPE=7 K1=1.44E-11 K2=5.00E-01 K3=5.00E+03 # gg08_rnum=3787
CH2 + CH2 -> H2C2H + H									RTYPE=7 K1=3.32E-11 K2=0.0 K3=0.0 # gg08_rnum=3789
CH2 + CH2 -> CH3 + CH									RTYPE=7 K1=4.00E-10 K2=0.0 K3=5.00E+03 # gg08_rnum=3790
CH2 + CH2 -> HC2H + H + H								RTYPE=7 K1=1.80E-10 K2=0.0 K3=4.00E+02 # gg08_rnum=3791
CH2 + CH2 -> HC2H + H2									RTYPE=7 K1=2.63E-09 K2=0.0 K3=6.01E+03 # gg08_rnum=3792
CH2 + CH4 -> CH3 + CH3									RTYPE=7 K1=7.13E-12 K2=0.0 K3=5.05E+03 # gg08_rnum=3793
CH2 + CN -> HCN + CH									RTYPE=7 K1=5.30E-12 K2=0.0 K3=2.50E+03 # gg08_rnum=3794
CH2 + H2CO -> HCO + CH3									RTYPE=7 K1=3.30E-13 K2=0.0 K3=3.27E+03 # gg08_rnum=3795
CH2 + HCO -> CO + CH3									RTYPE=7 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3796
CH2 + HNO -> NO + CH3									RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3797
CH2 + NO -> H2CO + N									RTYPE=7 K1=2.70E-12 K2=0.0 K3=3.50E+03 # gg08_rnum=3798
CH2 + NO -> HCN + OH									RTYPE=7 K1=8.32E-13 K2=0.0 K3=1.44E+03 # gg08_rnum=3799
CH2 + O -> HCO + H										RTYPE=7 K1=5.01E-11 K2=0.0 K3=0.0 # gg08_rnum=3800
CH2 + O -> OH + CH										RTYPE=7 K1=4.98E-10 K2=0.0 K3=6.00E+03 # gg08_rnum=3801
CH2 + O2 -> CO2 + H + H									RTYPE=7 K1=3.65E-11 K2=-3.30E+00 K3=1.44E+03 # gg08_rnum=3802
CH2 + O2 -> CO2 + H2									RTYPE=7 K1=2.92E-11 K2=-3.30E+00 K3=1.44E+03 # gg08_rnum=3803
CH2 + O2 -> HCO + OH									RTYPE=7 K1=4.10E-11 K2=0.0 K3=7.50E+02 # gg08_rnum=3804
CH2 + O2 -> H2CO + O									RTYPE=7 K1=3.65E-11 K2=-3.30E+00 K3=1.44E+03 # gg08_rnum=3805
CH2 + O2 -> CO + H2O									RTYPE=7 K1=2.48E-10 K2=-3.30E+00 K3=1.44E+03 # gg08_rnum=3806
CH2 + OH -> H2O + CH									RTYPE=7 K1=1.44E-11 K2=5.00E-01 K3=3.00E+03 # gg08_rnum=3807
CH2 + OH -> O + CH3										RTYPE=7 K1=1.44E-11 K2=5.00E-01 K3=3.00E+03 # gg08_rnum=3808
CH3 + CH3 -> CH4 + CH2									RTYPE=7 K1=7.13E-12 K2=0.0 K3=5.05E+03 # gg08_rnum=3809
CH3 + CH3 -> H2C2H2 + H2								RTYPE=7 K1=1.66E-08 K2=0.0 K3=1.66E+04 # gg08_rnum=3810
CH3 + CH3 -> CH3CH2 + H									RTYPE=7 K1=1.46E-11 K2=1.00E-01 K3=5.34E+03 # gg08_rnum=3811
CH3 + CN -> HCN + CH2									RTYPE=7 K1=9.21E-12 K2=7.00E-01 K3=1.50E+03 # gg08_rnum=3812
CH3 + H2CO -> HCO + CH4									RTYPE=7 K1=1.34E-15 K2=5.05E+00 K3=1.64E+03 # gg08_rnum=3813
CH3 + H2O -> OH + CH4									RTYPE=7 K1=2.30E-15 K2=3.47E+00 K3=6.68E+03 # gg08_rnum=3814
CH3 + NH3 -> CH4 + NH2									RTYPE=7 K1=9.55E-14 K2=0.0 K3=4.89E+03 # gg08_rnum=3816
CH3 + O2 -> H2CO + OH									RTYPE=7 K1=5.64E-13 K2=0.0 K3=4.50E+03 # gg08_rnum=3817
CH3 + O2 -> HO2 + CH2									RTYPE=7 K1=5.30E-12 K2=0.0 K3=3.50E+04 # gg08_rnum=3818
CH3 + O2 -> HCO + H2O									RTYPE=7 K1=1.66E-12 K2=0.0 K3=0.0 # gg08_rnum=3819
CH3 + HO2 -> O2 + CH4									RTYPE=7 K1=6.00E-12 K2=0.0 K3=0.0 # gg08_rnum=3820
CH3 + OH -> CH4 + O										RTYPE=7 K1=3.27E-14 K2=2.20E+00 K3=2.24E+03 # gg08_rnum=3821
CH3 + OH -> H2O + CH2									RTYPE=7 K1=1.20E-10 K2=0.0 K3=1.40E+03 # gg08_rnum=3822
CH3 + OH -> H2CO + H2									RTYPE=7 K1=1.70E-12 K2=0.0 K3=0.0 # gg08_rnum=3823
CH3 + OH -> HCOH + H2									RTYPE=7 K1=0.0 K2=0.0 K3=1.50E+03 # gg08_rnum=3824
CH4 + CN -> HCN + CH3									RTYPE=7 K1=3.14E-12 K2=1.53E+00 K3=5.04E+02 # gg08_rnum=3825
CH4 + O2 -> HO2 + CH3									RTYPE=7 K1=6.70E-11 K2=0.0 K3=2.86E+04 # gg08_rnum=3826
CH4 + OH -> H2O + CH3									RTYPE=7 K1=3.77E-13 K2=2.42E+00 K3=1.16E+03 # gg08_rnum=3827
CN + HC2H -> HC3N + H									RTYPE=7 K1=2.72E-10 K2=-5.20E-01 K3=1.90E+01 # gg08_rnum=3828
CN + H2C2H2 -> C3H3N + H								RTYPE=7 K1=2.67E-10 K2=-6.90E-01 K3=3.10E+01 # gg08_rnum=3829
CN + H2C2H2 -> H2C2H + HCN								RTYPE=7 K1=2.14E-10 K2=-6.90E-01 K3=3.10E+01 # gg08_rnum=3830
CN + CH3CH3 -> CH3CH2 + HCN								RTYPE=7 K1=2.40E-11 K2=0.0 K3=0.0 # gg08_rnum=3831
CN + HC4H -> HC5N + H									RTYPE=7 K1=2.72E-10 K2=-5.20E-01 K3=1.90E+01 # gg08_rnum=3832
CN + C6H2 -> HC7N + H									RTYPE=7 K1=2.72E-10 K2=-5.20E-01 K3=1.90E+01 # gg08_rnum=3833
CN + C8H2 -> HC9N + H									RTYPE=7 K1=2.72E-10 K2=-5.20E-01 K3=1.90E+01 # gg08_rnum=3834
CN + CN -> N2 + C2										RTYPE=7 K1=2.66E-09 K2=0.0 K3=2.16E+04 # gg08_rnum=3835
CN + H2CO -> HCO + HCN									RTYPE=7 K1=2.60E-10 K2=-4.70E-01 K3=8.26E+02 # gg08_rnum=3836
CN + HCO -> HCN + CO									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3837
CN + HNO -> NO + HCN									RTYPE=7 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3838
CN + NH3 -> NH2 + HCN									RTYPE=7 K1=1.38E-11 K2=-1.14E+00 K3=0.0 # gg08_rnum=3839
CN + NH3 -> NH2CN + H									RTYPE=7 K1=1.30E-11 K2=-1.11E+00 K3=0.0 # gg08_rnum=3840
CN + NO -> N2 + CO										RTYPE=7 K1=1.60E-13 K2=0.0 K3=0.0 # gg08_rnum=3841
CN + NO -> OCN + N										RTYPE=7 K1=1.62E-10 K2=0.0 K3=2.12E+04 # gg08_rnum=3842
CN + O2 -> O + OCN										RTYPE=7 K1=2.40E-11 K2=-6.00E-01 K3=0.0 # gg08_rnum=3843
CN + O2 -> CO + NO										RTYPE=7 K1=5.30E-13 K2=0.0 K3=0.0 # gg08_rnum=3844
CN + OH -> HCN + O										RTYPE=7 K1=1.00E-11 K2=0.0 K3=1.00E+03 # gg08_rnum=3845
CN + OH -> OCN + H										RTYPE=7 K1=7.01E-11 K2=0.0 K3=0.0 # gg08_rnum=3846
CO + HNO -> NH + CO2									RTYPE=7 K1=3.32E-12 K2=0.0 K3=6.17E+03 # gg08_rnum=3849
CO + N2O -> CO2 + N2									RTYPE=7 K1=1.62E-13 K2=0.0 K3=8.78E+03 # gg08_rnum=3851
CO + NO2 -> CO2 + NO									RTYPE=7 K1=1.48E-10 K2=0.0 K3=1.70E+04 # gg08_rnum=3852
CO + O2 -> CO2 + O										RTYPE=7 K1=5.99E-12 K2=0.0 K3=2.41E+04 # gg08_rnum=3853
CO + HO2 -> CO2 + OH									RTYPE=7 K1=5.60E-10 K2=0.0 K3=1.22E+04 # gg08_rnum=3854
CO + OH -> CO2 + H										RTYPE=7 K1=2.81E-13 K2=0.0 K3=1.76E+02 # gg08_rnum=3855
H + C2 -> CH + C										RTYPE=7 K1=4.67E-10 K2=5.00E-01 K3=3.04E+04 # gg08_rnum=3856
H + H2C2H -> HC2H + H2									RTYPE=7 K1=2.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3857
H + CH -> C + H2										RTYPE=7 K1=2.70E-11 K2=3.80E-01 K3=0.0 # gg08_rnum=3858
H + CH2 -> CH + H2										RTYPE=7 K1=2.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3859
H + CH3 -> CH2 + H2										RTYPE=7 K1=1.00E-10 K2=0.0 K3=7.60E+03 # gg08_rnum=3860
H + CH4 -> CH3 + H2										RTYPE=7 K1=7.34E-12 K2=0.0 K3=4.41E+03 # gg08_rnum=3861
H + CO -> OH + C										RTYPE=7 K1=1.10E-10 K2=5.00E-01 K3=7.77E+04 # gg08_rnum=3862
H + CO2 -> CO + OH										RTYPE=7 K1=2.51E-10 K2=0.0 K3=1.33E+04 # gg08_rnum=3863
H + H2CN -> H2 + HCN									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3864
H + H2CO -> HCO + H2									RTYPE=7 K1=2.14E-12 K2=1.62E+00 K3=1.09E+03 # gg08_rnum=3865
H + H2O -> OH + H2										RTYPE=7 K1=6.82E-12 K2=1.60E+00 K3=9.72E+03 # gg08_rnum=3866
H + H2O2 -> HO2 + H2									RTYPE=7 K1=2.81E-12 K2=0.0 K3=1.89E+03 # gg08_rnum=3867
H + H2O2 -> H2O + OH									RTYPE=7 K1=1.69E-11 K2=0.0 K3=1.80E+03 # gg08_rnum=3868
H + HCN -> CN + H2										RTYPE=7 K1=6.19E-10 K2=0.0 K3=1.25E+04 # gg08_rnum=3870
H + C2NCH -> HC2NC + H									RTYPE=7 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3871
H + HCO -> H2 + CO										RTYPE=7 K1=1.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3872
H + HCO -> O + CH2										RTYPE=7 K1=6.61E-11 K2=0.0 K3=5.16E+04 # gg08_rnum=3873
H + HNC3 -> HC3N + H									RTYPE=7 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3874
H + HNO -> NO + H2										RTYPE=7 K1=4.50E-11 K2=7.20E-01 K3=3.29E+02 # gg08_rnum=3875
H + HNO -> NH2 + O										RTYPE=7 K1=1.05E-09 K2=-3.00E-01 K3=1.47E+04 # gg08_rnum=3876
H + HNO -> OH + NH										RTYPE=7 K1=2.41E-09 K2=-0.5 K3=9.01E+03 # gg08_rnum=3877
H + N2O -> NO + NH										RTYPE=7 K1=2.94E-12 K2=5.00E-01 K3=1.51E+04 # gg08_rnum=3879
H + N2O -> OH + N2										RTYPE=7 K1=9.22E-14 K2=0.0 K3=2.99E+03 # gg08_rnum=3880
H + NH -> N + H2										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=2.40E+03 # gg08_rnum=3881
H + NH2 -> NH + H2										RTYPE=7 K1=5.25E-12 K2=7.90E-01 K3=2.20E+03 # gg08_rnum=3882
H + NH3 -> NH2 + H2										RTYPE=7 K1=6.54E-13 K2=2.76E+00 K3=5.17E+03 # gg08_rnum=3883
H + NO -> O + NH										RTYPE=7 K1=9.30E-10 K2=-1.00E-01 K3=3.52E+04 # gg08_rnum=3884
H + NO -> N + OH										RTYPE=7 K1=3.60E-10 K2=0.0 K3=2.49E+04 # gg08_rnum=3885
H + NO2 -> NO + OH										RTYPE=7 K1=4.00E-10 K2=0.0 K3=3.40E+02 # gg08_rnum=3886
H + O2 -> OH + O										RTYPE=7 K1=2.94E-10 K2=0.0 K3=8.38E+03 # gg08_rnum=3889
H + HO2 -> OH + OH										RTYPE=7 K1=7.21E-11 K2=0.0 K3=0.0 # gg08_rnum=3890
H + HO2 -> H2O + O										RTYPE=7 K1=2.42E-12 K2=0.0 K3=0.0 # gg08_rnum=3891
H + HO2 -> O2 + H2										RTYPE=7 K1=5.60E-12 K2=0.0 K3=0.0 # gg08_rnum=3892
H + OH -> O + H2										RTYPE=7 K1=6.86E-14 K2=2.80E+00 K3=1.95E+03 # gg08_rnum=3894
H2 + C -> CH + H										RTYPE=7 K1=6.64E-10 K2=0.0 K3=1.17E+04 # gg08_rnum=3898
H2 + CH -> CH2 + H										RTYPE=7 K1=3.75E-10 K2=0.0 K3=1.66E+03 # gg08_rnum=3899
H2 + CH2 -> CH3 + H										RTYPE=7 K1=5.00E-11 K2=0.0 K3=4.87E+03 # gg08_rnum=3900
H2 + CH3 -> CH4 + H										RTYPE=7 K1=2.51E-13 K2=0.0 K3=4.21E+03 # gg08_rnum=3901
H2 + CN -> HCN + H										RTYPE=7 K1=4.04E-13 K2=2.87E+00 K3=8.20E+02 # gg08_rnum=3902
H2 + CO2 -> CO + H2O									RTYPE=7 K1=2.94E-14 K2=5.00E-01 K3=7.55E+03 # gg08_rnum=3903
H2 + N -> NH + H										RTYPE=7 K1=4.65E-10 K2=0.0 K3=1.66E+04 # gg08_rnum=3905
H2 + NH -> NH2 + H										RTYPE=7 K1=5.96E-11 K2=0.0 K3=7.78E+03 # gg08_rnum=3906
H2 + NH2 -> NH3 + H										RTYPE=7 K1=1.76E-13 K2=2.23E+00 K3=3.61E+03 # gg08_rnum=3907
H2 + O -> OH + H										RTYPE=7 K1=3.44E-13 K2=2.67E+00 K3=3.16E+03 # gg08_rnum=3908
H2 + O2 -> OH + OH										RTYPE=7 K1=3.16E-10 K2=0.0 K3=2.19E+04 # gg08_rnum=3909
H2 + O2 -> HO2 + H										RTYPE=7 K1=2.40E-10 K2=0.0 K3=2.85E+04 # gg08_rnum=3910
H2 + HO2 -> H2O2 + H									RTYPE=7 K1=4.38E-12 K2=0.0 K3=1.08E+04 # gg08_rnum=3911
H2 + OH -> H2O + H										RTYPE=7 K1=8.40E-13 K2=0.0 K3=1.04E+03 # gg08_rnum=3912
H2CO + HO2 -> H2O2 + HCO								RTYPE=7 K1=3.30E-12 K2=0.0 K3=5.87E+03 # gg08_rnum=3914
H2O + HO2 -> H2O2 + OH									RTYPE=7 K1=4.65E-11 K2=0.0 K3=1.65E+04 # gg08_rnum=3915
HCO + CH3 -> CH4 + CO									RTYPE=7 K1=4.40E-11 K2=0.0 K3=0.0 # gg08_rnum=3916
HCO + HCO -> CO + CO + H2								RTYPE=7 K1=3.63E-11 K2=0.0 K3=0.0 # gg08_rnum=3917
HCO + HCO -> H2CO + CO									RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3918
HCO + HNO -> H2CO + NO									RTYPE=7 K1=1.00E-12 K2=0.0 K3=9.76E+02 # gg08_rnum=3919
HCO + NO -> HNO + CO									RTYPE=7 K1=1.20E-11 K2=0.0 K3=0.0 # gg08_rnum=3920
HCO + O2 -> HO2 + CO									RTYPE=7 K1=5.58E-12 K2=0.0 K3=0.0 # gg08_rnum=3921
HCO + O2 -> CO2 + OH									RTYPE=7 K1=7.60E-13 K2=0.0 K3=0.0 # gg08_rnum=3922
HCO + HO2 -> O2 + H2CO									RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3923
HNO + CH3 -> CH4 + NO									RTYPE=7 K1=3.32E-12 K2=0.0 K3=0.0 # gg08_rnum=3924
N + C2 -> CN + C										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3926
N + C2H -> C2N + H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3927
N + H2C2H -> HC2H + NH									RTYPE=7 K1=1.20E-11 K2=0.0 K3=0.0 # gg08_rnum=3928
N + H2C2H -> H2C2N + H									RTYPE=7 K1=6.20E-11 K2=0.0 K3=0.0 # gg08_rnum=3929
N + CH3CH2 -> H2C2H2 + NH								RTYPE=7 K1=7.15E-11 K2=0.0 K3=0.0 # gg08_rnum=3930
N + CH3CH2 -> H2CN + CH3								RTYPE=7 K1=3.85E-11 K2=0.0 K3=0.0 # gg08_rnum=3931
N + C2N -> CN + CN										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3932
N + C2O -> CN + CO										RTYPE=7 K1=5.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3933
N + C3 -> CN + C2										RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3934
N + C3H -> C3N + H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3935
N + C3H2 -> HC3N + H									RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3936
N + C3H3 -> HC3N + H2									RTYPE=7 K1=8.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3937
N + C3N -> CN + C2N										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3938
N + C4 -> C3 + CN										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3939
N + C4H -> C4N + H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3940
N + C4N -> CN + C3N										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3941
N + C5 -> CN + C4										RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3942
N + C5H -> C5N + H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3943
N + C5H2 -> HC5N + H									RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3944
N + C5N -> CN + C4N										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3945
N + C6 -> CN + C5										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3946
N + C6H -> CN + C5H										RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3947
N + C7 -> CN + C6										RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3948
N + C7H -> C7N + H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3949
N + C7H2 -> HC7N + H									RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3950
N + C7N -> C2N + C5N									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3951
N + C8 -> CN + C7										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3952
N + C8H -> CN + C7H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3953
N + C9 -> CN + C8										RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=3954
N + C9H -> C9N + H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3955
N + C9N -> C2N + C7N									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3956
N + CH -> CN + H										RTYPE=7 K1=1.66E-10 K2=-9.00E-02 K3=0.0 # gg08_rnum=3957
N + CH2 -> HNC + H										RTYPE=7 K1=3.95E-11 K2=1.67E-01 K3=0.0 # gg08_rnum=3958
N + CH2 -> NH + CH										RTYPE=7 K1=9.96E-13 K2=0.0 K3=2.04E+04 # gg08_rnum=3959
N + CH2 -> HCN + H										RTYPE=7 K1=3.95E-11 K2=1.67E-01 K3=0.0 # gg08_rnum=3960
N + CH3 -> H2CN + H										RTYPE=7 K1=8.60E-11 K2=0.0 K3=0.0 # gg08_rnum=3961
N + CH3 -> HCN + H2										RTYPE=7 K1=1.30E-11 K2=5.00E-01 K3=0.0 # gg08_rnum=3962
N + CH3 -> HCN + H + H									RTYPE=7 K1=3.32E-13 K2=0.0 K3=0.0 # gg08_rnum=3963
N + CN -> C + N2										RTYPE=7 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3964
N + CO2 -> NO + CO										RTYPE=7 K1=3.20E-13 K2=0.0 K3=1.71E+03 # gg08_rnum=3965
N + H2CN -> NH + HCN									RTYPE=7 K1=3.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3967
N + HCO -> OCN + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3968
N + HCO -> CO + NH										RTYPE=7 K1=5.71E-12 K2=5.00E-01 K3=1.00E+03 # gg08_rnum=3969
N + HCO -> HCN + O										RTYPE=7 K1=1.70E-10 K2=0.0 K3=0.0 # gg08_rnum=3970
N + HNO -> NO + NH										RTYPE=7 K1=2.94E-12 K2=5.00E-01 K3=1.00E+03 # gg08_rnum=3972
N + HNO -> N2O + H										RTYPE=7 K1=1.43E-12 K2=5.00E-01 K3=1.50E+03 # gg08_rnum=3973
N + NH -> N2 + H										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3976
N + NO -> N2 + O										RTYPE=7 K1=3.00E-11 K2=-6.00E-01 K3=0.0 # gg08_rnum=3977
N + NO2 -> N2 + O2										RTYPE=7 K1=1.00E-12 K2=0.0 K3=0.0 # gg08_rnum=3978
N + NO2 -> NO + NO										RTYPE=7 K1=1.00E-12 K2=0.0 K3=0.0 # gg08_rnum=3979
N + NO2 -> N2O + O										RTYPE=7 K1=2.10E-11 K2=0.0 K3=0.0 # gg08_rnum=3980
N + NO2 -> N2 + O + O									RTYPE=7 K1=2.41E-12 K2=0.0 K3=0.0 # gg08_rnum=3981
N + O2 -> NO + O										RTYPE=7 K1=1.50E-11 K2=0.0 K3=3.68E+03 # gg08_rnum=3983
N + HO2 -> NH + O2										RTYPE=7 K1=1.70E-13 K2=0.0 K3=0.0 # gg08_rnum=3984
N + OH -> NO + H										RTYPE=7 K1=7.50E-11 K2=-1.80E-01 K3=0.0 # gg08_rnum=3985
N + OH -> O + NH										RTYPE=7 K1=1.88E-11 K2=1.00E-01 K3=1.07E+04 # gg08_rnum=3986
N + PH -> PN + H										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3987
N + PN -> P + N2										RTYPE=7 K1=1.00E-18 K2=0.0 K3=0.0 # gg08_rnum=3988
N + PO -> PN + O										RTYPE=7 K1=3.00E-11 K2=-6.00E-01 K3=0.0 # gg08_rnum=3989
N + PO -> P + NO										RTYPE=7 K1=2.55E-12 K2=0.0 K3=0.0 # gg08_rnum=3990
N + SiC -> SiN + C										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3992
N + SiC -> CN + Si										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3993
N + SiH -> SiN + H										RTYPE=7 K1=1.66E-10 K2=-9.00E-02 K3=0.0 # gg08_rnum=3994
N + SiH2 -> HNSi + H									RTYPE=7 K1=8.00E-11 K2=1.67E-01 K3=0.0 # gg08_rnum=3995
N + SiH3 -> HNSi + H2									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3996
N2 + O2 -> N2O + O										RTYPE=7 K1=1.00E-10 K2=0.0 K3=5.52E+04 # gg08_rnum=3999
NH + CN -> HCN + N										RTYPE=7 K1=2.94E-12 K2=5.00E-01 K3=1.00E+03 # gg08_rnum=4000
NH + H2O -> OH + NH2									RTYPE=7 K1=1.83E-12 K2=1.60E+00 K3=1.41E+04 # gg08_rnum=4001
NH + NH -> NH2 + N										RTYPE=7 K1=4.35E-13 K2=0.0 K3=0.0 # gg08_rnum=4002
NH + NH -> N2 + H + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4003
NH + NH -> N2 + H2										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=4004
NH + NO -> N2O + H										RTYPE=7 K1=3.12E-11 K2=0.0 K3=0.0 # gg08_rnum=4005
NH + NO -> N2 + OH										RTYPE=7 K1=1.46E-11 K2=-5.80E-01 K3=3.70E+01 # gg08_rnum=4006
NH + NO -> O + N2 + H									RTYPE=7 K1=4.70E-11 K2=5.00E-01 K3=0.0 # gg08_rnum=4007
NH + NO2 -> N2O + OH									RTYPE=7 K1=4.30E-11 K2=0.0 K3=0.0 # gg08_rnum=4008
NH + NO2 -> HNO + NO									RTYPE=7 K1=5.72E-12 K2=5.00E-01 K3=2.50E+03 # gg08_rnum=4009
NH + OH -> H2O + N										RTYPE=7 K1=3.11E-12 K2=1.20E+00 K3=0.0 # gg08_rnum=4010
NH + OH -> HNO + H										RTYPE=7 K1=3.32E-11 K2=0.0 K3=0.0 # gg08_rnum=4011
NH + OH -> NH2 + O										RTYPE=7 K1=2.93E-12 K2=1.00E-01 K3=5.80E+03 # gg08_rnum=4012
NH2 + H2CO -> NH2CHO + H								RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4014
NH2 + NO -> N2 + OH + H									RTYPE=7 K1=1.49E-12 K2=0.0 K3=0.0 # gg08_rnum=4015
NO + HNO -> N2O + OH									RTYPE=7 K1=1.41E-11 K2=0.0 K3=1.49E+04 # gg08_rnum=4016
NO + N2O -> NO2 + N2									RTYPE=7 K1=2.92E-13 K2=2.23E+00 K3=2.33E+04 # gg08_rnum=4017
NO + NH2 -> N2 + H2O									RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=4018
NO + NO -> N2O + O										RTYPE=7 K1=7.22E-12 K2=0.0 K3=3.32E+04 # gg08_rnum=4019
NO + NO -> O2 + N2										RTYPE=7 K1=2.51E-11 K2=0.0 K3=3.07E+04 # gg08_rnum=4020
NO + O2 -> NO2 + O										RTYPE=7 K1=2.80E-12 K2=0.0 K3=2.34E+04 # gg08_rnum=4021
O + C10 -> CO + C9										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4024
O + C2 -> CO + C										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4025
O + C2H -> CO + CH										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=4026
O + HC2H -> C2H + OH									RTYPE=7 K1=5.30E-09 K2=0.0 K3=8.52E+03 # gg08_rnum=4027
O + HC2H -> CO + CH2									RTYPE=7 K1=8.39E-12 K2=1.03E+00 K3=1.20E+03 # gg08_rnum=4028
O + H2C2H -> CH2CO + H									RTYPE=7 K1=1.60E-10 K2=0.0 K3=0.0 # gg08_rnum=4029
O + H2C2H2 -> H2CO + CH2								RTYPE=7 K1=4.20E-11 K2=0.0 K3=2.52E+03 # gg08_rnum=4030
O + H2C2H2 -> H2C2H + OH								RTYPE=7 K1=2.42E-13 K2=2.13E+00 K3=1.34E+03 # gg08_rnum=4031
O + H2C2H2 -> HCO + CH3									RTYPE=7 K1=1.52E-12 K2=1.55E+00 K3=2.15E+02 # gg08_rnum=4032
O + H2C2H2 -> CH2CO + H2								RTYPE=7 K1=5.11E-14 K2=1.88E+00 K3=9.20E+01 # gg08_rnum=4033
O + CH3CH2 -> CH3CHO + H								RTYPE=7 K1=1.33E-10 K2=0.0 K3=0.0 # gg08_rnum=4034
O + CH3CH2 -> H2CO + CH3								RTYPE=7 K1=2.65E-11 K2=0.0 K3=0.0 # gg08_rnum=4035
O + C2N -> CO + CN										RTYPE=7 K1=6.00E-12 K2=0.0 K3=0.0 # gg08_rnum=4036
O + C2O -> CO + CO										RTYPE=7 K1=8.60E-11 K2=0.0 K3=0.0 # gg08_rnum=4037
O + C3 -> CO + C2										RTYPE=7 K1=5.00E-12 K2=0.0 K3=9.00E+02 # gg08_rnum=4038
O + C3H -> C2H + CO										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=4039
O + C3H2 -> CO + HC2H									RTYPE=7 K1=5.00E-11 K2=5.00E-01 K3=0.0 # gg08_rnum=4040
O + C3N -> CO + C2N										RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4041
O + C3O -> C2O + CO										RTYPE=7 K1=5.00E-12 K2=0.0 K3=9.00E+02 # gg08_rnum=4042
O + C3O -> C3 + O2										RTYPE=7 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4043
O + C3P -> CCP + CO										RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4044
O + C4 -> CO + C3										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4045
O + C4H -> C3H + CO										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=4046
O + C4N -> C3N + CO										RTYPE=7 K1=6.00E-12 K2=0.0 K3=0.0 # gg08_rnum=4047
O + C4P -> C3P + CO										RTYPE=7 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4048
O + C5 -> CO + C4										RTYPE=7 K1=5.00E-12 K2=0.0 K3=9.00E+02 # gg08_rnum=4049
O + C5H -> CO + C4H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=4050
O + C5N -> C4 + OCN										RTYPE=7 K1=2.00E-11 K2=5.00E-01 K3=0.0 # gg08_rnum=4051
O + C5N -> C4N + CO										RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4052
O + C6 -> CO + C5										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4053
O + C6H -> CO + C5H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=4054
O + C7 -> CO + C6										RTYPE=7 K1=5.00E-12 K2=0.0 K3=9.00E+02 # gg08_rnum=4055
O + C7H -> CO + C6H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=4056
O + C7N -> OCN + C6										RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4057
O + C8 -> CO + C7										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4058
O + C8H -> CO + C7H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=4059
O + C9 -> CO + C8										RTYPE=7 K1=5.00E-12 K2=0.0 K3=9.00E+02 # gg08_rnum=4060
O + C9H -> CO + C8H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=4061
O + C9N -> OCN + C8										RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4062
O + ClC -> Cl + CO										RTYPE=7 K1=9.96E-11 K2=0.0 K3=0.0 # gg08_rnum=4063
O + ClC -> ClO + C										RTYPE=7 K1=1.38E-10 K2=0.0 K3=1.60E+04 # gg08_rnum=4064
O + CCP -> CP + CO										RTYPE=7 K1=6.00E-12 K2=0.0 K3=0.0 # gg08_rnum=4065
O + CH -> CO + H										RTYPE=7 K1=6.60E-11 K2=0.0 K3=0.0 # gg08_rnum=4066
O + CH2 -> CO + H + H									RTYPE=7 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=4067
O + CH2 -> CO + H2										RTYPE=7 K1=8.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4068
O + CH2PH -> PH2 + CO + H								RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4069
O + CH3 -> H2CO + H										RTYPE=7 K1=1.40E-10 K2=0.0 K3=0.0 # gg08_rnum=4070
O + CH4 -> OH + CH3										RTYPE=7 K1=2.29E-12 K2=2.20E+00 K3=3.82E+03 # gg08_rnum=4071
O + ClO -> Cl + O2										RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4072
O + CN -> CO + N										RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4073
O + CN -> NO + C										RTYPE=7 K1=3.81E-11 K2=5.00E-01 K3=1.45E+04 # gg08_rnum=4074
O + CO2 -> O2 + CO										RTYPE=7 K1=2.46E-11 K2=0.0 K3=2.66E+04 # gg08_rnum=4075
O + CP -> P + CO										RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4076
O + H2CN -> OCN + H2									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4079
O + H2CO -> CO + OH + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4080
O + H2CO -> HCO + OH									RTYPE=7 K1=1.07E-11 K2=1.17E+00 K3=1.24E+03 # gg08_rnum=4081
O + H2O -> HO2 + H										RTYPE=7 K1=1.23E-53 K2=0.0 K3=0.0 # gg08_rnum=4082
O + H2O -> OH + OH										RTYPE=7 K1=1.85E-11 K2=9.50E-01 K3=8.57E+03 # gg08_rnum=4083
O + H2O2 -> HO2 + OH									RTYPE=7 K1=8.54E-14 K2=3.25E+00 K3=1.20E+03 # gg08_rnum=4084
O + HCCP -> HCP + CO									RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4086
O + HCN -> CO + NH										RTYPE=7 K1=7.30E-13 K2=1.14E+00 K3=3.74E+03 # gg08_rnum=4087
O + HCN -> OCN + H										RTYPE=7 K1=3.61E-13 K2=2.10E+00 K3=3.08E+03 # gg08_rnum=4088
O + HCN -> CN + OH										RTYPE=7 K1=6.21E-10 K2=0.0 K3=1.24E+04 # gg08_rnum=4089
O + HCO -> OH + CO										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4090
O + HCO -> H + CO2										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4091
O + HCP -> CO + PH										RTYPE=7 K1=3.61E-13 K2=2.10E+00 K3=3.08E+03 # gg08_rnum=4092
O + SiCH -> SiO + CH									RTYPE=7 K1=2.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4095
O + HNO -> OH + NO										RTYPE=7 K1=3.80E-11 K2=0.0 K3=0.0 # gg08_rnum=4096
O + HNO -> NO2 + H										RTYPE=7 K1=1.00E-12 K2=0.0 K3=0.0 # gg08_rnum=4097
O + HNO -> O2 + NH										RTYPE=7 K1=2.94E-12 K2=5.00E-01 K3=3.50E+03 # gg08_rnum=4098
O + HPO -> PO + OH										RTYPE=7 K1=3.80E-11 K2=0.0 K3=0.0 # gg08_rnum=4099
O + N2 -> NO + N										RTYPE=7 K1=2.51E-10 K2=0.0 K3=3.86E+04 # gg08_rnum=4102
O + N2O -> NO + NO										RTYPE=7 K1=1.15E-10 K2=0.0 K3=1.34E+04 # gg08_rnum=4103
O + N2O -> O2 + N2										RTYPE=7 K1=1.66E-10 K2=0.0 K3=1.41E+04 # gg08_rnum=4104
O + NH -> NO + H										RTYPE=7 K1=1.16E-10 K2=0.0 K3=0.0 # gg08_rnum=4105
O + NH -> OH + N										RTYPE=7 K1=1.16E-11 K2=0.0 K3=0.0 # gg08_rnum=4106
O + NH2 -> NH + OH										RTYPE=7 K1=2.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4107
O + NH2 -> NO + H2										RTYPE=7 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4108
O + NH2 -> HNO + H										RTYPE=7 K1=8.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4109
O + NH3 -> OH + NH2										RTYPE=7 K1=1.89E-11 K2=0.0 K3=4.00E+03 # gg08_rnum=4110
O + NO -> O2 + N										RTYPE=7 K1=1.18E-11 K2=0.0 K3=2.04E+04 # gg08_rnum=4111
O + NO2 -> NO + O2										RTYPE=7 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4112
O + HO2 -> OH + O2										RTYPE=7 K1=5.30E-11 K2=0.0 K3=0.0 # gg08_rnum=4115
O + OCN -> NO + CO										RTYPE=7 K1=1.50E-11 K2=0.0 K3=2.00E+02 # gg08_rnum=4116
O + OCN -> CN + O2										RTYPE=7 K1=4.05E-10 K2=-1.43E+00 K3=3.50E+03 # gg08_rnum=4117
O + OH -> O2 + H										RTYPE=7 K1=7.50E-11 K2=-2.50E-01 K3=0.0 # gg08_rnum=4120
O + PH -> PO + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4121
O + PH2 -> PO + H2										RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4122
O + PH2 -> HPO + H										RTYPE=7 K1=8.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4123
O + PH2 -> PH + OH										RTYPE=7 K1=2.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4124
O + SiC -> CO + Si										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4126
O + SiC -> SiO + C										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4127
O + SiC2 -> SiC + CO									RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4128
O + cSiC3 -> SiC2 + CO									RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4129
O + SiC4 -> cSiC3 + CO									RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4130
O + SiH -> SiO + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4131
O + SiH2 -> SiO + H2									RTYPE=7 K1=8.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4132
O + SiH2 -> SiO + H + H									RTYPE=7 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=4133
O + SiH3 -> H2SiO + H									RTYPE=7 K1=1.40E-10 K2=0.0 K3=0.0 # gg08_rnum=4134
O + SiN -> SiO + N										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4135
O + SiN -> NO + Si										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4136
O + SiNC -> SiN + CO									RTYPE=7 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4137
O2 + C3 -> CO2 + C2										RTYPE=7 K1=1.00E-12 K2=0.0 K3=0.0 # gg08_rnum=4140
O2 + C3 -> CO + C2 + O									RTYPE=7 K1=1.00E-12 K2=0.0 K3=0.0 # gg08_rnum=4141
O2 + OCN -> NO2 + CO									RTYPE=7 K1=8.10E-11 K2=0.0 K3=7.73E+02 # gg08_rnum=4142
O2 + OCN -> CO2 + NO									RTYPE=7 K1=1.32E-12 K2=0.0 K3=0.0 # gg08_rnum=4143
HO2 + HO2 -> H2O2 + O2									RTYPE=7 K1=5.64E-12 K2=0.0 K3=0.0 # gg08_rnum=4145
OH + HC2H -> CH2CO + H									RTYPE=7 K1=1.84E-11 K2=0.0 K3=5.03E+03 # gg08_rnum=4146
OH + HC2H -> CO + CH3									RTYPE=7 K1=3.76E-16 K2=0.0 K3=0.0 # gg08_rnum=4147
OH + HC2H -> C2H + H2O									RTYPE=7 K1=1.05E-13 K2=2.68E+00 K3=6.06E+03 # gg08_rnum=4148
OH + H2C2H -> HC2H + H2O								RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4149
OH + CH3CH2 -> H2C2H2 + H2O								RTYPE=7 K1=4.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4150
OH + CH3CH2 -> CH3CH3 + O								RTYPE=7 K1=1.04E-18 K2=8.80E+00 K3=2.50E+02 # gg08_rnum=4151
OH + CH2 -> H2CO + H									RTYPE=7 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4152
OH + HCOH -> CO2 + H2 + H								RTYPE=7 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=4153
OH + H2CO -> HCO + H2O									RTYPE=7 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4155
OH + H2CO -> HCOOH + H									RTYPE=7 K1=2.01E-13 K2=0.0 K3=0.0 # gg08_rnum=4156
OH + H2O2 -> H2O + HO2									RTYPE=7 K1=2.91E-12 K2=0.0 K3=1.60E+02 # gg08_rnum=4157
OH + HCN -> CO + NH2									RTYPE=7 K1=1.07E-13 K2=0.0 K3=5.89E+03 # gg08_rnum=4159
OH + HCN -> CN + H2O									RTYPE=7 K1=1.87E-13 K2=1.50E+00 K3=3.89E+03 # gg08_rnum=4160
OH + HCO -> H2O + CO									RTYPE=7 K1=1.69E-10 K2=0.0 K3=0.0 # gg08_rnum=4161
OH + HNO -> H2O + NO									RTYPE=7 K1=8.00E-11 K2=0.0 K3=5.00E+02 # gg08_rnum=4162
OH + N2O -> HO2 + N2									RTYPE=7 K1=3.70E-13 K2=0.0 K3=2.74E+03 # gg08_rnum=4163
OH + N2O -> HNO + NO									RTYPE=7 K1=1.04E-17 K2=4.33E+00 K3=1.26E+04 # gg08_rnum=4164
OH + NH2 -> NH3 + O										RTYPE=7 K1=9.18E-14 K2=0.0 K3=0.0 # gg08_rnum=4165
OH + NH2 -> NH + H2O									RTYPE=7 K1=1.50E-12 K2=0.0 K3=0.0 # gg08_rnum=4166
OH + NH3 -> H2O + NH2									RTYPE=7 K1=1.47E-13 K2=2.05E+00 K3=7.00E+00 # gg08_rnum=4167
OH + NO -> NO2 + H										RTYPE=7 K1=5.20E-12 K2=0.0 K3=1.51E+04 # gg08_rnum=4168
OH + HO2 -> H2O + O2									RTYPE=7 K1=1.20E-10 K2=0.0 K3=0.0 # gg08_rnum=4169
OH + OH -> HO2 + H										RTYPE=7 K1=1.82E-40 K2=0.0 K3=0.0 # gg08_rnum=4170
OH + OH -> H2O + O										RTYPE=7 K1=1.65E-12 K2=1.14E+00 K3=5.00E+01 # gg08_rnum=4171
OH + SiO -> SiO2 + H									RTYPE=7 K1=2.00E-12 K2=0.0 K3=0.0 # gg08_rnum=4173
P + O2 -> PO + O										RTYPE=7 K1=1.00E-13 K2=0.0 K3=0.0 # gg08_rnum=4175
Si + HC2H -> SiC2H + H									RTYPE=7 K1=2.70E-10 K2=-1.10E-01 K3=0.0 # gg08_rnum=4186
Si + CH2 -> SiCH + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4187
Si + CH3 -> SiCH2 + H									RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4188
Si + NO -> SiO + N										RTYPE=7 K1=9.00E-11 K2=-9.60E-01 K3=2.80E+01 # gg08_rnum=4189
Si + O2 -> SiO + O										RTYPE=7 K1=1.72E-10 K2=-5.30E-01 K3=1.70E+01 # gg08_rnum=4190
Si + OH -> SiO + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4191
C + C -> C2												RTYPE=8 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=4192
C + C2 -> C3											RTYPE=8 K1=3.30E-16 K2=-1.00E+00 K3=0.0 # gg08_rnum=4193
C + C3 -> C4											RTYPE=8 K1=3.30E-14 K2=-1.00E+00 K3=0.0 # gg08_rnum=4194
C + H -> CH												RTYPE=8 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=4195
C + H2 -> CH2											RTYPE=8 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=4196
C + N -> CN												RTYPE=8 K1=1.00E-17 K2=0.0 K3=0.0 # gg08_rnum=4197
C + O -> CO												RTYPE=8 K1=2.10E-19 K2=0.0 K3=0.0 # gg08_rnum=4198
CH + H2 -> CH3											RTYPE=8 K1=3.25E-17 K2=-6.00E-01 K3=0.0 # gg08_rnum=4199
CN + C2H -> HC3N										RTYPE=8 K1=1.00E-16 K2=0.0 K3=0.0 # gg08_rnum=4200
CN + CH3 -> CH3CN										RTYPE=8 K1=1.00E-16 K2=0.0 K3=0.0 # gg08_rnum=4201
H + O -> OH												RTYPE=8 K1=9.90E-19 K2=-3.80E-01 K3=0.0 # gg08_rnum=4202
H + OH -> H2O											RTYPE=8 K1=4.00E-18 K2=-2.00E+00 K3=0.0 # gg08_rnum=4203
O + O -> O2												RTYPE=8 K1=4.90E-20 K2=1.58E+00 K3=0.0 # gg08_rnum=4204
OH + OH -> H2O2											RTYPE=8 K1=1.00E-18 K2=-2.00E+00 K3=0.0 # gg08_rnum=4206
C101+ + E1- -> C8 + C2									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4208
C101+ + E1- -> C9 + C									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4209
C21+ + E1- -> C + C										RTYPE=9 K1=8.84E-08 K2=-0.5 K3=0.0 # gg08_rnum=4210
C2H1+ + E1- -> C2 + H									RTYPE=9 K1=1.16E-07 K2=-7.60E-01 K3=0.0 # gg08_rnum=4211
C2H1+ + E1- -> CH + C									RTYPE=9 K1=1.05E-07 K2=-7.60E-01 K3=0.0 # gg08_rnum=4212
C2H1+ + E1- -> C + C + H								RTYPE=9 K1=4.80E-08 K2=-7.60E-01 K3=0.0 # gg08_rnum=4213
HC2H1+ + E1- -> C2 + H + H								RTYPE=9 K1=1.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=4214
HC2H1+ + E1- -> CH + CH									RTYPE=9 K1=7.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4215
HC2H1+ + E1- -> C2H + H									RTYPE=9 K1=2.90E-07 K2=-0.5 K3=0.0 # gg08_rnum=4216
HC2H1+ + E1- -> CH2 + C									RTYPE=9 K1=2.89E-08 K2=-0.5 K3=0.0 # gg08_rnum=4217
HC2H1+ + E1- -> C2 + H2									RTYPE=9 K1=1.15E-08 K2=-0.5 K3=0.0 # gg08_rnum=4218
H2C2H1+ + E1- -> C2H + H2								RTYPE=9 K1=3.00E-08 K2=-8.40E-01 K3=0.0 # gg08_rnum=4219
H2C2H1+ + E1- -> HC2H + H								RTYPE=9 K1=1.45E-07 K2=-8.40E-01 K3=0.0 # gg08_rnum=4220
H2C2H1+ + E1- -> C2H + H + H							RTYPE=9 K1=2.95E-07 K2=-8.40E-01 K3=0.0 # gg08_rnum=4221
H2C2H1+ + E1- -> C2 + H + H2							RTYPE=9 K1=1.50E-08 K2=-8.40E-01 K3=0.0 # gg08_rnum=4222
H2C2H1+ + E1- -> CH3 + C								RTYPE=9 K1=3.00E-09 K2=-8.40E-01 K3=0.0 # gg08_rnum=4223
H2C2H1+ + E1- -> CH2 + CH								RTYPE=9 K1=1.50E-08 K2=-8.40E-01 K3=0.0 # gg08_rnum=4224
H2C2H21+ + E1- -> HC2H + H + H							RTYPE=9 K1=3.70E-07 K2=-7.60E-01 K3=0.0 # gg08_rnum=4225
H2C2H21+ + E1- -> HC2H + H2								RTYPE=9 K1=3.36E-08 K2=-7.60E-01 K3=0.0 # gg08_rnum=4226
H2C2H21+ + E1- -> H2C2H + H								RTYPE=9 K1=6.16E-08 K2=-7.60E-01 K3=0.0 # gg08_rnum=4227
H2C2H21+ + E1- -> C2H + H2 + H							RTYPE=9 K1=5.60E-08 K2=-7.60E-01 K3=0.0 # gg08_rnum=4228
H2C2H21+ + E1- -> CH4 + C								RTYPE=9 K1=5.60E-09 K2=-7.60E-01 K3=0.0 # gg08_rnum=4229
H2C2H21+ + E1- -> CH3 + CH								RTYPE=9 K1=1.12E-08 K2=-7.60E-01 K3=0.0 # gg08_rnum=4230
H2C2H21+ + E1- -> CH2 + CH2								RTYPE=9 K1=2.24E-08 K2=-7.60E-01 K3=0.0 # gg08_rnum=4231
CH3CH21+ + E1- -> HC2H + H2 + H							RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4232
CH3CH21+ + E1- -> H2C2H + H2							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4233
CH3CH21+ + E1- -> H2C2H2 + H							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4234
CH3CH21+ + E1- -> C2H + H2 + H2							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4235
CH3CH2CHO1+ + E1- -> CH3 + CH2 + HCO					RTYPE=9 K1=7.13E-08 K2=-0.5 K3=0.0 # gg08_rnum=4236
CH3CH2CHO1+ + E1- -> CH3CH2 + CO + H					RTYPE=9 K1=7.13E-08 K2=-0.5 K3=0.0 # gg08_rnum=4237
CH3CH2CHO1+ + E1- -> H2C2H2 + HCO + H					RTYPE=9 K1=7.13E-08 K2=-0.5 K3=0.0 # gg08_rnum=4238
CH3CH2CHO1+ + E1- -> CH3 + CH2CO + H					RTYPE=9 K1=7.13E-08 K2=-0.5 K3=0.0 # gg08_rnum=4239
CH3CH2CHO1+ + E1- -> CH3CH2 + HCO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4240
CH3CH2OH1+ + E1- -> CH3 + CH2 + OH						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4241
CH3CH2OH1+ + E1- -> H2C2H2 + OH + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4242
CH3CH2OH1+ + E1- -> CH2 + CH2OH + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4243
CH3CH2OH1+ + E1- -> CH3CH2 + OH							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4244
CH3CH2OH1+ + E1- -> CH3 + CH2OH							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4245
CH3CH2OH21+ + E1- -> CH3 + CH2 + OH + H					RTYPE=9 K1=6.75E-07 K2=-0.5 K3=0.0 # gg08_rnum=4246
CH3CH2OH21+ + E1- -> CH3 + CH2 + H2O					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4247
CH3CH2OH21+ + E1- -> CH3CH2 + OH + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4248
CH3CH2OH21+ + E1- -> H2C2H2 + H2O + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4249
CH3CH2OH21+ + E1- -> CH3CH2 + H2O						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4250
CH3CH2OH21+ + E1- -> CH3CH2OH + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4251
CH3CH31+ + E1- -> H2C2H2 + H2							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4252
CH3CH31+ + E1- -> CH3CH2 + H							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4253
C2OH1+ + E1- -> CO + C + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4254
C2OH1+ + E1- -> CO + CH									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4255
C2OH1+ + E1- -> C2H + O									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4256
C2OH1+ + E1- -> C2O + H									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4257
C2N1+ + E1- -> C2 + N									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4258
C2N1+ + E1- -> C + CN									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4259
NCCN1+ + E1- -> CN + CN									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4260
NCCN1+ + E1- -> C2N + N									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4261
HC2N1+ + E1- -> CH + CN									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4262
HC2N1+ + E1- -> C2N + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4263
C2O1+ + E1- -> CO + C									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4264
C31+ + E1- -> C2 + C									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4267
C3H1+ + E1- -> C2H + C									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4268
C3H1+ + E1- -> C3 + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4269
C3H21+ + E1- -> HC2H + C								RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4270
C3H21+ + E1- -> C3H + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4271
C3H21+ + E1- -> C2 + CH2								RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4272
C3H21+ + E1- -> C3 + H + H								RTYPE=9 K1=6.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4273
C3H21+ + E1- -> C3 + H2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4274
HC3NH1+ + E1- -> HNC3 + H								RTYPE=9 K1=7.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4275
HC3NH1+ + E1- -> HC3N + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4276
HC3NH1+ + E1- -> HC2H + CN								RTYPE=9 K1=2.28E-07 K2=-0.5 K3=0.0 # gg08_rnum=4277
HC3NH1+ + E1- -> C3N + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4278
HC3NH1+ + E1- -> C2H + HNC								RTYPE=9 K1=7.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4279
HC3NH1+ + E1- -> C2NCH + H								RTYPE=9 K1=1.20E-08 K2=-0.5 K3=0.0 # gg08_rnum=4280
HC3NH1+ + E1- -> HC2NC + H								RTYPE=9 K1=1.20E-08 K2=-0.5 K3=0.0 # gg08_rnum=4281
C3H31+ + E1- -> HC2H + CH								RTYPE=9 K1=6.99E-08 K2=-0.5 K3=0.0 # gg08_rnum=4282
C3H31+ + E1- -> C3H + H2								RTYPE=9 K1=3.15E-07 K2=-0.5 K3=0.0 # gg08_rnum=4283
C3H31+ + E1- -> C3H2 + H								RTYPE=9 K1=3.15E-07 K2=-0.5 K3=0.0 # gg08_rnum=4284
C3H3N1+ + E1- -> C3N + H2 + H							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4285
C3H3N1+ + E1- -> HC3N + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4286
C3H41+ + E1- -> C2H + CH3								RTYPE=9 K1=2.95E-08 K2=-6.70E-01 K3=0.0 # gg08_rnum=4287
C3H41+ + E1- -> C3H2 + H + H							RTYPE=9 K1=1.18E-07 K2=-6.70E-01 K3=0.0 # gg08_rnum=4288
C3H41+ + E1- -> C3H2 + H2								RTYPE=9 K1=2.95E-08 K2=-6.70E-01 K3=0.0 # gg08_rnum=4289
C3H41+ + E1- -> C3H3 + H								RTYPE=9 K1=2.57E-06 K2=-6.70E-01 K3=0.0 # gg08_rnum=4290
C3H41+ + E1- -> H2C2H + CH								RTYPE=9 K1=2.95E-08 K2=-6.70E-01 K3=0.0 # gg08_rnum=4291
C3H41+ + E1- -> HC2H + CH2								RTYPE=9 K1=1.77E-07 K2=-6.70E-01 K3=0.0 # gg08_rnum=4292
C3H4N1+ + E1- -> C3N + H2 + H2							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4293
C3H4N1+ + E1- -> HC3N + H2 + H							RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4294
C3H4N1+ + E1- -> C3H3N + H								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4295
C3H51+ + E1- -> C3H4 + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4296
C3H51+ + E1- -> C3H3 + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4297
CH3CH2CHOH1+ + E1- -> C3H4 + OH + H2					RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4298
NC3H1+ + E1- -> C2H + CN								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4299
NC3H1+ + E1- -> C3N + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4300
NC3H1+ + E1- -> C2 + HCN								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4301
C3N1+ + E1- -> C2 + CN									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4302
C3O1+ + E1- -> C2 + CO									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4303
C41+ + E1- -> C2 + C2									RTYPE=9 K1=1.75E-07 K2=-0.5 K3=0.0 # gg08_rnum=4307
C41+ + E1- -> C3 + C									RTYPE=9 K1=2.75E-07 K2=-0.5 K3=0.0 # gg08_rnum=4308
C4H1+ + E1- -> C2H + C2									RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4309
C4H1+ + E1- -> C3H + C									RTYPE=9 K1=2.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4310
C4H1+ + E1- -> C3 + CH									RTYPE=9 K1=4.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4311
C4H1+ + E1- -> C4 + H									RTYPE=9 K1=1.20E-07 K2=-0.5 K3=0.0 # gg08_rnum=4312
HC4H1+ + E1- -> C4H + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4313
HC4H1+ + E1- -> C4 + H2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4314
C4H31+ + E1- -> C4H + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4315
C4H31+ + E1- -> HC4H + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4316
C4H41+ + E1- -> C4H3 + H								RTYPE=9 K1=3.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=4317
C4H41+ + E1- -> HC4H + H2								RTYPE=9 K1=3.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=4318
C4H41+ + E1- -> C4H + H2 + H							RTYPE=9 K1=3.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=4319
C4H4N1+ + E1- -> CH3 + HC3N								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4320
C4H4N1+ + E1- -> CH3C3N + H								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4321
C4H51+ + E1- -> C2H + H2C2H2							RTYPE=9 K1=1.01E-07 K2=-0.5 K3=0.0 # gg08_rnum=4322
C4H51+ + E1- -> C3H4 + CH								RTYPE=9 K1=4.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4323
C4H51+ + E1- -> C4H + H2 + H2							RTYPE=9 K1=1.01E-07 K2=-0.5 K3=0.0 # gg08_rnum=4324
C4H51+ + E1- -> HC4H + H + H2							RTYPE=9 K1=1.01E-07 K2=-0.5 K3=0.0 # gg08_rnum=4325
C4H51+ + E1- -> HC2H + H2C2H							RTYPE=9 K1=1.01E-07 K2=-0.5 K3=0.0 # gg08_rnum=4326
C4H71+ + E1- -> C3H3 + CH4								RTYPE=9 K1=1.95E-07 K2=-0.5 K3=0.0 # gg08_rnum=4327
C4H71+ + E1- -> H2C2H + H2C2H2							RTYPE=9 K1=2.25E-08 K2=-0.5 K3=0.0 # gg08_rnum=4328
C4H71+ + E1- -> HC2H + CH3CH2							RTYPE=9 K1=2.25E-08 K2=-0.5 K3=0.0 # gg08_rnum=4329
C4H71+ + E1- -> C4H + H2 + H2 + H2						RTYPE=9 K1=6.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4330
C4N1+ + E1- -> C2N + C2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4331
C4N1+ + E1- -> C3N + C									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4332
C4P1+ + E1- -> CCP + C2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4333
C4P1+ + E1- -> C3P + C									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4334
C51+ + E1- -> C3 + C2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4338
C51+ + E1- -> C4 + C									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4339
C5H1+ + E1- -> C5 + H									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4340
C5H1+ + E1- -> C4H + C									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4341
C5H21+ + E1- -> C5 + H2									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4342
C5H21+ + E1- -> C5H + H									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4343
C5H2N1+ + E1- -> HC5N + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4344
C5H2N1+ + E1- -> C5N + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4345
C5H31+ + E1- -> C5H2 + H								RTYPE=9 K1=4.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4346
C5H31+ + E1- -> C5H + H2								RTYPE=9 K1=4.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4347
C5H3N1+ + E1- -> C5N + H2 + H							RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4348
C5H3N1+ + E1- -> HC5N + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4349
C5H41+ + E1- -> C5H + H + H2							RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4350
C5H41+ + E1- -> C5H2 + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4351
C5H4N1+ + E1- -> HC5N + H2 + H							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4352
C5H4N1+ + E1- -> C5N + H2 + H2							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4353
C5H51+ + E1- -> CH3C4H + H								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4354
C5H51+ + E1- -> C5H2 + H2 + H							RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4355
C5HN1+ + E1- -> C5N + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4356
C5HN1+ + E1- -> CN + C4H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4357
C5HN1+ + E1- -> C3N + C2H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4358
C5N1+ + E1- -> C2 + C3N									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4359
C61+ + E1- -> C4 + C2									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4360
C61+ + E1- -> C5 + C									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4361
C6H1+ + E1- -> C5H + C									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4362
C6H1+ + E1- -> C6 + H									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4363
C6H21+ + E1- -> C6 + H + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4364
C6H21+ + E1- -> C6 + H2									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4365
C6H21+ + E1- -> C6H + H									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4366
C6H31+ + E1- -> C6H2 + H								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4367
C6H31+ + E1- -> C6H + H + H								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4368
C6H31+ + E1- -> C6H + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4369
C6H41+ + E1- -> C6H2 + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4370
C6H41+ + E1- -> C6H + H2 + H							RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4371
C6H4N1+ + E1- -> CH3 + HC5N								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4372
C6H4N1+ + E1- -> CH3C5N + H								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4373
C6H51+ + E1- -> C6H + H2 + H2							RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4374
C6H51+ + E1- -> C6H2 + H2 + H							RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4375
C6H71+ + E1- -> C6H2 + H2 + H2 + H						RTYPE=9 K1=5.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4376
C6H71+ + E1- -> C6H6 + H								RTYPE=9 K1=5.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4377
C71+ + E1- -> C5 + C2									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4378
C71+ + E1- -> C6 + C									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4379
C71+ + E1- -> C4 + C3									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4380
C7H1+ + E1- -> C6H + C									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4381
C7H1+ + E1- -> C7 + H									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4382
C7H21+ + E1- -> C7 + H2									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4383
C7H21+ + E1- -> C7H + H									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4384
C7H2N1+ + E1- -> HC7N + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4385
C7H2N1+ + E1- -> C7N + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4386
C7H31+ + E1- -> C7H2 + H								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4387
C7H31+ + E1- -> C7H + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4388
C7H3N1+ + E1- -> C7N + H2 + H							RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4389
C7H3N1+ + E1- -> HC7N + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4390
C7H41+ + E1- -> C7H + H2 + H							RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4391
C7H41+ + E1- -> C7H2 + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4392
C7H51+ + E1- -> C7H2 + H2 + H							RTYPE=9 K1=3.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4393
C7H51+ + E1- -> CH3C6H + H								RTYPE=9 K1=3.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4394
C7HN1+ + E1- -> CN + C6H								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4395
C7HN1+ + E1- -> C7N + H									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4396
C7N1+ + E1- -> C2 + C5N									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4397
C81+ + E1- -> C6 + C2									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4398
C81+ + E1- -> C7 + C									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4399
C8H1+ + E1- -> C7H + C									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4400
C8H1+ + E1- -> C8 + H									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4401
C8H21+ + E1- -> C8H + H									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4402
C8H21+ + E1- -> C8 + H2									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4403
C8H31+ + E1- -> C8H + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4404
C8H31+ + E1- -> C8H2 + H								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4405
C8H41+ + E1- -> C8H + H2 + H							RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4406
C8H41+ + E1- -> C8H2 + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4407
C8H4N1+ + E1- -> CH3 + HC7N								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4408
C8H4N1+ + E1- -> CH3C7N + H								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4409
C8H51+ + E1- -> C8H + H2 + H2							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4410
C8H51+ + E1- -> C8H2 + H + H2							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4411
C91+ + E1- -> C7 + C2									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4412
C91+ + E1- -> C8 + C									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4413
C9H1+ + E1- -> C9 + H									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4414
C9H1+ + E1- -> C8H + C									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4415
C9H21+ + E1- -> C9 + H2									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4416
C9H21+ + E1- -> C9H + H									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4417
C9H2N1+ + E1- -> C9N + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4418
C9H2N1+ + E1- -> HC9N + H								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4419
C9H31+ + E1- -> C9H + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4420
C9H31+ + E1- -> C9H2 + H								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4421
C9H3N1+ + E1- -> C9N + H2 + H							RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4422
C9H3N1+ + E1- -> HC9N + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4423
C9H41+ + E1- -> C9H + H2 + H							RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4424
C9H41+ + E1- -> C9H2 + H2								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4425
C9H51+ + E1- -> C9H + H2 + H2							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4426
C9H51+ + E1- -> C9H2 + H2 + H							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4427
C9HN1+ + E1- -> CN + C8H								RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4428
C9HN1+ + E1- -> C9N + H									RTYPE=9 K1=1.00E-06 K2=-3.00E-01 K3=0.0 # gg08_rnum=4429
C9N1+ + E1- -> C2 + C7N									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4430
ClC1+ + E1- -> C + Cl									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4431
CCP1+ + E1- -> P + C2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4432
CCP1+ + E1- -> CP + C									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4433
CH1+ + E1- -> C + H										RTYPE=9 K1=7.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4434
CH21+ + E1- -> C + H + H								RTYPE=9 K1=4.00E-07 K2=-6.00E-01 K3=0.0 # gg08_rnum=4435
CH21+ + E1- -> C + H2									RTYPE=9 K1=7.70E-08 K2=-6.00E-01 K3=0.0 # gg08_rnum=4436
CH21+ + E1- -> CH + H									RTYPE=9 K1=1.60E-07 K2=-6.00E-01 K3=0.0 # gg08_rnum=4437
H2C2N1+ + E1- -> C2N + H2								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4438
H2C2N1+ + E1- -> CH + HCN								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4439
H2C2N1+ + E1- -> CN + CH2								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4440
CH2CO1+ + E1- -> HC2H + O								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4441
CH2CO1+ + E1- -> C2 + H2O								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4442
CH2CO1+ + E1- -> CH2 + CO								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4443
CH2OH1+ + E1- -> CH2 + OH								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4444
CH2OH1+ + E1- -> H2CO + H								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4445
SiCH21+ + E1- -> SiC + H2								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4446
SiCH21+ + E1- -> SiCH + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4447
SiCH21+ + E1- -> Si + CH2								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4448
CH31+ + E1- -> CH2 + H									RTYPE=9 K1=4.00E-07 K2=-3.00E-01 K3=0.0 # gg08_rnum=4449
CH31+ + E1- -> H2 + C + H								RTYPE=9 K1=3.00E-07 K2=-3.00E-01 K3=0.0 # gg08_rnum=4450
CH31+ + E1- -> CH + H + H								RTYPE=9 K1=1.60E-07 K2=-3.00E-01 K3=0.0 # gg08_rnum=4451
CH31+ + E1- -> CH + H2									RTYPE=9 K1=1.40E-07 K2=-3.00E-01 K3=0.0 # gg08_rnum=4452
CH3CH2O1+ + E1- -> CH3 + HCO + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4453
CH3CH2O1+ + E1- -> CH2 + H2CO + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4454
CH3CH2O1+ + E1- -> CH3 + H2CO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4455
CH3CH2O1+ + E1- -> CH3CHO + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4456
CH3CHO1+ + E1- -> CH3 + HCO								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4457
CH3CN1+ + E1- -> CH2 + HCN								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4458
CH3CN1+ + E1- -> CH3 + CN								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4459
CH3CN1+ + E1- -> H2C2N + H								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4460
CH3CN1+ + E1- -> C2N + H2 + H							RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4461
CH3CNH1+ + E1- -> H2C2N + H + H							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4462
CH3CNH1+ + E1- -> CH3CN + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4463
CH3CO1+ + E1- -> CH3 + CO								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4464
CH3NH1+ + E1- -> CH2 + NH2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4465
CH3NH1+ + E1- -> HCN + H + H2							RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4466
CH3NH1+ + E1- -> CH2NH + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4467
CH3NH1+ + E1- -> CN + H2 + H2							RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4468
CH3NH21+ + E1- -> NH2 + CH3								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4469
CH3NH31+ + E1- -> CH3NH2 + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4470
CH3NH31+ + E1- -> CH3 + NH2 + H							RTYPE=9 K1=1.43E-07 K2=-0.5 K3=0.0 # gg08_rnum=4471
CH3NH31+ + E1- -> CH3 + NH3								RTYPE=9 K1=1.43E-07 K2=-0.5 K3=0.0 # gg08_rnum=4472
CH3O1+ + E1- -> HCO + H + H								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4473
CH3O1+ + E1- -> H2CO + H								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4474
CH3O1+ + E1- -> CO + H + H2								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4475
HCOOH21+ + E1- -> CO2 + H2 + H							RTYPE=9 K1=2.85E-07 K2=-0.5 K3=0.0 # gg08_rnum=4476
HCOOH21+ + E1- -> HCOOH + H								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4477
CH3OCH31+ + E1- -> CH3O + CH3							RTYPE=9 K1=6.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4478
CH3OCH41+ + E1- -> H2CO + CH4 + H						RTYPE=9 K1=4.80E-07 K2=-0.5 K3=0.0 # gg08_rnum=4479
CH3OCH41+ + E1- -> CH3O + CH3 + H						RTYPE=9 K1=6.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4480
CH3OCH41+ + E1- -> CH3O + CH4							RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4481
CH3OCH41+ + E1- -> CH3OCH3 + H							RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4482
CH3OH1+ + E1- -> CH3 + OH								RTYPE=9 K1=6.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4483
CH3OH21+ + E1- -> CH3 + H2O								RTYPE=9 K1=8.01E-08 K2=-5.90E-01 K3=0.0 # gg08_rnum=4484
CH3OH21+ + E1- -> CH3 + OH + H							RTYPE=9 K1=4.54E-07 K2=-5.90E-01 K3=0.0 # gg08_rnum=4485
CH3OH21+ + E1- -> CH2 + H2O + H							RTYPE=9 K1=1.87E-07 K2=-5.90E-01 K3=0.0 # gg08_rnum=4486
CH3OH21+ + E1- -> CH3OH + H								RTYPE=9 K1=2.67E-08 K2=-5.90E-01 K3=0.0 # gg08_rnum=4487
CH3OH21+ + E1- -> CH3O + H2								RTYPE=9 K1=5.34E-08 K2=-5.90E-01 K3=0.0 # gg08_rnum=4488
CH3OH21+ + E1- -> H2CO + H2 + H							RTYPE=9 K1=8.90E-08 K2=-5.90E-01 K3=0.0 # gg08_rnum=4489
CH41+ + E1- -> CH2 + H + H								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4490
CH41+ + E1- -> CH3 + H									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4491
CH51+ + E1- -> CH + H2 + H2								RTYPE=9 K1=3.00E-09 K2=-5.20E-01 K3=0.0 # gg08_rnum=4492
CH51+ + E1- -> CH4 + H									RTYPE=9 K1=1.40E-08 K2=-5.20E-01 K3=0.0 # gg08_rnum=4493
CH51+ + E1- -> CH3 + H2									RTYPE=9 K1=1.40E-08 K2=-5.20E-01 K3=0.0 # gg08_rnum=4494
CH51+ + E1- -> CH3 + H + H								RTYPE=9 K1=1.95E-07 K2=-5.20E-01 K3=0.0 # gg08_rnum=4495
CH51+ + E1- -> CH2 + H2 + H								RTYPE=9 K1=4.80E-08 K2=-5.20E-01 K3=0.0 # gg08_rnum=4496
HCOOCH3H1+ + E1- -> CH3OH + HCO							RTYPE=9 K1=1.43E-07 K2=-0.5 K3=0.0 # gg08_rnum=4497
HCOOCH3H1+ + E1- -> HCOOCH3 + H							RTYPE=9 K1=7.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=4498
SiCH1+ + E1- -> Si + CH									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4499
SiCH1+ + E1- -> SiC + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4500
ClO1+ + E1- -> Cl + O									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4501
CN1+ + E1- -> C + N										RTYPE=9 K1=3.38E-07 K2=-5.50E-01 K3=0.0 # gg08_rnum=4502
CNC1+ + E1- -> CN + C									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4503
CO1+ + E1- -> O + C										RTYPE=9 K1=2.75E-07 K2=-5.50E-01 K3=0.0 # gg08_rnum=4504
CO21+ + E1- -> O + CO									RTYPE=9 K1=4.20E-07 K2=-7.50E-01 K3=0.0 # gg08_rnum=4505
COCHO1+ + E1- -> HCO + CO								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4506
COOH1+ + E1- -> CO + OH									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4507
CP1+ + E1- -> P + C										RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4508
H21+ + E1- -> H + H										RTYPE=9 K1=2.53E-07 K2=-0.5 K3=0.0 # gg08_rnum=4510
cH2C3O1+ + E1- -> C3O + H2								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4511
cH2C3O1+ + E1- -> HC2H + CO								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4512
cH2C3O1+ + E1- -> C3O + H + H							RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4513
H2C4N1+ + E1- -> HC3N + CH								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4514
ClCH21+ + E1- -> ClC + H + H							RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4515
ClH21+ + E1- -> Cl + H + H								RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=4516
ClH21+ + E1- -> ClH + H									RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4517
H2CN1+ + E1- -> HNC + H									RTYPE=9 K1=1.85E-07 K2=-6.50E-01 K3=0.0 # gg08_rnum=4518
H2CN1+ + E1- -> CN + H + H								RTYPE=9 K1=9.20E-08 K2=-6.50E-01 K3=0.0 # gg08_rnum=4519
H2CN1+ + E1- -> HCN + H									RTYPE=9 K1=1.85E-07 K2=-6.50E-01 K3=0.0 # gg08_rnum=4520
H2CO1+ + E1- -> HCO + H									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4521
H2CO1+ + E1- -> CO + H + H								RTYPE=9 K1=5.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4522
CH2OHOCH21+ + E1- -> HCOOCH3 + H						RTYPE=9 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=4523
CH2OHOCH21+ + E1- -> CH3OH + HCO						RTYPE=9 K1=1.49E-07 K2=-0.5 K3=0.0 # gg08_rnum=4524
H2NC1+ + E1- -> HNC + H									RTYPE=9 K1=1.80E-07 K2=-0.5 K3=0.0 # gg08_rnum=4527
H2NC1+ + E1- -> CN + H2									RTYPE=9 K1=1.80E-08 K2=-0.5 K3=0.0 # gg08_rnum=4528
H2NO1+ + E1- -> HNO + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4529
H2NO1+ + E1- -> NO + H2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4530
H2O1+ + E1- -> O + H + H								RTYPE=9 K1=3.05E-07 K2=-0.5 K3=0.0 # gg08_rnum=4531
H2O1+ + E1- -> O + H2									RTYPE=9 K1=3.90E-08 K2=-0.5 K3=0.0 # gg08_rnum=4532
H2O1+ + E1- -> OH + H									RTYPE=9 K1=8.60E-08 K2=-0.5 K3=0.0 # gg08_rnum=4533
H2PO1+ + E1- -> PH + OH									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4534
H2PO1+ + E1- -> HPO + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4535
H2SiO1+ + E1- -> SiH + OH								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4540
H2SiO1+ + E1- -> SiO + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4541
H31+ + E1- -> H2 + H									RTYPE=9 K1=2.59E-08 K2=-0.5 K3=0.0 # gg08_rnum=4542
H31+ + E1- -> H + H + H									RTYPE=9 K1=4.61E-08 K2=-0.5 K3=0.0 # gg08_rnum=4543
cH2C3OH1+ + E1- -> H2C2H + CO							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4544
cH2C3OH1+ + E1- -> C3H + H2O							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4545
CH3C3N1+ + E1- -> HC3N + CH2							RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4546
H3O1+ + E1- -> H2O + H									RTYPE=9 K1=1.10E-07 K2=-0.5 K3=0.0 # gg08_rnum=4549
H3O1+ + E1- -> OH + H2									RTYPE=9 K1=6.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4550
H3O1+ + E1- -> H2 + H + O								RTYPE=9 K1=5.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=4551
H3O1+ + E1- -> OH + H + H								RTYPE=9 K1=2.60E-07 K2=-0.5 K3=0.0 # gg08_rnum=4552
H3SiO1+ + E1- -> H2SiO + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4557
H3SiO1+ + E1- -> SiO + H2 + H							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4558
HC2NCH1+ + E1- -> C2H + HCN								RTYPE=9 K1=2.28E-07 K2=-0.5 K3=0.0 # gg08_rnum=4559
HC2NCH1+ + E1- -> HC2H + CN								RTYPE=9 K1=2.28E-07 K2=-0.5 K3=0.0 # gg08_rnum=4560
HC2NCH1+ + E1- -> C2NCH + H								RTYPE=9 K1=6.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4561
HC2NCH1+ + E1- -> HC2NC + H								RTYPE=9 K1=6.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4562
HC2NCH1+ + E1- -> HC3N + H								RTYPE=9 K1=1.20E-08 K2=-0.5 K3=0.0 # gg08_rnum=4563
HC2NCH1+ + E1- -> HNC3 + H								RTYPE=9 K1=1.20E-08 K2=-0.5 K3=0.0 # gg08_rnum=4564
HC3O1+ + E1- -> C3O + H									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4567
HC4N1+ + E1- -> C3N + CH								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4570
HC4O1+ + E1- -> C3O + CH								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4571
HC4O1+ + E1- -> C3H + CO								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4572
ClH1+ + E1- -> H + Cl									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4576
HCN1+ + E1- -> CN + H									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4577
HCO1+ + E1- -> CO + H									RTYPE=9 K1=2.40E-07 K2=-6.90E-01 K3=0.0 # gg08_rnum=4578
HOCO1+ + E1- -> OH + CO									RTYPE=9 K1=3.20E-07 K2=-6.40E-01 K3=0.0 # gg08_rnum=4579
HOCO1+ + E1- -> CO2 + H									RTYPE=9 K1=6.00E-08 K2=-6.40E-01 K3=0.0 # gg08_rnum=4580
HOCO1+ + E1- -> CO + H + O								RTYPE=9 K1=8.10E-07 K2=-6.40E-01 K3=0.0 # gg08_rnum=4581
HCOOH1+ + E1- -> HCO + OH								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4582
HCOOH1+ + E1- -> CO2 + H + H							RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4583
HCP1+ + E1- -> P + CH									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4584
HCP1+ + E1- -> CP + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4585
HeH1+ + E1- -> H + He									RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4588
CH3COCHO1+ + E1- -> CH3 + CO + HCO						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4589
CH3COCHO1+ + E1- -> CH3CO + CO + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4590
CH3COCHO1+ + E1- -> CH2CO + HCO + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4591
CH3COCHO1+ + E1- -> CH2 + COCHO + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4592
CH3COCHO1+ + E1- -> CH3CO + HCO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4593
CH3COCHO1+ + E1- -> CH3 + COCHO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4594
CH3COCH31+ + E1- -> CH3 + CO + CH3						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4595
CH3COCH31+ + E1- -> CH3CO + CH2 + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4596
CH3COCH31+ + E1- -> CH2CO + CH3 + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4597
CH3COCH31+ + E1- -> CH3CO + CH3							RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4598
CH3COCH41+ + E1- -> CH3 + CO + CH3 + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4599
CH3COCH41+ + E1- -> CH3 + CO + CH4						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4600
CH3COCH41+ + E1- -> CH3CO + CH3 + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4601
CH3COCH41+ + E1- -> CH2CO + CH4 + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4602
CH3COCH41+ + E1- -> CH3CO + CH4							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4603
CH3COCH41+ + E1- -> CH3COCH3 + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4604
CH3COCHOH1+ + E1- -> CH3 + CO + H2CO					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4605
CH3COCHOH1+ + E1- -> CH3 + COCHO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4606
CH3COCHOH1+ + E1- -> CH3CO + HCO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4607
CH3COCHOH1+ + E1- -> CH2CO + H2CO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4608
CH3COCHOH1+ + E1- -> CH3CO + H2CO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4609
CH3COCHOH1+ + E1- -> CH3COCHO + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4610
CH3CONH1+ + E1- -> CH3 + CO + NH						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4611
CH3CONH1+ + E1- -> CH3 + OCN + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4612
CH3CONH1+ + E1- -> CH2 + HNCO + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4613
CH3CONH1+ + E1- -> CH2CO + NH + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4614
CH3CONH1+ + E1- -> CH3 + HNCO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4615
CH3CONH1+ + E1- -> CH3CO + NH							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4616
CH3COOH1+ + E1- -> CH3 + CO + OH						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4617
CH3COOH1+ + E1- -> CH2 + COOH + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4618
CH3COOH1+ + E1- -> CH3 + CO2 + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4619
CH3COOH1+ + E1- -> CH2CO + OH + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4620
CH3COOH1+ + E1- -> CH3 + COOH							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4621
CH3COOH1+ + E1- -> CH3CO + OH							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4622
CH3COOH21+ + E1- -> CH3 + CO + OH + H					RTYPE=9 K1=5.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=4623
CH3COOH21+ + E1- -> CH3 + CO + H2O						RTYPE=9 K1=5.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=4624
CH3COOH21+ + E1- -> CH3CO + OH + H						RTYPE=9 K1=5.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=4625
CH3COOH21+ + E1- -> CH2CO + H2O + H						RTYPE=9 K1=5.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=4626
CH3COOH21+ + E1- -> CH3 + COOH + H						RTYPE=9 K1=5.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=4627
CH3COOH21+ + E1- -> CH3CO + H2O							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4628
CH3COOH21+ + E1- -> CH3COOH + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4629
CH3CONH21+ + E1- -> CH3 + CO + NH2						RTYPE=9 K1=6.38E-08 K2=-0.5 K3=0.0 # gg08_rnum=4630
CH3CONH21+ + E1- -> CH3 + HNCO + H						RTYPE=9 K1=6.38E-08 K2=-0.5 K3=0.0 # gg08_rnum=4631
CH3CONH21+ + E1- -> CH2 + NH2CO + H						RTYPE=9 K1=6.38E-08 K2=-0.5 K3=0.0 # gg08_rnum=4632
CH3CONH21+ + E1- -> CH3CO + NH + H						RTYPE=9 K1=6.38E-08 K2=-0.5 K3=0.0 # gg08_rnum=4633
CH3CONH21+ + E1- -> CH3 + NH2CO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4634
CH3CONH21+ + E1- -> CH3CO + NH2							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4635
CH3CONH21+ + E1- -> CH3CONH + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4636
CH3CONH2H1+ + E1- -> CH3 + CO + NH3						RTYPE=9 K1=9.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4637
CH3CONH2H1+ + E1- -> CH3CO + NH2 + H					RTYPE=9 K1=9.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4638
CH3CONH2H1+ + E1- -> CH3 + NH2CO + H					RTYPE=9 K1=9.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4639
CH3CONH2H1+ + E1- -> CH3CONH2 + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4640
CH3COOCH31+ + E1- -> CH3 + CO + CH3O					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4641
CH3COOCH31+ + E1- -> CH3 + CO + H2CO + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4642
CH3COOCH31+ + E1- -> CH3CO + H2CO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4643
CH3COOCH31+ + E1- -> CH2 + CH3OCO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4644
CH3COOCH31+ + E1- -> CH3CO + CH3O						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4645
CH3COOCH31+ + E1- -> CH3 + CH3OCO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4646
CH3COOCH3H1+ + E1- -> CH3 + CO + CH3O + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4647
CH3COOCH3H1+ + E1- -> CH3 + CO + CH3OH					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4648
CH3COOCH3H1+ + E1- -> CH3 + CH3OCO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4649
CH3COOCH3H1+ + E1- -> CH3CO + CH3O + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4650
CH3COOCH3H1+ + E1- -> CH3CO + CH3OH						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4651
CH3COOCH3H1+ + E1- -> CH3COOCH3 + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4652
CH3COCH2OH1+ + E1- -> CH3 + CO + CH2OH					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4653
CH3COCH2OH1+ + E1- -> CH3 + CO + H2CO + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4654
CH3COCH2OH1+ + E1- -> CH3CO + H2CO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4655
CH3COCH2OH1+ + E1- -> CH2 + HOCH2CO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4656
CH3COCH2OH1+ + E1- -> CH3CO + CH2OH						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4657
CH3COCH2OH1+ + E1- -> CH3 + HOCH2CO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4658
CH3COCH2OHH1+ + E1- -> CH3 + CO + CH2OH + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4659
CH3COCH2OHH1+ + E1- -> CH3 + CO + CH3OH					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4660
CH3COCH2OHH1+ + E1- -> CH3 + HOCH2CO + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4661
CH3COCH2OHH1+ + E1- -> CH3CO + CH2OH + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4662
CH3COCH2OHH1+ + E1- -> CH3CO + CH3OH					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4663
CH3COCH2OHH1+ + E1- -> CH3COCH2OH + H					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4664
CH3OHH2COH1+ + E1- -> CH3OH + H2CO + H					RTYPE=9 K1=1.49E-07 K2=-0.5 K3=0.0 # gg08_rnum=4665
CH3OHH2COH1+ + E1- -> HCOOCH3 + H2 + H					RTYPE=9 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=4666
HNC1+ + E1- -> CN + H									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4667
HNCHO1+ + E1- -> NH + HCO								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4668
HNCO1+ + E1- -> CO + NH									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4669
HNCOCHO1+ + E1- -> NH + CO + HCO						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4670
HNCOCHO1+ + E1- -> HNCO + CO + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4671
HNCOCHO1+ + E1- -> OCN + HCO + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4672
HNCOCHO1+ + E1- -> HNCO + HCO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4673
HNCOCHO1+ + E1- -> NH + COCHO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4674
HNCOOH1+ + E1- -> NH + CO + OH							RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4675
HNCOOH1+ + E1- -> OCN + OH + H							RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4676
HNCOOH1+ + E1- -> NH + CO2 + H							RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4677
HNCOOH1+ + E1- -> HNCO + OH								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4678
HNCOOH1+ + E1- -> NH + COOH								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4679
HNO1+ + E1- -> NO + H									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4680
HNOH1+ + E1- -> NH + OH									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4681
HNSi1+ + E1- -> SiN + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4683
HNSi1+ + E1- -> NH + Si									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4684
HOC1+ + E1- -> CO + H									RTYPE=9 K1=2.00E-07 K2=-7.50E-01 K3=0.0 # gg08_rnum=4685
HOCOOH1+ + E1- -> OH + CO + OH							RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4686
HOCOOH1+ + E1- -> OH + CO2 + H							RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4687
HOCOOH1+ + E1- -> OH + COOH								RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4688
HOCOOH21+ + E1- -> OH + CO + H2O						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4689
HOCOOH21+ + E1- -> COOH + OH + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4690
HOCOOH21+ + E1- -> COOH + H2O							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4691
HOCOOH21+ + E1- -> HOCOOH + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4692
HPN1+ + E1- -> PN + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4695
HPN1+ + E1- -> PH + N									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4696
HPO1+ + E1- -> PO + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4697
HPO1+ + E1- -> PH + O									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4698
NH2COOH21+ + E1- -> NH3 + CO + OH						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4699
NH2COOH21+ + E1- -> NH3 + CO2 + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4700
NH2COOH21+ + E1- -> NH2 + COOH + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4701
NH2COOH21+ + E1- -> NH2COOH + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4702
NH2COOH21+ + E1- -> COOH + NH3							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4703
HNH2OCH31+ + E1- -> NH2 + CH3O + H						RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4704
HNH2OCH31+ + E1- -> NH3 + H2CO + H						RTYPE=9 K1=2.40E-07 K2=-0.5 K3=0.0 # gg08_rnum=4705
HNH2OCH31+ + E1- -> CH3O + NH3							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4706
HNH2OCH31+ + E1- -> NH2OCH3 + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4707
HNH2CH2OH1+ + E1- -> NH2 + CH2OH + H					RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4708
HNH2CH2OH1+ + E1- -> NH3 + H2CO + H						RTYPE=9 K1=2.40E-07 K2=-0.5 K3=0.0 # gg08_rnum=4709
HNH2CH2OH1+ + E1- -> CH2OH + NH3						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4710
HNH2CH2OH1+ + E1- -> NH2CH2OH + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4711
HSiO1+ + E1- -> Si + OH									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4713
HSiO1+ + E1- -> SiO + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4714
HSiO21+ + E1- -> SiO + OH								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4715
HSiO21+ + E1- -> SiO2 + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4716
HCOCOCHO1+ + E1- -> HCO + CO + HCO						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4723
HCOCOCHO1+ + E1- -> COCHO + CO + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4724
HCOCOCHO1+ + E1- -> COCHO + HCO							RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4725
HCOCOCHOH1+ + E1- -> HCO + CO + HCO + H					RTYPE=9 K1=9.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4726
HCOCOCHOH1+ + E1- -> HCO + CO + H2CO					RTYPE=9 K1=9.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4727
HCOCOCHOH1+ + E1- -> COCHO + HCO + H					RTYPE=9 K1=9.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4728
HCOCOCHOH1+ + E1- -> COCHO + H2CO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4729
N21+ + E1- -> N + N										RTYPE=9 K1=1.80E-07 K2=-3.90E-01 K3=0.0 # gg08_rnum=4730
N2H1+ + E1- -> NH + N									RTYPE=9 K1=6.40E-08 K2=-5.10E-01 K3=0.0 # gg08_rnum=4731
N2H1+ + E1- -> N2 + H									RTYPE=9 K1=3.60E-08 K2=-5.10E-01 K3=0.0 # gg08_rnum=4732
NaH21+ + E1- -> Na + H2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4733
NaH21+ + E1- -> NaH + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4734
NaH2O1+ + E1- -> NaOH + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4735
NaH2O1+ + E1- -> Na + H2O								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4736
OCN1+ + E1- -> CO + N									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4737
NH1+ + E1- -> N + H										RTYPE=9 K1=1.18E-07 K2=-0.5 K3=0.0 # gg08_rnum=4738
NH21+ + E1- -> N + H + H								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4739
NH21+ + E1- -> NH + H									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4740
NH2CHOH1+ + E1- -> NH2 + HCO + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4741
NH2CHOH1+ + E1- -> NH + H2CO + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4742
NH2CHOH1+ + E1- -> NH2 + H2CO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4743
NH2CHOH1+ + E1- -> NH2CHO + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4744
NH2CNH1+ + E1- -> NH2 + CN + H							RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4745
NH2CNH1+ + E1- -> NH + HNC + H							RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4746
NH2CNH1+ + E1- -> NH2 + HNC								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4747
NH2CNH1+ + E1- -> NH2CN + H								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4748
NH2OH1+ + E1- -> NH2 + OH								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4749
NH31+ + E1- -> NH2 + H									RTYPE=9 K1=1.55E-07 K2=-0.5 K3=0.0 # gg08_rnum=4750
NH31+ + E1- -> NH + H + H								RTYPE=9 K1=1.55E-07 K2=-0.5 K3=0.0 # gg08_rnum=4751
NH3OH1+ + E1- -> NH3 + OH								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4752
NH41+ + E1- -> NH2 + H2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4753
NH41+ + E1- -> NH2 + H + H								RTYPE=9 K1=3.20E-07 K2=-0.5 K3=0.0 # gg08_rnum=4754
NH41+ + E1- -> NH3 + H									RTYPE=9 K1=1.05E-06 K2=-0.5 K3=0.0 # gg08_rnum=4755
NHCONH1+ + E1- -> NH + OCN + H							RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=4756
NHCONH1+ + E1- -> NH + HNCO								RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4757
NO1+ + E1- -> N + O										RTYPE=9 K1=4.10E-07 K2=-1.00E+00 K3=0.0 # gg08_rnum=4758
NO21+ + E1- -> O + NO									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4759
O21+ + E1- -> O + O										RTYPE=9 K1=1.95E-07 K2=-7.00E-01 K3=0.0 # gg08_rnum=4761
O2H1+ + E1- -> O2 + H									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4762
OH1+ + E1- -> O + H										RTYPE=9 K1=6.30E-09 K2=-4.80E-01 K3=0.0 # gg08_rnum=4766
CHOCHOH1+ + E1- -> HCO + HCO + H						RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=4767
CHOCHOH1+ + E1- -> HCO + H2CO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4768
CHOCHOH1+ + E1- -> CHOCHO + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4769
CHOCHO1+ + E1- -> CO + HCO + H							RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=4770
CHOCHO1+ + E1- -> HCO + HCO								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4771
CHOCHO1+ + E1- -> COCHO + H								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4772
HCOCOOH1+ + E1- -> HCO + CO + OH						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4773
HCOCOOH1+ + E1- -> HCO + CO2 + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4774
HCOCOOH1+ + E1- -> CO + COOH + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4775
HCOCOOH1+ + E1- -> COCHO + OH							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4776
HCOCOOH1+ + E1- -> HCO + COOH							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4777
NH2COCHOH1+ + E1- -> HCO + CO + NH3						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4778
NH2COCHOH1+ + E1- -> HCO + NH2CO + H					RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4779
NH2COCHOH1+ + E1- -> COCHO + NH2 + H					RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4780
NH2COCHOH1+ + E1- -> COCHO + NH3						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4781
NH2COCHOH1+ + E1- -> NH2COCHO + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4782
HCOCOOH21+ + E1- -> HCO + CO + H2O						RTYPE=9 K1=2.10E-07 K2=-0.5 K3=0.0 # gg08_rnum=4783
HCOCOOH21+ + E1- -> HCO + COOH + H						RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4784
HCOCOOH21+ + E1- -> COCHO + OH + H						RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4785
HCOCOOH21+ + E1- -> COCHO + H2O							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4786
HCOCOOH21+ + E1- -> HCOCOOH + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4787
HCCP1+ + E1- -> CCP + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4788
HCCP1+ + E1- -> CP + CH									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4789
PC2H21+ + E1- -> P + HC2H								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4790
PC2H21+ + E1- -> CCP + H2								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4791
PC2H21+ + E1- -> HCCP + H								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4792
PC2H31+ + E1- -> CCP + H2 + H							RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4793
PC2H31+ + E1- -> HCCP + H2								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4794
PC2H31+ + E1- -> PH + HC2H								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4795
PC2H41+ + E1- -> HCCP + H2 + H							RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4796
PC2H41+ + E1- -> P + H2C2H2								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4797
PC2H41+ + E1- -> CCP + H2 + H2							RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4798
PC3H1+ + E1- -> CCP + CH								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4799
PC3H1+ + E1- -> C3P + H									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4800
PC3H1+ + E1- -> HCCP + C								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4801
PC4H1+ + E1- -> C3P + CH								RTYPE=9 K1=7.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4802
PC4H1+ + E1- -> C4P + H									RTYPE=9 K1=7.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4803
PC4H1+ + E1- -> CP + C3H								RTYPE=9 K1=7.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4804
PC4H1+ + E1- -> CCP + C2H								RTYPE=9 K1=7.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4805
PC4H21+ + E1- -> C4P + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4806
PC4H21+ + E1- -> CCP + HC2H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4807
PCH21+ + E1- -> HCP + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4808
PCH21+ + E1- -> CP + H2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4809
CH2PH1+ + E1- -> CP + H2 + H							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4810
CH2PH1+ + E1- -> HCP + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4811
CH2PH1+ + E1- -> CH3 + P								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4812
CH2PH21+ + E1- -> HCP + H2 + H							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4813
CH2PH21+ + E1- -> CH2PH + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4814
CH2PH21+ + E1- -> CH4 + P								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4815
PH1+ + E1- -> P + H										RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4816
PH21+ + E1- -> P + H2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4817
PH21+ + E1- -> PH + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4818
PH31+ + E1- -> PH2 + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4819
PH31+ + E1- -> PH + H2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4820
PN1+ + E1- -> P + N										RTYPE=9 K1=1.80E-07 K2=-0.5 K3=0.0 # gg08_rnum=4821
PNH21+ + E1- -> NH2 + P									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4822
PNH31+ + E1- -> NH3 + P									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4823
PO1+ + E1- -> P + O										RTYPE=9 K1=1.80E-07 K2=-0.5 K3=0.0 # gg08_rnum=4824
NH2CHO1+ + E1- -> NH2 + CO + H							RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4825
NH2CHO1+ + E1- -> NH + HCO + H							RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4826
NH2CHO1+ + E1- -> NH2 + HCO								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4827
NH2CHO1+ + E1- -> NH2CO + H								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4828
NH2CO1+ + E1- -> NH + CO + H							RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=4829
NH2CO1+ + E1- -> NH2 + CO								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4830
NH2CO1+ + E1- -> HNCO + H								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4831
NH2COCHO1+ + E1- -> NH2 + CO + HCO						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4832
NH2COCHO1+ + E1- -> NH2CO + CO + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4833
NH2COCHO1+ + E1- -> HNCO + HCO + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4834
NH2COCHO1+ + E1- -> NH + COCHO + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4835
NH2COCHO1+ + E1- -> NH2CO + HCO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4836
NH2COCHO1+ + E1- -> COCHO + NH2							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4837
NH2CONH1+ + E1- -> OCN + NH2 + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4838
NH2CONH1+ + E1- -> HNCO + NH + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4839
NH2CONH1+ + E1- -> NH + NH2CO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4840
NH2CONH1+ + E1- -> HNCO + NH2							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4841
NH2COOH1+ + E1- -> NH2 + CO + OH						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4842
NH2COOH1+ + E1- -> NH2 + CO2 + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4843
NH2COOH1+ + E1- -> NH + COOH + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4844
NH2COOH1+ + E1- -> HNCO + OH + H						RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4845
NH2COOH1+ + E1- -> COOH + NH2							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4846
NH2COOH1+ + E1- -> OH + NH2CO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4847
NH2CONH21+ + E1- -> NH2 + NH2 + CO						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4848
NH2CONH21+ + E1- -> NH + NH2CO + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4849
NH2CONH21+ + E1- -> NH2 + HNCO + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4850
NH2CONH21+ + E1- -> NH2 + NH2CO							RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4851
NH2CONH21+ + E1- -> NH2CONH + H							RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4852
NH2CONH2H1+ + E1- -> NH2 + CO + NH3						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4853
NH2CONH2H1+ + E1- -> NH2CO + NH2 + H					RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4854
NH2CONH2H1+ + E1- -> HNCO + NH3 + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4855
NH2CONH2H1+ + E1- -> NH2CONH2 + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4856
NH2CONH2H1+ + E1- -> NH2CO + NH3						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4857
NH2NH1+ + E1- -> NH + NH + H							RTYPE=9 K1=2.85E-07 K2=-0.5 K3=0.0 # gg08_rnum=4858
NH2NH1+ + E1- -> NH2 + NH								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4859
NH2NH21+ + E1- -> NH2 + NH + H							RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=4860
NH2NH21+ + E1- -> NH2NH + H								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4861
NH2NH21+ + E1- -> NH2 + NH2								RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4862
NH2NH2H1+ + E1- -> NH2 + NH2 + H						RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=4863
NH2NH2H1+ + E1- -> NH2 + NH3							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4864
NH2NH2H1+ + E1- -> NH2NH2 + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4865
NH2OCH31+ + E1- -> CH3O + NH + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4866
NH2OCH31+ + E1- -> H2CO + NH2 + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4867
NH2OCH31+ + E1- -> CH3O + NH2							RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4868
NH2CH2OH1+ + E1- -> CH2OH + NH + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4869
NH2CH2OH1+ + E1- -> H2CO + NH2 + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4870
NH2CH2OH1+ + E1- -> CH2OH + NH2							RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4871
SiC1+ + E1- -> Si + C									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4875
SiC21+ + E1- -> Si + C2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4876
SiC21+ + E1- -> SiC + C									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4877
SiC2H1+ + E1- -> C2H + Si								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4878
SiC2H1+ + E1- -> SiC2 + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4879
SiC2H21+ + E1- -> SiC2 + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4880
SiC2H21+ + E1- -> SiC2H + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4881
SiC2H31+ + E1- -> SiC2H + H2							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4882
SiC2H31+ + E1- -> SiC2H2 + H							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4883
SiC31+ + E1- -> SiC + C2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4884
SiC31+ + E1- -> SiC2 + C								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4885
SiC3H1+ + E1- -> Si + C3H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4886
SiC3H1+ + E1- -> cSiC3 + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4887
SiC3H21+ + E1- -> cSiC3 + H2							RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4888
SiC3H21+ + E1- -> SiC3H + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4889
SiC41+ + E1- -> SiC2 + C2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4890
SiC41+ + E1- -> cSiC3 + C								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4891
SiC4H1+ + E1- -> cSiC3 + CH								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4892
SiC4H1+ + E1- -> SiC4 + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4893
SiCH31+ + E1- -> SiCH + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4894
SiCH31+ + E1- -> SiCH2 + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4895
SiCH41+ + E1- -> SiCH2 + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4896
SiCH41+ + E1- -> SiCH3 + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4897
SiH1+ + E1- -> Si + H									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4898
SiH21+ + E1- -> SiH + H									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4899
SiH21+ + E1- -> Si + H + H								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4900
SiH21+ + E1- -> Si + H2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4901
SiH31+ + E1- -> SiH + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4902
SiH31+ + E1- -> SiH2 + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4903
SiH41+ + E1- -> SiH2 + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4904
SiH41+ + E1- -> SiH3 + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4905
SiH51+ + E1- -> SiH3 + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4906
SiH51+ + E1- -> SiH4 + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4907
SiN1+ + E1- -> Si + N									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4908
SiNC1+ + E1- -> Si + CN									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4909
SiNCH1+ + E1- -> SiN + CH								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4910
SiNCH1+ + E1- -> SiNC + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4911
SiNH21+ + E1- -> SiN + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4912
SiNH21+ + E1- -> HNSi + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4913
SiO1+ + E1- -> Si + O									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4914
HCOOCH31+ + E1- -> CH3O + CO + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4918
HCOOCH31+ + E1- -> H2CO + HCO + H						RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4919
HCOOCH31+ + E1- -> CH3O + HCO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4920
HCOOCH31+ + E1- -> CH3OCO + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4921
CH3OCO1+ + E1- -> H2CO + CO + H							RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=4922
CH3OCO1+ + E1- -> CH3O + CO								RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4923
CH3OCOCHO1+ + E1- -> CH3O + CO + HCO					RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4924
CH3OCOCHO1+ + E1- -> CH3OCO + CO + H					RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4925
CH3OCOCHO1+ + E1- -> CH3OCO + HCO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4926
CH3OCOCHO1+ + E1- -> CH3O + COCHO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4927
CH3OCOCHOH1+ + E1- -> CH3O + CO + H2CO					RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4928
CH3OCOCHOH1+ + E1- -> CH3OCO + HCO + H					RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4929
CH3OCOCHOH1+ + E1- -> CH3O + COCHO + H					RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4930
CH3OCOCHOH1+ + E1- -> CH3OCO + H2CO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4931
CH3OCOCHOH1+ + E1- -> CH3OCOCHO + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4932
CH3OCONH1+ + E1- -> CH3O + CO + NH						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4933
CH3OCONH1+ + E1- -> CH3O + OCN + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4934
CH3OCONH1+ + E1- -> H2CO + HNCO + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4935
CH3OCONH1+ + E1- -> CH3OCO + NH							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4936
CH3OCONH1+ + E1- -> CH3O + HNCO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4937
CH3OCOOH1+ + E1- -> CH3O + CO + OH						RTYPE=9 K1=9.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4938
CH3OCOOH1+ + E1- -> H2CO + COOH + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4939
CH3OCOOH1+ + E1- -> CH3O + CO2 + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4940
CH3OCOOH1+ + E1- -> CH3OCO + OH							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4941
CH3OCOOH1+ + E1- -> CH3O + COOH							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4942
CH3OCOOH21+ + E1- -> CH3O + CO + OH + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4943
CH3OCOOH21+ + E1- -> CH3O + CO + H2O					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4944
CH3OCOOH21+ + E1- -> CH3OCO + OH + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4945
CH3OCOOH21+ + E1- -> CH3O + COOH + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4946
CH3OCOOH21+ + E1- -> CH3OCO + H2O						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4947
CH3OCOOH21+ + E1- -> CH3OCOOH + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4948
CH3OCONH21+ + E1- -> CH3O + CO + NH2					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4949
CH3OCONH21+ + E1- -> CH3OCO + NH + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4950
CH3OCONH21+ + E1- -> CH3O + HNCO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4951
CH3OCONH21+ + E1- -> H2CO + NH2CO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4952
CH3OCONH21+ + E1- -> CH3O + NH2CO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4953
CH3OCONH21+ + E1- -> CH3OCO + NH2						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4954
CH3OCONH2H1+ + E1- -> CH3O + CO + NH2 + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4955
CH3OCONH2H1+ + E1- -> CH3O + CO + NH3					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4956
CH3OCONH2H1+ + E1- -> CH3OCO + NH2 + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4957
CH3OCONH2H1+ + E1- -> CH3O + NH2CO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4958
CH3OCONH2H1+ + E1- -> CH3OCO + NH3						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4959
CH3OCONH2H1+ + E1- -> CH3OCONH2 + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4960
CH3OCOOCH31+ + E1- -> CH3O + CO + CH3O					RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4961
CH3OCOOCH31+ + E1- -> H2CO + CH3OCO + H					RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4962
CH3OCOOCH31+ + E1- -> CH3O + CH3OCO						RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4963
CH3OCOOCH3H1+ + E1- -> CH3O + CO + CH3O + H				RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4964
CH3OCOOCH3H1+ + E1- -> CH3O + CO + CH3OH				RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4965
CH3OCOOCH3H1+ + E1- -> CH3O + CH3OCO + H				RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4966
CH3OCOOCH3H1+ + E1- -> CH3OCO + CH3OH					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4967
CH3OCOOCH3H1+ + E1- -> CH3OCOOCH3 + H					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4968
CH3OCOCH2OH1+ + E1- -> CH3O + CO + CH2OH				RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4969
CH3OCOCH2OH1+ + E1- -> H2CO + HOCH2CO + H				RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4970
CH3OCOCH2OH1+ + E1- -> CH3OCO + H2CO + H				RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4971
CH3OCOCH2OH1+ + E1- -> CH3OCO + CH2OH					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4972
CH3OCOCH2OH1+ + E1- -> CH3O + HOCH2CO					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4973
CH3OCOCH2OHH1+ + E1- -> CH3O + CO + CH2OH + H			RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4974
CH3OCOCH2OHH1+ + E1- -> CH3O + CO + CH3OH				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4975
CH3OCOCH2OHH1+ + E1- -> CH3O + HOCH2CO + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4976
CH3OCOCH2OHH1+ + E1- -> CH3OCO + CH2OH + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=4977
CH3OCOCH2OHH1+ + E1- -> CH3OCO + CH3OH					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4978
CH3OCOCH2OHH1+ + E1- -> CH3OCOCH2OH + H					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4979
CH3ONH1+ + E1- -> H2CO + NH + H							RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=4980
CH3ONH1+ + E1- -> CH3O + NH								RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4981
CH3OOH1+ + E1- -> H2CO + OH + H							RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=4982
CH3OOH1+ + E1- -> CH3O + OH								RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4983
CH3OOH21+ + E1- -> CH3O + OH + H						RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4984
CH3OOH21+ + E1- -> H2CO + H2O + H						RTYPE=9 K1=2.40E-07 K2=-0.5 K3=0.0 # gg08_rnum=4985
CH3OOH21+ + E1- -> CH3O + H2O							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4986
CH3OOH21+ + E1- -> CH3OOH + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4987
CH3OOCH31+ + E1- -> H2CO + CH3O + H						RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=4988
CH3OOCH31+ + E1- -> CH3O + CH3O							RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4989
CH3OCH2OH1+ + E1- -> H2CO + CH2OH + H					RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4990
CH3OCH2OH1+ + E1- -> CH3O + H2CO + H					RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=4991
CH3OCH2OH1+ + E1- -> CH3O + CH2OH						RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4992
CH3OCH2OH21+ + E1- -> CH3O + CH2OH + H					RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4993
CH3OCH2OH21+ + E1- -> H2CO + CH3OH + H					RTYPE=9 K1=2.40E-07 K2=-0.5 K3=0.0 # gg08_rnum=4994
CH3OCH2OH21+ + E1- -> CH3O + CH3OH						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4995
CH3OCH2OH21+ + E1- -> CH3OCH2OH + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=4996
CH2OHCHO1+ + E1- -> CH2 + OH + HCO						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4997
CH2OHCHO1+ + E1- -> CH2OH + CO + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4998
CH2OHCHO1+ + E1- -> H2CO + HCO + H						RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=4999
CH2OHCHO1+ + E1- -> CH2OH + HCO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5000
CH2OHCHO1+ + E1- -> HOCH2CO + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5001
HOCH2CO1+ + E1- -> CH2 + OH + CO						RTYPE=9 K1=1.43E-07 K2=-0.5 K3=0.0 # gg08_rnum=5002
HOCH2CO1+ + E1- -> H2CO + CO + H						RTYPE=9 K1=1.43E-07 K2=-0.5 K3=0.0 # gg08_rnum=5003
HOCH2CO1+ + E1- -> CH2OH + CO							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5004
HOCH2COCHO1+ + E1- -> CH2OH + CO + HCO					RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5005
HOCH2COCHO1+ + E1- -> HOCH2CO + CO + H					RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5006
HOCH2COCHO1+ + E1- -> H2CO + COCHO + H					RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5007
HOCH2COCHO1+ + E1- -> CH2OH + COCHO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5008
HOCH2COCHO1+ + E1- -> HOCH2CO + HCO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5009
HOCH2COCHOH1+ + E1- -> CH2OH + CO + H2CO				RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5010
HOCH2COCHOH1+ + E1- -> HOCH2CO + HCO + H				RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5011
HOCH2COCHOH1+ + E1- -> CH2OH + COCHO + H				RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5012
HOCH2COCHOH1+ + E1- -> HOCH2CO + H2CO					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5013
HOCH2COCHOH1+ + E1- -> HOCH2COCHO + H					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5014
HNCOCH2OH1+ + E1- -> CH2OH + CO + NH					RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5015
HNCOCH2OH1+ + E1- -> CH2OH + OCN + H					RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5016
HNCOCH2OH1+ + E1- -> H2CO + HNCO + H					RTYPE=9 K1=9.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5017
HNCOCH2OH1+ + E1- -> CH2OH + HNCO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5018
HNCOCH2OH1+ + E1- -> HOCH2CO + NH						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5019
CH2OHCOOH1+ + E1- -> CH2OH + CO + OH					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5020
CH2OHCOOH1+ + E1- -> CH2 + OH + COOH					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5021
CH2OHCOOH1+ + E1- -> CH2OH + CO2 + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5022
CH2OHCOOH1+ + E1- -> H2CO + COOH + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5023
CH2OHCOOH1+ + E1- -> CH2OH + COOH						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5024
CH2OHCOOH1+ + E1- -> HOCH2CO + OH						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5025
CH2OHCOOH21+ + E1- -> CH2OH + CO + OH + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5026
CH2OHCOOH21+ + E1- -> CH2OH + CO + H2O					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5027
CH2OHCOOH21+ + E1- -> HOCH2CO + OH + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5028
CH2OHCOOH21+ + E1- -> CH2OH + COOH + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5029
CH2OHCOOH21+ + E1- -> HOCH2CO + H2O						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5030
CH2OHCOOH21+ + E1- -> CH2OHCOOH + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5031
NH2COCH2OH1+ + E1- -> CH2OH + CO + NH2					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5032
NH2COCH2OH1+ + E1- -> CH2OH + HNCO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5033
NH2COCH2OH1+ + E1- -> H2CO + NH2CO + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5034
NH2COCH2OH1+ + E1- -> HOCH2CO + NH + H					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5035
NH2COCH2OH1+ + E1- -> CH2OH + NH2CO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5036
NH2COCH2OH1+ + E1- -> HOCH2CO + NH2						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5037
NH2COCH2OH21+ + E1- -> CH2OH + CO + NH2 + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5038
NH2COCH2OH21+ + E1- -> CH2OH + CO + NH3					RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5039
NH2COCH2OH21+ + E1- -> HOCH2CO + NH2 + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5040
NH2COCH2OH21+ + E1- -> CH2OH + NH2CO + H				RTYPE=9 K1=6.75E-08 K2=-0.5 K3=0.0 # gg08_rnum=5041
NH2COCH2OH21+ + E1- -> HOCH2CO + NH3					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5042
NH2COCH2OH21+ + E1- -> NH2COCH2OH + H					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5043
HOCH2COCH2OH1+ + E1- -> CH2OH + CO + CH2OH				RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=5044
HOCH2COCH2OH1+ + E1- -> H2CO + HOCH2CO + H				RTYPE=9 K1=1.35E-07 K2=-0.5 K3=0.0 # gg08_rnum=5045
HOCH2COCH2OH1+ + E1- -> HOCH2CO + CH2OH					RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5046
HOCH2COCH2OH21+ + E1- -> CH2OH + CO + CH2OH + H			RTYPE=9 K1=9.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5047
HOCH2COCH2OH21+ + E1- -> CH2OH + CO + CH3OH				RTYPE=9 K1=9.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5048
HOCH2COCH2OH21+ + E1- -> CH2OH + HOCH2CO + H			RTYPE=9 K1=9.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5049
HOCH2COCH2OH21+ + E1- -> HOCH2COCH2OH + H				RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5050
CH2OHCHOH1+ + E1- -> CH2OH + HCO + H					RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5051
CH2OHCHOH1+ + E1- -> H2CO + H2CO + H					RTYPE=9 K1=2.40E-07 K2=-0.5 K3=0.0 # gg08_rnum=5052
CH2OHCHOH1+ + E1- -> CH2OH + H2CO						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5053
CH2OHCHOH1+ + E1- -> CH2OHCHO + H						RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5054
CH2OHNH1+ + E1- -> H2CO + NH + H						RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=5055
CH2OHNH1+ + E1- -> CH2OH + NH							RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5056
HOCH2OH1+ + E1- -> H2CO + OH + H						RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=5057
HOCH2OH1+ + E1- -> CH2OH + OH							RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5058
HOCH2OH21+ + E1- -> CH2OH + OH + H						RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5059
HOCH2OH21+ + E1- -> H2CO + H2O + H						RTYPE=9 K1=2.40E-07 K2=-0.5 K3=0.0 # gg08_rnum=5060
HOCH2OH21+ + E1- -> CH2OH + H2O							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5061
HOCH2OH21+ + E1- -> HOCH2OH + H							RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5062
HOCH2CH2OH1+ + E1- -> H2CO + CH2OH + H					RTYPE=9 K1=2.70E-07 K2=-0.5 K3=0.0 # gg08_rnum=5063
HOCH2CH2OH1+ + E1- -> CH2OH + CH2OH						RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5064
HOCH2CH2OH21+ + E1- -> CH2OH + CH2OH + H				RTYPE=9 K1=3.00E-08 K2=-0.5 K3=0.0 # gg08_rnum=5065
HOCH2CH2OH21+ + E1- -> H2CO + CH3OH + H					RTYPE=9 K1=2.40E-07 K2=-0.5 K3=0.0 # gg08_rnum=5066
HOCH2CH2OH21+ + E1- -> CH3OH + CH2OH					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5067
HOCH2CH2OH21+ + E1- -> HOCH2CH2OH + H					RTYPE=9 K1=1.50E-08 K2=-0.5 K3=0.0 # gg08_rnum=5068
C1+ + E1- -> C											RTYPE=10 K1=4.40E-12 K2=-6.10E-01 K3=0.0 # gg08_rnum=5069
CH31+ + E1- -> CH3										RTYPE=10 K1=1.10E-10 K2=-7.00E-01 K3=0.0 # gg08_rnum=5070
Cl1+ + E1- -> Cl										RTYPE=10 K1=1.13E-10 K2=-7.00E-01 K3=0.0 # gg08_rnum=5071
Fe1+ + E1- -> Fe										RTYPE=10 K1=3.70E-12 K2=-6.50E-01 K3=0.0 # gg08_rnum=5072
H1+ + E1- -> H											RTYPE=10 K1=3.50E-12 K2=-7.00E-01 K3=0.0 # gg08_rnum=5073
H21+ + E1- -> H2										RTYPE=10 K1=2.25E-07 K2=-4.00E-01 K3=0.0 # gg08_rnum=5074
H2CO1+ + E1- -> H2CO									RTYPE=10 K1=1.10E-10 K2=-7.00E-01 K3=0.0 # gg08_rnum=5075
He1+ + E1- -> He										RTYPE=10 K1=4.50E-12 K2=-6.70E-01 K3=0.0 # gg08_rnum=5078
Mg1+ + E1- -> Mg										RTYPE=10 K1=2.80E-12 K2=-8.60E-01 K3=0.0 # gg08_rnum=5079
N1+ + E1- -> N											RTYPE=10 K1=3.80E-12 K2=-6.20E-01 K3=0.0 # gg08_rnum=5080
Na1+ + E1- -> Na										RTYPE=10 K1=2.70E-12 K2=-6.90E-01 K3=0.0 # gg08_rnum=5081
O1+ + E1- -> O											RTYPE=10 K1=3.40E-12 K2=-6.30E-01 K3=0.0 # gg08_rnum=5082
Si1+ + E1- -> Si										RTYPE=10 K1=4.90E-12 K2=-6.00E-01 K3=0.0 # gg08_rnum=5084
C1+ + C1- -> C + C										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5085
C1+ + H1- -> H + C										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5086
Fe1+ + C1- -> Fe + C									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5088
Fe1+ + H1- -> Fe + H									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5089
H1+ + C1- -> H + C										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5091
H1+ + H1- -> H + H										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5092
H21+ + H1- -> H + H2									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5094
H31+ + H1- -> H2 + H2									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5095
H3O1+ + H1- -> OH + H2 + H								RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5096
H3O1+ + H1- -> H2O + H2									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5097
HCO1+ + H1- -> CO + H2									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5098
He1+ + C1- -> He + C									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5099
He1+ + H1- -> H + He									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5100
Mg1+ + C1- -> Mg + C									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5102
Mg1+ + H1- -> Mg + H									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5103
N1+ + C1- -> N + C										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5105
N1+ + H1- -> H + N										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5106
Na1+ + C1- -> Na + C									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5108
Na1+ + H1- -> Na + H									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5109
NH41+ + H1- -> NH3 + H2									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5111
O1+ + C1- -> O + C										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5112
O1+ + H1- -> H + O										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5113
Si1+ + C1- -> Si + C									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5118
Si1+ + H1- -> Si + H									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5119
C + E1- -> C1-											RTYPE=12 K1=3.00E-15 K2=0.0 K3=0.0 # gg08_rnum=5121
H + E1- -> H1-											RTYPE=12 K1=3.00E-16 K2=1.00E+00 K3=0.0 # gg08_rnum=5122
O + E1- -> O1-											RTYPE=12 K1=1.50E-15 K2=0.0 K3=0.0 # gg08_rnum=5123
#C -> C1+ + E1-											RTYPE=13 K1=2.16E-10 K2=0.0 K3=2.61E+00 # gg08_rnum=5125
C -> C1+ + E1-											RTYPE=13 K1=3.5e-10 K2=2.77 K3=3.76 # Heays+ 2017
C1- -> C + E1-											RTYPE=13 K1=2.40E-07 K2=0.0 K3=9.00E-01 # gg08_rnum=5126
#C2 -> C21+ + E1-										RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5127
C2 -> C21+ + E1-										RTYPE=13 K1=4.1e-10 K2=3.12 K3=4.19 # Heays+ 2017
C2H -> C2H1+ + E1-										RTYPE=13 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=5128
#HC2H -> HC2H1+ + E1-									RTYPE=13 K1=2.07E-10 K2=0.0 K3=2.67E+00 # gg08_rnum=5129
HC2H -> HC2H1+ + E1-									RTYPE=13 K1=5.3e-10 K2=2.91 K3=3.92 # Heays+ 2017
H2C2H -> H2C2H1+ + E1-									RTYPE=13 K1=3.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=5130
#H2C2H2 -> H2C2H21+ + E1-								RTYPE=13 K1=1.18E-10 K2=0.0 K3=2.66E+00 # gg08_rnum=5131
H2C2H2 -> H2C2H21+ + E1-								RTYPE=13 K1=4.1e-10 K2=2.67 K3=3.63 # Heays+ 2017
CH3CH2 -> CH3CH21+ + E1-								RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5132
CH3CH2CHO -> CH3CH2CHO1+ + E1-							RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5133
#CH3CH2OH -> CH3CH2OH1+ + E1-							RTYPE=13 K1=5.27E-10 K2=0.0 K3=2.35E+00 # gg08_rnum=5134
CH3CH2OH -> CH3CH2OH1+ + E1-							RTYPE=13 K1=4.9e-10 K2=2.75 K3=3.72 # Heays+ 2017
CH3CH3 -> CH3CH31+ + E1-								RTYPE=13 K1=2.3e-10 K2=3.1 K3=4.17 # Heays+ 2017
C2O -> C2O1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5135
C3 -> C31+ + E1-										RTYPE=13 K1=1.4e-10 K2=3.0 K3=4.03 # Heays+ 2017
C3H3N -> C3H3N1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5136
C3H4 -> C3H41+ + E1-									RTYPE=13 K1=9.88E-10 K2=0.0 K3=2.37E+00 # gg08_rnum=5137
HC4H -> HC4H1+ + E1-									RTYPE=13 K1=2.60E-10 K2=0.0 K3=2.28E+00 # gg08_rnum=5138
C4P -> C4P1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5139
C6 -> C61+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5140
C6H2 -> C6H21+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5141
C7 -> C71+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5142
C7H -> C7H1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5143
C7H2 -> C7H21+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5144
C8 -> C81+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5145
C8H -> C8H1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5146
C8H2 -> C8H21+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5147
C9 -> C91+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5148
C9H -> C9H1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5149
C9H2 -> C9H21+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5150
C9N -> C9N1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5151
CCP -> CCP1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5152
#CH -> CH1+ + E1-										RTYPE=13 K1=2.90E-10 K2=0.0 K3=2.80E+00 # gg08_rnum=5153
CH -> CH1+ + E1-										RTYPE=13 K1=7.6e-10 K2=2.7 K3=3.67 # Heays+ 2017
CH2 -> CH21+ + E1-										RTYPE=13 K1=1.00E-09 K2=0.0 K3=2.30E+00 # gg08_rnum=5154
H2C2N -> H2C2N1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5155
CH2CO -> CH2CO1+ + E1-									RTYPE=13 K1=3.44E-10 K2=0.0 K3=2.01E+00 # gg08_rnum=5156
CH2PH -> CH2PH1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5157
#CH3 -> CH31+ + E1-										RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.10E+00 # gg08_rnum=5158
CH3 -> CH31+ + E1-										RTYPE=13 K1=3.3e-10 K2=2.36 K3=3.26 # Heays+ 2017
CH3C6H -> C7H41+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5159
#CH3CHO -> CH3CHO1+ + E1-								RTYPE=13 K1=2.60E-10 K2=0.0 K3=2.28E+00 # gg08_rnum=5160
CH3CHO -> CH3CHO1+ + E1-								RTYPE=13 K1=8.3e-10 K2=2.49 K3=3.42 # Heays+ 2017
#CH3CN -> CH3CN1+ + E1-									RTYPE=13 K1=5.29E-10 K2=0.0 K3=3.11E+00 # gg08_rnum=5161
CH3CN -> CH3CN1+ + E1-									RTYPE=13 K1=1.2e-10 K2=3.12 K3=4.19 # Heays+ 2017
#CH3NH2 -> CH3NH21+ + E1-								RTYPE=13 K1=2.60E-10 K2=0.0 K3=2.28E+00 # gg08_rnum=5162
CH3NH2 -> CH3NH21+ + E1-								RTYPE=13 K1=1.6e-9 K2=2.31 K3=3.21 # Heays+ 2017
CH3OCH3 -> CH3OCH31+ + E1-								RTYPE=13 K1=2.60E-10 K2=0.0 K3=2.28E+00 # gg08_rnum=5163
#CH3OH -> CH3OH1+ + E1-									RTYPE=13 K1=4.80E-10 K2=0.0 K3=2.57E+00 # gg08_rnum=5164
CH3OH -> CH3OH1+ + E1-									RTYPE=13 K1=3.1e-10 K2=2.8 K3=3.78 # Heays+ 2017
#Cl -> Cl1+ + E1-										RTYPE=13 K1=3.30E-11 K2=0.0 K3=3.10E+00 # gg08_rnum=5165
Cl -> Cl1+ + E1-										RTYPE=13 K1=4.7e-11 K2=3.21 K3=4.3 # Heays+ 2017
CN1- -> CN + E1-										RTYPE=13 K1=2.40E-07 K2=0.0 K3=9.00E-01 # gg08_rnum=5166
CP -> CP1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5167
#Fe -> Fe1+ + E1-										RTYPE=13 K1=1.20E-10 K2=0.0 K3=1.50E+00 # gg08_rnum=5168
Fe -> Fe1+ + E1-										RTYPE=13 K1=4.7e-10 K2=1.81 K3=2.62 # Heays+ 2017
#H1- -> H + E1-											RTYPE=13 K1=2.40E-07 K2=0.0 K3=9.00E-01 # gg08_rnum=5169
H1- -> H + E1-											RTYPE=13 K1=1.5e-7 K2=0.74 K3=1.24 # Heays+ 2017
H2CN -> H2CN1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5170
#H2CO -> H2CO1+ + E1-									RTYPE=13 K1=8.00E-11 K2=0.0 K3=2.80E+00 # gg08_rnum=5171
#H2CO -> HCO1+ + H + E1-									RTYPE=13 K1=1.40E-11 K2=0.0 K3=3.10E+00 # gg08_rnum=5172
H2CO -> H2CO1+ + E1-									RTYPE=13 K1=3.4e-10 K2=2.69 K3=3.66 # Heays+ 2017  85%
H2CO -> HCO1+ + H + E1-									RTYPE=13 K1=6e-11 K2=2.69 K3=3.66 # Heays+ 2017  15%
#H2O -> H2O1+ + E1-										RTYPE=13 K1=2.10E-11 K2=0.0 K3=3.10E+00 # gg08_rnum=5173
H2O -> H2O1+ + E1-										RTYPE=13 K1=2.7E-11 K2=3.18 K3=4.27 # Heays+ 2017
H2SiO -> H2SiO1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5175
HC7N -> C7HN1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5176
HC9N -> C9HN1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5177
HCCP -> HCCP1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5178
HCO -> HCO1+ + E1-										RTYPE=13 K1=2.46E-10 K2=0.0 K3=2.11E+00 # gg08_rnum=5179
HCOOCH3 -> HCOOCH31+ + E1-								RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5180
HCOOH -> HCOOH1+ + E1-									RTYPE=13 K1=1.73E-10 K2=0.0 K3=2.59E+00 # gg08_rnum=5181
HCP -> HCP1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5182
SiCH -> SiCH1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5184
HNSi -> HNSi1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5185
HPO -> HPO1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5186
#Mg -> Mg1+ + E1-										RTYPE=13 K1=4.50E-11 K2=0.0 K3=1.40E+00 # gg08_rnum=5188
Mg -> Mg1+ + E1-										RTYPE=13 K1=6.6e-11 K2=1.67 K3=2.43 # Heays+ 2017
#Na -> Na1+ + E1-										RTYPE=13 K1=5.60E-12 K2=0.0 K3=2.00E+00 # gg08_rnum=5189
Na -> Na1+ + E1-										RTYPE=13 K1=1.4e-11 K2=1.81 K3=2.62 # Heays+ 2017
#NH -> NH1+ + E1-										RTYPE=13 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=5190
NH -> NH1+ + E1-										RTYPE=13 K1=1.9e-12 K2=3.24 K3=4.34 # Heays+ 2017
#NH2 -> NH21+ + E1-										RTYPE=13 K1=1.73E-10 K2=0.0 K3=2.59E+00 # gg08_rnum=5191
NH2 -> NH21+ + E1-										RTYPE=13 K1=1.9e-10 K2=2.94 K3=3.97 # Heays+ 2017
#NH3 -> NH31+ + E1-										RTYPE=13 K1=1.24E-10 K2=0.0 K3=2.47E+00 # gg08_rnum=5192
NH3 -> NH31+ + E1-										RTYPE=13 K1=2.7e-10 K2=2.54 K3=3.49 # Heays+ 2017
#NO -> NO1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5193
NO -> NO1+ + E1-										RTYPE=13 K1=2.6e-10 K2=2.46 K3=3.38 # Heays+ 2017
O1- -> O + E1-											RTYPE=13 K1=2.40E-07 K2=0.0 K3=9.00E-01 # gg08_rnum=5194
#O2 -> O21+ + E1-										RTYPE=13 K1=6.20E-12 K2=0.0 K3=3.10E+00 # gg08_rnum=5195
O2 -> O21+ + E1-										RTYPE=13 K1=5.1e-11 K2=3.14 K3=4.22 # Heays+ 2017
HO2 -> O2H1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5196
OH -> OH1+ + E1-										RTYPE=13 K1=1.60E-12 K2=0.0 K3=3.10E+00 # gg08_rnum=5198
OH1- -> OH + E1-										RTYPE=13 K1=2.40E-07 K2=0.0 K3=9.00E-01 # gg08_rnum=5199
P -> P1+ + E1-											RTYPE=13 K1=1.9e-9 K2=2.51 K3=3.45 # gg08_rnum=5200
PH -> PH1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5201
PH2 -> PH21+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5202
PN -> PN1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5203
PO -> PO1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5204
#Si -> Si1+ + E1-										RTYPE=13 K1=1.20E-09 K2=0.0 K3=1.60E+00 # gg08_rnum=5208
Si -> Si1+ + E1-										RTYPE=13 K1=4.5e-9 K2=1.81 K3=2.61 # Heays+ 2017
SiC2 -> SiC21+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5209
SiC2H -> SiC2H1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5210
SiC2H2 -> SiC2H21+ + E1-								RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5211
cSiC3 -> SiC31+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5212
SiC3H -> SiC3H1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5213
SiC4 -> SiC41+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5214
SiCH2 -> SiCH21+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5215
SiCH3 -> SiCH31+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5216
SiH2 -> SiH21+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5217
SiH3 -> SiH31+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5218
SiH4 -> SiH41+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5219
SiN -> SiN1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5220
SiNC -> SiNC1+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5221
#C2 -> C + C												RTYPE=13 K1=4.70E-11 K2=0.0 K3=2.60E+00 # gg08_rnum=5222
C2 -> C + C												RTYPE=13 K1=2.4e-10 K2=2.15 K3=3.04 # Heays+ 2017
C21+ -> C1+ + C											RTYPE=13 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=5223
#C2H -> C2 + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5224
C2H -> C2 + H											RTYPE=13 K1=1.6e-9 K2=1.85 K3=2.67 # Heays+ 2017
C2H1+ -> C21+ + H										RTYPE=13 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=5225
#HC2H -> C2H + H											RTYPE=13 K1=1.81E-09 K2=0.0 K3=1.72E+00 # gg08_rnum=5226
HC2H -> C2H + H											RTYPE=13 K1=2.4e-9 K2=1.83 K3=2.64 # Heays+ 2017
H2C2H -> HC2H + H										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5227
#H2C2H2 -> HC2H + H2										RTYPE=13 K1=1.62E-09 K2=0.0 K3=1.61E+00 # gg08_rnum=5228
H2C2H2 -> HC2H + H2										RTYPE=13 K1=3.1e-9 K2=1.7 K3=2.49 # Heays+ 2017
CH3CH2 -> H2C2H2 + H									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5229
CH3CH2CHO -> CH3CH2 + HCO								RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5230
#CH3CH2OH -> CH3CH2 + OH									RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5231
CH3CH2OH -> CH3CH2 + OH									RTYPE=13 K1=2.5e-9 K2=1.93 K3=2.77 # Heays+ 2017
CH3CH3 -> H2C2H2 + H2									RTYPE=13 K1=2.1e-9 K2=2.07 K3=2.94 # Heays+ 2017
C2N -> CN + C											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5232
C2N -> C2 + N											RTYPE=13 K1=1.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5233
C2O -> C2 + O											RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5234
C2O -> CO + C											RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5235
#C3 -> C2 + C											RTYPE=13 K1=2.60E-10 K2=0.0 K3=2.28E+00 # gg08_rnum=5237
C3 -> C2 + C											RTYPE=13 K1=5e-9 K2=1.64 K3=2.39 # Heays+ 2017
#C3H -> C3 + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5238
C3H -> C3 + H											RTYPE=13 K1=1.8e-9 K2=1.32 K3=2.08 # Heays+ 2017
#C3H2 -> C3H + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5239
#C3H2 -> C3 + H2											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5240
C3H2 -> C3H + H											RTYPE=13 K1=1.1E-9 K2=1.43 K3=2.15 # Heays+ 2017 (for HC3H)
C3H2 -> C3 + H2											RTYPE=13 K1=1.1E-9 K2=1.43 K3=2.15 # Heays+ 2017 (for HC3H)
C3H3 -> C3H + H2										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5241
C3H3 -> C3H2 + H										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5242
C3H3N -> H2C2H + CN										RTYPE=13 K1=1.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5243
C3H4 -> C3H3 + H										RTYPE=13 K1=1.84E-09 K2=0.0 K3=1.72E+00 # gg08_rnum=5244
C3H4 -> C3H2 + H2										RTYPE=13 K1=2.25E-10 K2=0.0 K3=1.69E+00 # gg08_rnum=5245
C3N -> C2 + CN											RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.80E+00 # gg08_rnum=5246
C3O -> C2 + CO											RTYPE=13 K1=4.52E-09 K2=0.0 K3=1.58E+00 # gg08_rnum=5247
C3P -> CCP + C											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5248
#C4 -> C3 + C											RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=5250
#C4 -> C2 + C2											RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=5251
C4 -> C3 + C											RTYPE=13 K1=4.25e-9 K2=1.52 K3=2.22 # Heays+ 2017
C4 -> C2 + C2											RTYPE=13 K1=4.25e-9 K2=1.52 K3=2.22 # Heays+ 2017
#C4H -> C4 + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5252
#C4H -> C2H + C2											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5253
C4H -> C4 + H											RTYPE=13 K1=1.85e-9 K2=1.62 K3=2.36 # Heays+ 2017
C4H -> C2H + C2											RTYPE=13 K1=1.85e-9 K2=1.62 K3=2.36 # Heays+ 2017
HC4H -> C4H + H											RTYPE=13 K1=1.13E-09 K2=0.0 K3=1.64E+00 # gg08_rnum=5254
HC4H -> C2H + C2H										RTYPE=13 K1=1.13E-09 K2=0.0 K3=1.64E+00 # gg08_rnum=5255
C4H4 -> C3H4 + C										RTYPE=13 K1=1.13E-09 K2=0.0 K3=1.64E+00 # gg08_rnum=5256
C4N -> C3 + CN											RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5257
C4P -> C3P + C											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5258
C5 -> C3 + C2											RTYPE=13 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=5260
#C5H -> C5 + H											RTYPE=13 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=5261
#C5H -> C2H + C3											RTYPE=13 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=5262
#C5H -> C3H + C2											RTYPE=13 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=5263
C5H -> C5 + H											RTYPE=13 K1=4.33e-10 K2=1.14 K3=1.76 # Heays+ 2017
C5H -> C2H + C3											RTYPE=13 K1=4.33e-10 K2=1.14 K3=1.76 # Heays+ 2017
C5H -> C3H + C2											RTYPE=13 K1=4.33e-10 K2=1.14 K3=1.76 # Heays+ 2017
C5H2 -> C5H + H											RTYPE=13 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=5264
C5H2 -> C3H + C2H										RTYPE=13 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=5265
C5N -> C4 + CN											RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5266
C6 -> C5 + C											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5267
C6H -> C2H + C4											RTYPE=13 K1=5.00E-12 K2=0.0 K3=1.70E+00 # gg08_rnum=5268
C6H -> C3H + C3											RTYPE=13 K1=5.00E-12 K2=0.0 K3=1.70E+00 # gg08_rnum=5269
C6H2 -> C6H + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5270
C7 -> C6 + C											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5271
C7H -> C7 + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5272
C7H2 -> C7H + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5273
C8 -> C7 + C											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5274
C8H -> C8 + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5275
C8H2 -> C8H + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5276
C9 -> C8 + C											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5277
C9H -> C9 + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5278
C9H2 -> C9H + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5279
C9N -> C8 + CN											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5280
ClC -> Cl + C											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5281
CCP -> CP + C											RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5282
CCP -> C2 + P											RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5283
#CH -> C + H												RTYPE=13 K1=1.40E-10 K2=0.0 K3=1.50E+00 # gg08_rnum=5284
CH -> C + H												RTYPE=13 K1=9.1E-10 K2=1.36 K3=2.12 # Heays+ 2017
#CH1+ -> C1+ + H											RTYPE=13 K1=4.60E-12 K2=0.0 K3=3.00E+00 # gg08_rnum=5285
CH1+ -> C1+ + H											RTYPE=13 K1=3.3e-10 K2=2.63 K3=3.54 # Heays+ 2017
#CH2 -> CH + H											RTYPE=13 K1=5.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=5286
CH2 -> CH + H											RTYPE=13 K1=5.8E-10 K2=1.61 K3=2.35 # Heays+ 2017
#CH21+ -> CH1+ + H										RTYPE=13 K1=1.70E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5287
CH21+ -> CH1+ + H										RTYPE=13 K1=1.4e-10 K2=1.86 K3=2.73 # Heays+ 2017
H2C2N -> CH2 + CN										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5288
CH2CO -> CH2 + CO										RTYPE=13 K1=9.04E-10 K2=0.0 K3=1.58E+00 # gg08_rnum=5289
CH2NH -> HCN + H2										RTYPE=13 K1=1.70E-09 K2=0.0 K3=1.63E+00 # gg08_rnum=5290
CH2OH -> CH2 + OH										RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5291
CH2PH -> HCP + H2										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5292
#CH3 -> CH2 + H											RTYPE=13 K1=3.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=5293
CH3 -> CH2 + H											RTYPE=13 K1=3.1E-10 K2=1.73 K3=2.5 # Heays+ 2017
#CH3 -> CH + H2											RTYPE=13 K1=3.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=5294
CH3 -> CH + H2											RTYPE=13 K1=3.1E-10 K2=1.73 K3=2.5 # Heays+ 2017
CH31+ -> CH21+ + H										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5295
CH31+ -> CH1+ + H2										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5296
CH3C3N -> C3N + CH3										RTYPE=13 K1=2.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=5297
CH3C4H -> C4H + CH3										RTYPE=13 K1=2.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=5298
CH3C5N -> CH3 + C5N										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5299
CH3C6H -> CH3 + C6H										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5300
CH3C7N -> CH3 + C7N										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5301
#CH3CHO -> CH3 + HCO										RTYPE=13 K1=3.43E-10 K2=0.0 K3=1.52E+00 # gg08_rnum=5302
#CH3CHO -> CH4 + CO										RTYPE=13 K1=3.43E-10 K2=0.0 K3=1.52E+00 # gg08_rnum=5303
CH3CHO -> CH3 + HCO										RTYPE=13 K1=1e-9 K2=1.69 K3=2.46 # Heays+ 2017
CH3CHO -> CH4 + CO										RTYPE=13 K1=1e-9 K2=1.69 K3=2.46 # Heays+ 2017
#CH3CN -> CH3 + CN										RTYPE=13 K1=1.56E-09 K2=0.0 K3=1.95E+00 # gg08_rnum=5304
CH3CN -> CH3 + CN										RTYPE=13 K1=3e-9 K2=2.18 K3=3.07 # Heays+ 2017
CH3CO -> CH3 + CO										RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5305
CH3NH -> NH + CH3										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5306
#CH3NH2 -> CH2NH + H + H									RTYPE=13 K1=6.63E-11 K2=0.0 K3=1.51E+00 # gg08_rnum=5307
#CH3NH2 -> CN + H2 + H2 + H								RTYPE=13 K1=9.42E-11 K2=0.0 K3=1.76E+00 # gg08_rnum=5308
#CH3NH2 -> HCN + H2 + H + H								RTYPE=13 K1=3.50E-10 K2=0.0 K3=1.73E+00 # gg08_rnum=5309
#CH3NH2 -> CH3 + NH2										RTYPE=13 K1=1.55E-10 K2=0.0 K3=1.74E+00 # gg08_rnum=5310
CH3NH2 -> CH2NH + H + H									RTYPE=13 K1=7.3e-11 K2=1.62 K3=2.37 # Heays+ 2017  10 %
CH3NH2 -> CN + H2 + H2 + H								RTYPE=13 K1=1e-10 K2=1.62 K3=2.37 # Heays+ 2017  14 %
CH3NH2 -> HCN + H2 + H + H								RTYPE=13 K1=3.87E-10 K2=1.62 K3=2.37 # Heays+ 2017  53 %
CH3NH2 -> CH3 + NH2										RTYPE=13 K1=1.68E-10 K2=1.62 K3=2.37 # Heays+ 2017  23 %
CH3O -> CH3 + O											RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5311
CH3OCH3 -> CH3O + CH3									RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5312
#CH3OH -> CH2OH + H										RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5313
#CH3OH -> CH3O + H										RTYPE=13 K1=2.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5314
#CH3OH -> CH3 + OH										RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5315
CH3OH -> CH2OH + H										RTYPE=13 K1=7.0e-11 K2=1.92 K3=2.76 # Heays+ 2017
CH3OH -> CH3O + H										RTYPE=13 K1=1.26e-9 K2=1.92 K3=2.76 # Heays+ 2017
CH3OH -> CH3 + OH										RTYPE=13 K1=7.0e-11 K2=1.92 K3=2.76 # Heays+ 2017
#CH4 -> CH3 + H											RTYPE=13 K1=1.60E-10 K2=0.0 K3=2.20E+00 # gg08_rnum=5316
#CH4 -> CH2 + H2											RTYPE=13 K1=4.80E-10 K2=0.0 K3=2.20E+00 # gg08_rnum=5317
#CH4 -> CH + H + H2										RTYPE=13 K1=1.60E-10 K2=0.0 K3=2.20E+00 # gg08_rnum=5318
CH4 -> CH3 + H											RTYPE=13 K1=3.0E-10 K2=2.19 K3=3.08 # Heays+ 2017
CH4 -> CH2 + H2											RTYPE=13 K1=9.0E-10 K2=2.19 K3=3.08 # Heays+ 2017
CH4 -> CH + H + H2										RTYPE=13 K1=3.0E-10 K2=2.19 K3=3.08 # Heays+ 2017
ClO -> Cl + O											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5319
#CN -> C + N												RTYPE=13 K1=1.00E-09 K2=0.0 K3=2.80E+00 # gg08_rnum=5320
CN -> C + N												RTYPE=13 K1=5.2e-10 K2=2.55 K3=3.5 # Heays+ 2017
#CO -> C + O												RTYPE=13 K1=3.10E-11 K=0.0 K3=2.54E+00 # gg08_rnum=5321
CO -> C + O												RTYPE=13 K1=2.4E-10 K2=2.88 K3=3.88 # Heays+ 2017
#CO2 -> CO + O											RTYPE=13 K1=3.13E-10 K2=0.0 K3=2.03E+00 # gg08_rnum=5322
CO2 -> CO + O											RTYPE=13 K1=9.2E-10 K2=2.48 K3=3.4 # Heays+ 2017
COCHO -> HCO + CO										RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5323
COOH -> CO + OH											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.80E+00 # gg08_rnum=5324
CP -> C + P												RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5325
#H2 -> H + H												RTYPE=13 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=5327
H2 -> H + H												RTYPE=13 K1=7.7E-11 K2=3.11 K3=4.18 # Heays+ 2017
#H21+ -> H1+ + H											RTYPE=13 K1=2.60E-10 K2=0.0 K3=1.80E+00 # gg08_rnum=5328
H21+ -> H1+ + H											RTYPE=13 K1=5.7E-10 K2=1.94 K3=2.78 # Heays+ 2017
H2CN -> HCN + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5329
#H2CO -> CO + H2											RTYPE=13 K1=4.40E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5330
#H2CO -> CO + H + H										RTYPE=13 K1=4.40E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5331
H2CO -> CO + H2											RTYPE=13 K1=7e-10 K2=1.74 K3=2.54 # Heays+ 2017
H2CO -> CO + H + H										RTYPE=13 K1=7e-10 K2=1.74 K3=2.54 # Heays+ 2017
#H2O -> OH + H											RTYPE=13 K1=3.28E-10 K2=0.0 K3=1.63E+00 # gg08_rnum=5333
H2O -> OH + H											RTYPE=13 K1=7.7E-10 K2=1.8 K3=2.63 # Heays+ 2017
#H2O2 -> OH + OH											RTYPE=13 K1=8.30E-10 K2=0.0 K3=1.82E+00 # gg08_rnum=5334
H2O2 -> OH + OH											RTYPE=13 K1=8.1e-10 K2=1.8 K3=2.61 # Heays+ 2017
H2SiO -> SiO + H2										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5337
H31+ -> H21+ + H										RTYPE=13 K1=7.90E-09 K2=0.0 K3=2.30E+00 # gg08_rnum=5338
H31+ -> H1+ + H2										RTYPE=13 K1=2.00E-08 K2=0.0 K3=1.80E+00 # gg08_rnum=5339
#HC3N -> C2H + CN										RTYPE=13 K1=9.54E-10 K2=0.0 K3=1.83E+00 # gg08_rnum=5340
HC3N -> C2H + CN										RTYPE=13 K1=7.1e-9 K2=1.79 K3=2.59 # Heays+ 2017
HC5N -> C4H + CN										RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.83E+00 # gg08_rnum=5341
HC5N -> H + C5N											RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.83E+00 # gg08_rnum=5342
HC7N -> C6H + CN										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5343
HC9N -> C8H + CN										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5344
HCCP -> CCP + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5345
#ClH -> Cl + H											RTYPE=13 K1=1.10E-10 K2=0.0 K3=1.80E+00 # gg08_rnum=5346
ClH -> Cl + H											RTYPE=13 K1=1.7e-9 K2=2.02 K3=2.88 # Heays+ 2017
#HCN -> CN + H											RTYPE=13 K1=5.48E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5347
HCN -> CN + H											RTYPE=13 K1=1.6e-9 K2=2.23 K3=3.12 # Heays+ 2017
#HCO -> H + CO											RTYPE=13 K1=5.87E-10 K2=0.0 K3=5.30E-01 # gg08_rnum=5348
HCO -> H + CO											RTYPE=13 K1=1.1e-9 K2=1.67 K3=2.43 # Heays+ 2017
HCOOCH3 -> HCO + CH3O									RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5349
HCOOH -> HCO + OH										RTYPE=13 K1=2.75E-10 K2=0.0 K3=1.80E+00 # gg08_rnum=5350
HCP -> CP + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5351
SiCH -> CH + Si											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5352
CH3COCHO -> CH3CO + HCO									RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5353
CH3COCH3 -> CH3CO + CH3									RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5354
CH3CONH -> CH3CO + NH									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5355
CH3CONH -> CH3 + HNCO									RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5356
CH3COOH -> CH3CO + OH									RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5357
CH3COOH -> CH3 + COOH									RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5358
CH3CONH2 -> CH3CO + NH2									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5359
CH3CONH2 -> CH3 + NH2CO									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.60E+00 # gg08_rnum=5360
CH3COOCH3 -> CH3 + CH3OCO								RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5361
CH3COOCH3 -> CH3CO + CH3O								RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5362
CH3COCH2OH -> CH3CO + CH2OH								RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5363
CH3COCH2OH -> CH3 + HOCH2CO								RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5364
HNC -> CN + H											RTYPE=13 K1=5.48E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5365
HNCHO -> NH + HCO										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5366
HNCOCHO -> HNCO + HCO									RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5367
HNCOCHO -> NH + COCHO									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5368
HNCONH -> NH + HNCO										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5369
HNCOOH -> COOH + NH										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5370
HNCOOH -> OH + HNCO										RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5371
HNO -> NO + H											RTYPE=13 K1=1.70E-10 K2=0.0 K3=5.30E-01 # gg08_rnum=5372
HNOH -> NH + OH											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.80E+00 # gg08_rnum=5373
HNSi -> SiN + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5374
CH3ONH -> NH + CH3O										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.80E+00 # gg08_rnum=5375
HNCH2OH -> NH + CH2OH									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5376
HOCOOH -> OH + COOH										RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5377
HPO -> PO + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5378
HCOCOCHO -> HCO + COCHO									RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5381
#MgH -> Mg + H											RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.45E+00 # gg08_rnum=5382
MgH -> Mg + H											RTYPE=13 K1=5.1e-10 K2=1.54 K3=2.3 # Heays+ 2017
#N2 -> N + N												RTYPE=13 K1=5.00E-12 K2=0.0 K3=3.00E+00 # gg08_rnum=5383
N2 -> N + N												RTYPE=13 K1=1.7e-10 K2=3.16 K3=4.25 # Heays+ 2017
#N2O -> N2 + O											RTYPE=13 K1=1.40E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5384
N2O -> N2 + O											RTYPE=13 K1=1.9e-9 K2=1.98 K3=2.81 # Heays+ 2017
#NaH -> Na + H											RTYPE=13 K1=7.30E-09 K2=0.0 K3=1.13E+00 # gg08_rnum=5385
NaH -> Na + H											RTYPE=13 K1=7e-9 K2=1.17 K3=1.77 # Heays+ 2017
NaOH -> Na + OH											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5386
#NH -> H + N												RTYPE=13 K1=4.00E-10 K2=0.0 K3=1.50E+00 # gg08_rnum=5387
NH -> H + N												RTYPE=13 K1=5.7e-10 K2=1.83 K3=2.63 # Heays+ 2017
#NH2 -> NH + H											RTYPE=13 K1=2.11E-10 K2=0.0 K3=1.52E+00 # gg08_rnum=5388
NH2 -> NH + H											RTYPE=13 K1=9.5e-10 K2=1.57 K3=2.31 # Heays+ 2017
NH2CHO -> NH2 + HCO										RTYPE=13 K1=2.7e-9 K2=1.64 K3=2.4 # Heays+ 2017
NH2CN -> NH2 + CN										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5389
#NH3 -> NH2 + H											RTYPE=13 K1=4.94E-10 K2=0.0 K3=1.65E+00 # gg08_rnum=5390
#NH3 -> NH + H2											RTYPE=13 K1=1.30E-10 K2=0.0 K3=1.91E+00 # gg08_rnum=5391
NH3 -> NH2 + H											RTYPE=13 K1=1.12e-9 K2=1.8 K3=2.61 # Heays+ 2017
NH3 -> NH + H2											RTYPE=13 K1=2.8e-10 K2=1.8 K3=2.61 # Heays+ 2017
#NO -> N + O												RTYPE=13 K1=3.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5392
NO -> N + O												RTYPE=13 K1=3.8e-10 K2=1.75 K3=2.56 # Heays+ 2017
#NO2 -> NO + O											RTYPE=13 K1=1.29E-09 K2=0.0 K3=2.00E+00 # gg08_rnum=5393
NO2 -> NO + O											RTYPE=13 K1=1.4e-9 K2=1.71 K3=2.5 # Heays+ 2017
#O2 -> O + O												RTYPE=13 K1=3.30E-10 K2=0.0 K3=1.40E+00 # gg08_rnum=5395
O2 -> O + O												RTYPE=13 K1=7.7e-10 K2=1.69 K3=2.45 # Heays+ 2017
O3 -> O2 + O											RTYPE=13 K1=1.8e-9 K2=1.49 K3=2.25 # Heays+ 2017
#HO2 -> O2 + H											RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5396
#HO2 -> OH + O											RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5397
HO2 -> O2 + H											RTYPE=13 K1=3.35e-10 K2=1.69 K3=2.46 # Heays+ 2017
HO2 -> OH + O											RTYPE=13 K1=3.35e-10 K2=1.69 K3=2.46 # Heays+ 2017
OCN -> O + CN											RTYPE=13 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=5398
#OH -> O + H												RTYPE=13 K1=1.68E-10 K2=0.0 K3=1.66E+00 # gg08_rnum=5400
OH -> O + H												RTYPE=13 K1=3.8E-10 K2=1.83 K3=2.66 # Heays+ 2017
#OH1+ -> H1+ + O											RTYPE=13 K1=7.20E-12 K2=0.0 K3=1.80E+00 # gg08_rnum=5401
OH1+ -> H1+ + O											RTYPE=13 K1=1.3e-11 K2=2.96 K3=3.97 # Heays+ 2017
CHOCHO -> HCO + HCO										RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5402
HCOCOOH -> COCHO + OH									RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5403
HCOCOOH -> HCO + COOH									RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5404
#PH -> P + H												RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5405
PH -> P + H												RTYPE=13 K1=5.8e-10 K2=1.71 K3=2.48 # Heays+ 2017
PH2 -> PH + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5406
PN -> N + P												RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5407
PO -> O + P												RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5408
NH2CO -> NH2 + CO										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5409
NH2COCHO -> NH2CO + HCO									RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5410
NH2COCHO -> NH2 + COCHO									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5411
NH2CONH -> NH2 + HNCO									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5412
NH2CONH -> NH2CO + NH									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5413
NH2COOH -> NH2 + COOH									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5414
NH2COOH -> NH2CO + OH									RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5415
NH2CONH2 -> NH2 + NH2CO									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5416
NH2NH -> NH + NH2										RTYPE=13 K1=1.00E-11 K2=0.0 K3=3.00E+00 # gg08_rnum=5417
NH2NH2 -> NH2 + NH2										RTYPE=13 K1=1.00E-11 K2=0.0 K3=3.00E+00 # gg08_rnum=5418
NH2OCH3 -> NH2 + CH3O									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.80E+00 # gg08_rnum=5419
NH2CH2OH -> NH2 + CH2OH									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5420
SiC -> Si + C											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=5422
SiC2 -> SiC + C											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5423
SiC2H -> SiC2 + H										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5424
SiC2H2 -> SiC2 + H2										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5425
cSiC3 -> SiC2 + C										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5426
SiC3H -> cSiC3 + H										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5427
SiC4 -> SiC2 + C2										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5428
SiCH2 -> SiC + H2										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5429
SiCH3 -> SiCH2 + H										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5430
#SiH -> Si + H											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=5431
SiH -> Si + H											RTYPE=13 K1=2.7e-9 K2=1.24 K3=1.95 # Heays+ 2017
#SiH1+ -> Si1+ + H										RTYPE=13 K1=2.20E-09 K2=0.0 K3=2.00E+00 # gg08_rnum=5432
SiH1+ -> Si1+ + H										RTYPE=13 K1=2.6e-9 K2=0.94 K3=1.55 # Heays+ 2017
SiH2 -> SiH + H											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5433
SiH3 -> SiH2 + H										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5434
SiH4 -> SiH2 + H2										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5435
SiN -> Si + N											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5436
SiNC -> CN + Si											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5437
#SiO -> Si + O											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=5438
SiO -> Si + O											RTYPE=13 K1=1.6e-9 K2=1.85 K3=2.66 # Heays+ 2017
SiO2 -> SiO + O											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5439
CH3OCO -> CH3O + CO										RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5443
CH3OCOCHO -> CH3OCO + HCO								RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5444
CH3OCOCHO -> CH3O + COCHO								RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5445
CH3OCONH -> CH3O + HNCO									RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5446
CH3OCONH -> CH3OCO + NH									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5447
CH3OCOOH -> CH3OCO + OH									RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5448
CH3OCOOH -> CH3O + COOH									RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5449
CH3OCONH2 -> NH2 + CH3OCO								RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5450
CH3OCONH2 -> NH2CO + CH3O								RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5451
CH3OCOOCH3 -> CH3O + CH3OCO								RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5452
CH3OCOCH2OH -> CH3OCO + CH2OH							RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5453
CH3OCOCH2OH -> CH3O + HOCH2CO							RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5454
CH3OOH -> OH + CH3O										RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.80E+00 # gg08_rnum=5455
CH3OOCH3 -> CH3O + CH3O									RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.80E+00 # gg08_rnum=5456
CH3OCH2OH -> CH3O + CH2OH								RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5457
CH2OHCHO -> CH2OH + HCO									RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5458
HOCH2CO -> CH2OH + CO									RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5459
HOCH2COCHO -> HOCH2CO + HCO								RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5460
HOCH2COCHO -> CH2OH + COCHO								RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5461
HNCOCH2OH -> HOCH2CO + NH								RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5462
HNCOCH2OH -> CH2OH + HNCO								RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5463
CH2OHCOOH -> CH2OH + COOH								RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5464
CH2OHCOOH -> HOCH2CO + OH								RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5465
NH2COCH2OH -> NH2CO + CH2OH								RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5466
NH2COCH2OH -> NH2 + HOCH2CO								RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5467
HOCH2COCH2OH -> CH2OH + HOCH2CO							RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5468
HOCH2OH -> OH + CH2OH									RTYPE=13 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5469
HOCH2CH2OH -> CH2OH + CH2OH								RTYPE=13 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=5470
gC + gC -> gC2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5471, gg08_EA_ref='AR'
gC + gC -> C2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5472
gC + gC2 -> gC3											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5473, gg08_EA_ref='AR'
gC + gC2 -> C3											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5474
gC + gC2H -> gC3H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5475, gg08_EA_ref='AR(exactly)'
gC + gC2H -> C3H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5476
gC + gH2C2H -> gC3H3									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5477, gg08_EA_ref='AR'
gC + gH2C2H -> C3H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5478
gC + gC2N -> gC3N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5479, gg08_EA_ref='EH'
gC + gC2N -> C3N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5480
gC + gC2O -> gC3O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5481, gg08_EA_ref='AR'
gC + gC2O -> C3O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5482
gC + gC3 -> gC4											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5485, gg08_EA_ref='EH'
gC + gC3 -> C4											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5486
gC + gC3H -> gC4H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5487, gg08_EA_ref='EH'
gC + gC3H -> C4H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5488
gC + gC4 -> gC5											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5489, gg08_EA_ref='EH'
gC + gC4 -> C5											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5490
gC + gC4H -> gC5H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5491, gg08_EA_ref='hasegawa'
gC + gC4H -> C5H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5492
gC + gC5 -> gC6											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5493, gg08_EA_ref='EH'
gC + gC5 -> C6											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5494
gC + gC5H -> gC6H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5495, gg08_EA_ref='hasegawa'
gC + gC5H -> C6H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5496
gC + gC6 -> gC7											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5497, gg08_EA_ref='EH'
gC + gC6 -> C7											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5498
gC + gC6H -> gC7H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5499, gg08_EA_ref='hasegawa'
gC + gC6H -> C7H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5500
gC + gC7 -> gC8											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5501, gg08_EA_ref='EH'
gC + gC7 -> C8											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5502
gC + gC7H -> gC8H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5503, gg08_EA_ref='hase'
gC + gC7H -> C8H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5504
gC + gC8 -> gC9											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5505, gg08_EA_ref='EH'
gC + gC8 -> C9											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5506
gC + gC8H -> gC9H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5507, gg08_EA_ref='hase'
gC + gC8H -> C9H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5508
gC + gC9 -> gC10										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5509
gC + gC9 -> C10											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5510
gC + gCH -> gC2H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5511, gg08_EA_ref='AR'
gC + gCH -> C2H											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5512
gC + gCH2 -> gHC2H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5513, gg08_EA_ref='AR  (H2CC)'
gC + gCH2 -> HC2H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5514
gC + gCH3 -> gH2C2H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5515, gg08_EA_ref='AR'
gC + gCH3 -> H2C2H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5516
gC + gCN -> gC2N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5517, gg08_EA_ref='AR'
gC + gCN -> C2N											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5518
gC + gN -> gCN											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5521, gg08_EA_ref='AR'
gC + gN -> CN											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5522
gC + gNH -> gHNC										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5523, gg08_EA_ref='AR'
gC + gNH -> HNC											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5524
gC + gNH2 -> gHNC + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5525, gg08_EA_ref='EH'
gC + gNH2 -> HNC + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5526
gC + gNO -> gCN + gO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5527, gg08_EA_ref='From our gas network'
gC + gNO -> CN + O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5528
gC + gNO -> gOCN										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5529, gg08_EA_ref='AR (CNO)'
gC + gNO -> OCN											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5530
gC + gO -> gCO											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5533, gg08_EA_ref='AR'
gC + gO -> CO											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5534
gC + gO2 -> gCO + gO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5535, gg08_EA_ref='AR'
gC + gO2 -> CO + O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5536
gC + gOCN -> gCO + gCN									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5537, gg08_EA_ref='M84'
gC + gOCN -> CO + CN									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5538
gC + gOH -> gCO + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5539, gg08_EA_ref='EH (Mitchell?)'
gC + gOH -> CO + H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5540
gC + gOH -> gHOC										RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=5541, gg08_EA_ref='AR'
gC + gOH -> HOC											RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=5542
gCH + gC2 -> gC3H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5547, gg08_EA_ref='AR'
gCH + gC2 -> C3H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5548
gCH + gC2H -> gC3H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5549, gg08_EA_ref='AR'
gCH + gC2H -> C3H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5550
gCH + gH2C2H -> gC3H4									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5551, gg08_EA_ref='AR (isomer)'
gCH + gH2C2H -> C3H4									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5552
gCH + gC3 -> gC4H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5553, gg08_EA_ref='EH'
gCH + gC3 -> C4H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5554
gCH + gC3H -> gHC4H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5555, gg08_EA_ref='hasegawa'
gCH + gC3H -> HC4H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5556
gCH + gC4 -> gC5H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5557, gg08_EA_ref='EH'
gCH + gC4 -> C5H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5558
gCH + gC4H -> gC5H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5559, gg08_EA_ref='hasegawa'
gCH + gC4H -> C5H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5560
gCH + gC5 -> gC6H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5561, gg08_EA_ref='EH'
gCH + gC5 -> C6H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5562
gCH + gC5H -> gC6H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5563, gg08_EA_ref='hasegawa'
gCH + gC5H -> C6H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5564
gCH + gC6 -> gC7H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5565, gg08_EA_ref='EH'
gCH + gC6 -> C7H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5566
gCH + gC6H -> gC7H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5567, gg08_EA_ref='hasegawa'
gCH + gC6H -> C7H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5568
gCH + gC7 -> gC8H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5569, gg08_EA_ref='EH'
gCH + gC7 -> C8H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5570
gCH + gC7H -> gC8H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5571, gg08_EA_ref='hasegawa'
gCH + gC7H -> C8H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5572
gCH + gC8 -> gC9H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5573, gg08_EA_ref='EH'
gCH + gC8 -> C9H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5574
gCH + gC8H -> gC9H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5575, gg08_EA_ref='hasegawa'
gCH + gC8H -> C9H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5576
gCH + gCH -> gHC2H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5577, gg08_EA_ref='AR'
gCH + gCH -> HC2H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5578
gCH + gCH2 -> gH2C2H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5579, gg08_EA_ref='AR'
gCH + gCH2 -> H2C2H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5580
gCH + gCH3 -> gH2C2H2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5581, gg08_EA_ref='AR (isomer)'
gCH + gCH3 -> H2C2H2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5582
gCH + gCN -> gHC2N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5583, gg08_EA_ref='AR'
gCH + gCN -> HC2N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5584
gCH + gHNO -> gNO + gCH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5585, gg08_EA_ref='M84(West.Ea=0-+2500K)'
gCH + gHNO -> NO + CH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5586
gCH + gNH -> gHCN + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5587, gg08_EA_ref='Hase'
gCH + gNH -> HCN + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5588
gCH + gNH -> gHNC + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5589, gg08_EA_ref='Hase'
gCH + gNH -> HNC + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5590
gCH + gNH -> gHCNH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5591, gg08_EA_ref='AR'
gCH + gNH -> HCNH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5592
gCH + gNH2 -> gCH2NH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5593, gg08_EA_ref='hase -   DPR was CH2NH'
gCH + gNH2 -> CH2NH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5594
gCH + gNO -> gHCN + gO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5595, gg08_EA_ref='M84'
gCH + gNO -> HCN + O									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5596
gCH + gO2 -> gHCO + gO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5597, gg08_EA_ref='AR'
gCH + gO2 -> HCO + O									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5598
gCH + gOH -> gHCOH										RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=5599, gg08_EA_ref='AR'
gCH + gOH -> HCOH										RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=5600
gCH2 + gCH2 -> gH2C2H2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5601, gg08_EA_ref='AR'
gCH2 + gCH2 -> H2C2H2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5602
gCH2 + gCH3 -> gCH3CH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5603, gg08_EA_ref='AR'
gCH2 + gCH3 -> CH3CH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5604
gCH2 + gCN -> gH2C2N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5605, gg08_EA_ref='AR (CH2CN)'
gCH2 + gCN -> H2C2N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5606
gCH2 + gHNO -> gCH3 + gNO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5607, gg08_EA_ref='Westley Ea=0.0-+2500K'
gCH2 + gHNO -> CH3 + NO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5608
gCH2 + gNH2 -> gCH2NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5609, gg08_EA_ref='AR (implemented)'
gCH2 + gNH2 -> CH2NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5610
gCH2 + gO2 -> gH2CO + gO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5611, gg08_EA_ref='AR'
gCH2 + gO2 -> H2CO + O									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5612
gCH2OH + gCH2OH -> gHOCH2CH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5613
gCH2OH + gCH2OH -> HOCH2CH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5614
gCH2OH + gCH3CHO -> gCH3OH + gCH3CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=5615, gg08_EA_ref=null
gCH2OH + gCH3CHO -> CH3OH + CH3CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5616
gCH2OH + gCH3CHO -> gCH3CH2OH + gHCO					RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5617, gg08_EA_ref=null
gCH2OH + gCH3CHO -> gCH2OHCHO + gCH3					RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5618, gg08_EA_ref=null
gCH2OH + gCH3CHO -> CH3CH2OH + HCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5619
gCH2OH + gCH3CHO -> CH2OHCHO + CH3						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5620
gCH2OH + gCH3CO -> CH3COCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5621
gCH2OH + gCH3CO -> gCH3COCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5622
gCH2OH + gCO -> gHOCH2CO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=5623, gg08_EA_ref=null
gCH2OH + gCO -> HOCH2CO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5624
gCH2OH + gCOCHO -> gHOCH2COCHO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5625
gCH2OH + gCOCHO -> HOCH2COCHO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5626
gCH2OH + gCOOH -> CH2OHCOOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5627
gCH2OH + gCOOH -> gCH2OHCOOH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5628
gCH2OH + gH2CO -> CH3OH + HCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5629
gCH2OH + gH2CO -> gCH3OH + gHCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.95E+03 # gg08_rnum=5630, gg08_EA_ref=null
gCH2OH + gHCO -> gCH2OHCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5631
gCH2OH + gHCO -> CH2OHCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5632
gCH2OH + gHNCO -> gHNCOCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5633
gCH2OH + gHNCO -> HNCOCH2OH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5634
gCH2OH + gNH2CHO -> gCH3OH + gNH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=5635, gg08_EA_ref=null
gCH2OH + gNH2CHO -> CH3OH + NH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5636
gCH2OH + gCHOCHO -> gCH2OHCHO + gHCO					RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5637, gg08_EA_ref=null
gCH2OH + gCHOCHO -> CH2OHCHO + HCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5638
gCH2OH + gNH2CO -> gNH2COCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5639
gCH2OH + gNH2CO -> NH2COCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5640
gCH2OH + gCH3OCO -> CH3OCOCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5641
gCH2OH + gCH3OCO -> gCH3OCOCH2OH						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5642
gCH2OH + gCH2OHCHO -> gCH3OH + gHOCH2CO					RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=5643, gg08_EA_ref=null
gCH2OH + gCH2OHCHO -> gHOCH2CH2OH + gHCO				RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5644, gg08_EA_ref=null
gCH2OH + gCH2OHCHO -> HOCH2CH2OH + HCO					RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5645
gCH2OH + gCH2OHCHO -> CH3OH + HOCH2CO					RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5646
gCH2OH + gHOCH2CO -> gHOCH2COCH2OH						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5647
gCH2OH + gHOCH2CO -> HOCH2COCH2OH						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5648
gCH3 + gC3N -> gCH3C3N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5649, gg08_EA_ref='hasegawa'
gCH3 + gC3N -> CH3C3N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5650
gCH3 + gC5N -> gCH3C5N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5651, gg08_EA_ref='hasegawa'
gCH3 + gC5N -> CH3C5N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5652
gCH3 + gC7N -> gCH3C7N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5653, gg08_EA_ref='hasegawa'
gCH3 + gC7N -> CH3C7N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5654
gCH3 + gCH2OH -> gCH3CH2OH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5655, gg08_EA_ref='AR'
gCH3 + gCH2OH -> CH3CH2OH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5656
gCH3 + gCH3 -> gCH3CH3									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5657, gg08_EA_ref='AR'
gCH3 + gCH3 -> CH3CH3									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5658
gCH3 + gCH3CHO -> gCH4 + gCH3CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=3.02E+03 # gg08_rnum=5659, gg08_EA_ref=null
gCH3 + gCH3CHO -> gCH3CH3 + gHCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5660, gg08_EA_ref=null
gCH3 + gCH3CHO -> CH4 + CH3CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5661
gCH3 + gCH3CHO -> CH3CH3 + HCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5662
gCH3 + gCH3CO -> CH3COCH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5663
gCH3 + gCH3CO -> gCH3COCH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5664
gCH3 + gCH3O -> CH3OCH3									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5665
gCH3 + gCH3O -> gCH3OCH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5666
gCH3 + gCN -> CH3CN										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5667
gCH3 + gCN -> gCH3CN									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5668, gg08_EA_ref='AR (CH3CN)'
gCH3 + gCO -> gCH3CO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=5669, gg08_EA_ref=null
gCH3 + gCO -> CH3CO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5670
gCH3 + gCOCHO -> CH3COCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5671
gCH3 + gCOCHO -> gCH3COCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5672
gCH3 + gCOOH -> gCH3COOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5673
gCH3 + gCOOH -> CH3COOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5674
gCH3 + gH2CO -> gCH4 + gHCO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.45E+03 # gg08_rnum=5675, gg08_EA_ref=null
gCH3 + gH2CO -> CH4 + HCO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5676
gCH3 + gHCO -> CH3CHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5677
gCH3 + gHCO -> gCH3CHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5678, gg08_EA_ref='Makes sense(hasegawa)'
gCH3 + gHCOOCH3 -> gCH4 + gCH3OCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=5.18E+03 # gg08_rnum=5679, gg08_EA_ref=null
gCH3 + gHCOOCH3 -> CH4 + CH3OCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5680
gCH3 + gHCOOH -> gCH4 + gCOOH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=5681, gg08_EA_ref=null
gCH3 + gHCOOH -> CH4 + COOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5682
gCH3 + gHNCO -> CH3CONH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5683
gCH3 + gHNCO -> gCH3CONH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5684
gCH3 + gHNO -> CH4 + NO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5685
gCH3 + gHNO -> gCH4 + gNO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5686, gg08_EA_ref='Westley Ea=0. -+2500K'
gCH3 + gNH2CHO -> CH4 + NH2CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5687
gCH3 + gNH2CHO -> gCH4 + gNH2CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=3.56E+03 # gg08_rnum=5688, gg08_EA_ref=null
gCH3 + gCHOCHO -> CH3CHO + HCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5689
gCH3 + gCHOCHO -> gCH3CHO + gHCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5690, gg08_EA_ref=null
gCH3 + gNH2CO -> gCH3CONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5691
gCH3 + gNH2CO -> CH3CONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5692
gCH3 + gCH3OCO -> gCH3COOCH3							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5693
gCH3 + gCH3OCO -> CH3COOCH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5694
gCH3 + gCH2OHCHO -> CH3CH2OH + HCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5695
gCH3 + gCH2OHCHO -> CH4 + HOCH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5696
gCH3 + gCH2OHCHO -> gCH4 + gHOCH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=5697, gg08_EA_ref=null
gCH3 + gCH2OHCHO -> gCH3CH2OH + gHCO					RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5698, gg08_EA_ref=null
gCH3 + gHOCH2CO -> CH3COCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5699
gCH3 + gHOCH2CO -> gCH3COCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5700
gCH3O + gCH2OH -> gCH3OCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5701
gCH3O + gCH2OH -> CH3OCH2OH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5702
gCH3O + gCH3CHO -> gHCOOCH3 + gCH3						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5703, gg08_EA_ref=null
gCH3O + gCH3CHO -> CH3OH + CH3CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5704
gCH3O + gCH3CHO -> gCH3OH + gCH3CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=5705, gg08_EA_ref=null
gCH3O + gCH3CHO -> HCOOCH3 + CH3						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5706
gCH3O + gCH3CO -> gCH3COOCH3							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5707
gCH3O + gCH3CO -> CH3COOCH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5708
gCH3O + gCH3O -> gCH3OOCH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5709
gCH3O + gCH3O -> CH3OOCH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5710
gCH3O + gCO -> gCH3OCO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=5711, gg08_EA_ref=null
gCH3O + gCO -> CH3OCO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5712
gCH3O + gCOCHO -> CH3OCOCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5713
gCH3O + gCOCHO -> gCH3OCOCHO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5714
gCH3O + gCOOH -> gCH3OCOOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5715
gCH3O + gCOOH -> CH3OCOOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5716
gCH3O + gH2CO -> gHCOOCH3 + gH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=5717, gg08_EA_ref=null
gCH3O + gH2CO -> gCH3OH + gHCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=5718, gg08_EA_ref=null
gCH3O + gH2CO -> CH3OH + HCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5719
gCH3O + gH2CO -> HCOOCH3 + H							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5720
gCH3O + gHCOOCH3 -> CH3OH + CH3OCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5721
gCH3O + gHCOOCH3 -> gCH3OH + gCH3OCO					RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.12E+03 # gg08_rnum=5722, gg08_EA_ref=null
gCH3O + gHCOOH -> gCH3OH + gCOOH						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=5723, gg08_EA_ref=null
gCH3O + gHCOOH -> CH3OH + COOH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5724
gCH3O + gHNCO -> gCH3OCONH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5725
gCH3O + gHNCO -> CH3OCONH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5726
gCH3O + gNH2CHO -> gCH3OH + gNH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=5727, gg08_EA_ref=null
gCH3O + gNH2CHO -> CH3OH + NH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5728
gCH3O + gNH2CHO -> gHCOOCH3 + gNH2						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.10E+03 # gg08_rnum=5729, gg08_EA_ref=null
gCH3O + gNH2CHO -> HCOOCH3 + NH2						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5730
gCH3O + gCHOCHO -> HCOOCH3 + HCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5731
gCH3O + gCHOCHO -> gHCOOCH3 + gHCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5732, gg08_EA_ref=null
gCH3O + gNH2CO -> CH3OCONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5733
gCH3O + gNH2CO -> gCH3OCONH2							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5734
gCH3O + gCH3OCO -> gCH3OCOOCH3							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5735
gCH3O + gCH3OCO -> CH3OCOOCH3							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5736
gCH3O + gCH2OHCHO -> gHCOOCH3 + gCH2OH					RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5737, gg08_EA_ref=null
gCH3O + gCH2OHCHO -> CH3OH + HOCH2CO					RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5738
gCH3O + gCH2OHCHO -> gCH3OH + gHOCH2CO					RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=5739, gg08_EA_ref=null
gCH3O + gCH2OHCHO -> HCOOCH3 + CH2OH					RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5740
gCH3O + gHOCH2CO -> CH3OCOCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5741
gCH3O + gHOCH2CO -> gCH3OCOCH2OH						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5742
gCH4 + gC2H -> gHC2H + gCH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.50E+02 # gg08_rnum=5743, gg08_EA_ref='Mitchell 84'
gCH4 + gC2H -> HC2H + CH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5744
gH + gC -> gCH											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5745, gg08_EA_ref='AR'
gH + gC -> CH											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5746
gH + gC2 -> gC2H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5747, gg08_EA_ref='AR'
gH + gC2 -> C2H											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5748
gH + gC2H -> gHC2H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5749, gg08_EA_ref='AR'
gH + gC2H -> HC2H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5750
gH + gHC2H -> gH2C2H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.21E+03 # gg08_rnum=5751, gg08_EA_ref='C=_C triple bond HASE'
gH + gHC2H -> H2C2H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5752
gH + gH2C2H -> gH2C2H2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5753, gg08_EA_ref='AR'
gH + gH2C2H -> H2C2H2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5754
gH + gH2C2H2 -> gCH3CH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=7.50E+02 # gg08_rnum=5755, gg08_EA_ref='C=C  double bond HASE'
gH + gH2C2H2 -> CH3CH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5756
gH + gCH3CH2 -> gCH3CH3									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5757, gg08_EA_ref='AR'
gH + gCH3CH2 -> CH3CH3									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5758
gH + gCH3CH3 -> gCH3CH2 + gH2							RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.89E+03 # gg08_rnum=5759, gg08_EA_ref='TranFaradSco 65,2116'
gH + gCH3CH3 -> CH3CH2 + H2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5760
gH + gC2N -> gHC2N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5761, gg08_EA_ref='AR'
gH + gC2N -> HC2N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5762
gH + gC2O -> gHC2O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5763, gg08_EA_ref='AR'
gH + gC2O -> HC2O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5764
gH + gC3 -> gC3H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5765, gg08_EA_ref='EH'
gH + gC3 -> C3H											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5766
gH + gC3H -> gC3H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5767, gg08_EA_ref='AR'
gH + gC3H -> C3H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5768
gH + gC3H2 -> gC3H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.21E+03 # gg08_rnum=5769, gg08_EA_ref='C=_C triple bond'
gH + gC3H2 -> C3H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5770
gH + gC3H3 -> gC3H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5771, gg08_EA_ref='AR'
gH + gC3H3 -> C3H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5772
gH + gC3H3N -> gH4C3N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=7.50E+02 # gg08_rnum=5773, gg08_EA_ref='C=C + H   hase'
gH + gC3H3N -> H4C3N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5774
gH + gC3N -> gHC3N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5775, gg08_EA_ref='EH'
gH + gC3N -> HC3N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5776
gH + gC3O -> gHC3O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5777, gg08_EA_ref='AR'
gH + gC3O -> HC3O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5778
gH + gC4 -> gC4H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5779, gg08_EA_ref='EH'
gH + gC4 -> C4H											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5780
gH + gC4H -> gHC4H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5781, gg08_EA_ref='AR'
gH + gC4H -> HC4H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5782
gH + gHC4H -> gC4H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.21E+03 # gg08_rnum=5783, gg08_EA_ref='C=_C bond HASE'
gH + gHC4H -> C4H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5784
gH + gC4H3 -> gC4H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5785, gg08_EA_ref='AR'
gH + gC4H3 -> C4H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5786
gH + gC5 -> gC5H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5787, gg08_EA_ref='EH'
gH + gC5 -> C5H											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5788
gH + gC5H -> gC5H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5789, gg08_EA_ref='EH'
gH + gC5H -> C5H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5790
gH + gC5H2 -> gC5H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.21E+03 # gg08_rnum=5791, gg08_EA_ref='C=_C bond HASE'
gH + gC5H2 -> C5H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5792
gH + gC5H3 -> gC5H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5793, gg08_EA_ref='HASE'
gH + gC5H3 -> C5H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5794
gH + gC5N -> gHC5N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5795, gg08_EA_ref='EH'
gH + gC5N -> HC5N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5796
gH + gC6 -> gC6H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5797, gg08_EA_ref='EH'
gH + gC6 -> C6H											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5798
gH + gC6H -> gC6H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5799, gg08_EA_ref='EH'
gH + gC6H -> C6H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5800
gH + gC6H2 -> gC6H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.21E+03 # gg08_rnum=5801, gg08_EA_ref='C=_C bond HASE'
gH + gC6H2 -> C6H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5802
gH + gC6H3 -> gC6H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5803, gg08_EA_ref='HASE'
gH + gC6H3 -> C6H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5804
gH + gC7 -> gC7H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5805, gg08_EA_ref='EH'
gH + gC7 -> C7H											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5806
gH + gC7H -> gC7H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5807, gg08_EA_ref='EH'
gH + gC7H -> C7H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5808
gH + gC7H2 -> gC7H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.21E+03 # gg08_rnum=5809, gg08_EA_ref='C=_C bond HASE'
gH + gC7H2 -> C7H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5810
gH + gC7H3 -> gC7H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5811, gg08_EA_ref='HASE'
gH + gC7H3 -> C7H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5812
gH + gC7N -> gHC7N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5813, gg08_EA_ref='EH'
gH + gC7N -> HC7N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5814
gH + gC8 -> gC8H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5815, gg08_EA_ref='EH'
gH + gC8 -> C8H											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5816
gH + gC8H -> gC8H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5817, gg08_EA_ref='EH'
gH + gC8H -> C8H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5818
gH + gC8H2 -> gC8H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.21E+03 # gg08_rnum=5819, gg08_EA_ref='C=_C bond HASE'
gH + gC8H2 -> C8H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5820
gH + gC8H3 -> gC8H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5821, gg08_EA_ref='HASE'
gH + gC8H3 -> C8H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5822
gH + gC9 -> gC9H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5823, gg08_EA_ref='EH'
gH + gC9 -> C9H											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5824
gH + gC9H -> gC9H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5825, gg08_EA_ref='EH'
gH + gC9H -> C9H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5826
gH + gC9H2 -> gC9H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.21E+03 # gg08_rnum=5827, gg08_EA_ref='C=_C bond HASE'
gH + gC9H2 -> C9H3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5828
gH + gC9H3 -> gC9H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5829, gg08_EA_ref='HASE'
gH + gC9H3 -> C9H4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5830
gH + gC9N -> gHC9N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5831, gg08_EA_ref='EH'
gH + gC9N -> HC9N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5832
gH + gCH -> gCH2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5833, gg08_EA_ref='AR'
gH + gCH -> CH2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5834
gH + gCH2 -> gCH3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5835, gg08_EA_ref='AR'
gH + gCH2 -> CH3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5836
gH + gH2C2N -> gCH3CN									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5837, gg08_EA_ref='AR'
gH + gH2C2N -> CH3CN									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5838
gH + gCH2NH -> gCH2NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5839, gg08_EA_ref='AR'
gH + gCH2NH -> CH2NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5840
gH + gCH2NH -> gCH3NH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5841, gg08_EA_ref='AR'
gH + gCH2NH -> CH3NH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5842
gH + gCH2NH2 -> gCH3NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5843, gg08_EA_ref='AR -DPR CH3NH'
gH + gCH2NH2 -> CH3NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5844
gH + gCH2OH -> gCH3OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5845, gg08_EA_ref='AR'
gH + gCH2OH -> CH3OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5846
gH + gCH3 -> gCH4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5847, gg08_EA_ref='AR'
gH + gCH3 -> CH4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5848
gH + gCH3CHO -> HCO + CH4								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5849
gH + gCH3CHO -> H2CO + CH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5850
gH + gCH3CHO -> H2 + CH3CO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5851
gH + gCH3CHO -> gH2 + gCH3CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.12E+03 # gg08_rnum=5852, gg08_EA_ref=null
gH + gCH3CHO -> gHCO + gCH4								RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5853, gg08_EA_ref=null
gH + gCH3CHO -> gH2CO + gCH3							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5854, gg08_EA_ref=null
gH + gCH3CO -> gCH3CHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5855
gH + gCH3CO -> CH3CHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5856
gH + gCH3NH -> gCH3NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5857, gg08_EA_ref='AR  -DPR CH3NH'
gH + gCH3NH -> CH3NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5858
gH + gCH3O -> gCH3OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5859
gH + gCH3O -> CH3OH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5860
gH + gCH4 -> gCH3 + gH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=5.94E+03 # gg08_rnum=5861, gg08_EA_ref='JChPhy 50,5076 (1969)'
gH + gCH4 -> CH3 + H2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5862
gH + gHCNH -> gCH2NH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5863, gg08_EA_ref='AR'
gH + gHCNH -> CH2NH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5864
gH + gHCOH -> gCH2OH									RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=5865, gg08_EA_ref='AR'
gH + gHCOH -> CH2OH										RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=5866
gH + gCN -> gHCN										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5867, gg08_EA_ref='AR'
gH + gCN -> HCN											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5868
gH + gCO -> gHCO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.50E+03 # gg08_rnum=5869, gg08_EA_ref='WOON priv commun -DPR'
gH + gCO -> HOC											RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=5870
gH + gCO -> HCO											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5871
gH + gCO -> gHOC										RTYPE=14 K1=0.0 K2=0.0 K3=1.00E+03 # gg08_rnum=5872, gg08_EA_ref='EH      eliminated'
gH + gCOCHO -> gCHOCHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5873
gH + gCOCHO -> CHOCHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5874
gH + gCOOH -> HCOOH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5875
gH + gCOOH -> gHCOOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5876
gH + gFe -> gFeH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5879, gg08_EA_ref='EH'
gH + gFe -> FeH											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5880
gH + gH -> gH2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5881, gg08_EA_ref=null
gH + gH -> H2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5882
gH + gHC3NH -> gC3H3N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5883, gg08_EA_ref='HASE'
gH + gHC3NH -> C3H3N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5884
gH + gH2C5N -> gH3C5N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5885, gg08_EA_ref='HASE'
gH + gH2C5N -> H3C5N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5886
gH + gH2C7N -> gH3C7N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5887, gg08_EA_ref='HASE'
gH + gH2C7N -> H3C7N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5888
gH + gH2C9N -> gH3C9N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5889, gg08_EA_ref='HASE'
gH + gH2C9N -> H3C9N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5890
gH + gH2CN -> gCH2NH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5891, gg08_EA_ref='AR -DPR CH2N'
gH + gH2CN -> CH2NH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5892
#gH + gH2CO -> gHCO + gH2								RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=5893
#gH + gH2CO -> HCO + H2									RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=5894
gH + gH2CO -> gHCO + gH2								RTYPE=14 K1=0.0 K2=0.0 K3=1.74E3 # Ea from KIDA
gH + gH2CO -> HCO + H2									RTYPE=14 K1=0.0 K2=0.0 K3=1.74E3 #
#gH + gH2CO -> gCH2OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.50E+03 # gg08_rnum=5895, gg08_EA_ref='WOON priv commun -DPR'
#gH + gH2CO -> CH2OH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5896
gH + gH2CO -> gCH2OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=5.4E3 # Ea from KIDA
gH + gH2CO -> CH2OH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=5.4E3 #
#gH + gH2CO -> gCH3O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.50E+03 # gg08_rnum=5897, gg08_EA_ref='WOON priv commun -DPR'
#gH + gH2CO -> CH3O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5898
gH + gH2CO -> gCH3O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.2E3 # Ea from KIDA
gH + gH2CO -> CH3O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.2E3 #
gH + gH2O2 -> gHO2 + gH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.90E+03 # gg08_rnum=5899, gg08_EA_ref='M84'
gH + gH2O2 -> HO2 + H2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5900
gH + gH2O2 -> gH2O + gOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.40E+03 # gg08_rnum=5901, gg08_EA_ref='TH'
gH + gH2O2 -> H2O + OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5902
gH + gH4C3N -> gH5C3N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5905, gg08_EA_ref='C2H5-CN   hase'
gH + gH4C3N -> H5C3N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5906
gH + gHC2O -> gCH2CO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5907, gg08_EA_ref='AR'
gH + gHC2O -> CH2CO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5908
gH + gHC3N -> gHC3NH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.21E+03 # gg08_rnum=5909, gg08_EA_ref='C=_C bond HASE'
gH + gHC3N -> HC3NH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5910
gH + gHC3O -> gcH2C3O									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5911, gg08_EA_ref='AR'
gH + gHC3O -> cH2C3O									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5912
gH + gHC5N -> gH2C5N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.21E+03 # gg08_rnum=5913, gg08_EA_ref='C=_C bond HASE'
gH + gHC5N -> H2C5N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5914
gH + gHC7N -> gH2C7N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.21E+03 # gg08_rnum=5915, gg08_EA_ref='C=_C bond HASE'
gH + gHC7N -> H2C7N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5916
gH + gHC9N -> gH2C9N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.21E+03 # gg08_rnum=5917, gg08_EA_ref='C=_C bond HASE'
gH + gHC9N -> H2C9N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5918
gH + gHC2N -> gH2C2N									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5919, gg08_EA_ref='AR'
gH + gHC2N -> H2C2N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5920
gH + gHCO -> gH2CO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5921, gg08_EA_ref='AR  87kcal/mol exoth'
gH + gHCO -> H2CO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5922
gH + gHCOOCH3 -> H2 + CH3OCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5923
gH + gHCOOCH3 -> CH3OH + HCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5924
gH + gHCOOCH3 -> gCH3OH + gHCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.45E+03 # gg08_rnum=5925, gg08_EA_ref=null
gH + gHCOOCH3 -> gH2 + gCH3OCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=3.97E+03 # gg08_rnum=5926, gg08_EA_ref=null
gH + gHCOOH -> HCO + H2O								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5927
gH + gHCOOH -> H2 + COOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5928
gH + gHCOOH -> gH2 + gCOOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=5929, gg08_EA_ref=null
gH + gHCOOH -> gHCO + gH2O								RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.45E+03 # gg08_rnum=5930, gg08_EA_ref=null
gH + gCH3CONH -> CH3CONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5933
gH + gCH3CONH -> gCH3CONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5934
gH + gHNCHO -> gNH2CHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5935
gH + gHNCHO -> NH2CHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5936
gH + gHNCO -> HNCHO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5937
gH + gHNCO -> gHNCHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5938
gH + gHNCO -> gNH2CO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5939
gH + gHNCO -> NH2CO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5940
gH + gHNCOCHO -> NH2COCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5941
gH + gHNCOCHO -> gNH2COCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5942
gH + gHNCONH -> gNH2CONH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5943
gH + gHNCONH -> NH2CONH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5944
gH + gHNCOOH -> gNH2COOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5945
gH + gHNCOOH -> NH2COOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5946
gH + gHNO -> gNO + gH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=5947, gg08_EA_ref='M84,Origin=Igl&Silk'
gH + gHNO -> NO + H2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5948
gH + gHNOH -> gNH2OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5949
gH + gHNOH -> NH2OH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5950
gH + gCH3ONH -> gNH2OCH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5951
gH + gCH3ONH -> NH2OCH3									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5952
gH + gHNCH2OH -> gNH2CH2OH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5953
gH + gHNCH2OH -> NH2CH2OH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5954
gH + gHOC -> gHCOH										RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=5955, gg08_EA_ref='AR  eliminated'
gH + gHOC -> HCOH										RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=5956
gH + gMg -> gMgH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5959, gg08_EA_ref='EH'
gH + gMg -> MgH											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5960
gH + gMgH -> gMgH2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5961, gg08_EA_ref='EH'
gH + gMgH -> MgH2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5962
gH + gN -> gNH											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5963, gg08_EA_ref='AR'
gH + gN -> NH											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5964
gH + gN2H2 -> gH2 + gN2 + gH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=6.50E+02 # gg08_rnum=5965, gg08_EA_ref='Alternative'
gH + gN2H2 -> H2 + N2 + H								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5966
gH + gNa -> gNaH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5967, gg08_EA_ref='EH'
gH + gNa -> NaH											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5968
gH + gNH -> gNH2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5969, gg08_EA_ref='AR'
gH + gNH -> NH2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5970
gH + gNH2 -> gNH3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5971, gg08_EA_ref='AR'
gH + gNH2 -> NH3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5972
gH + gNH2CHO -> gH2 + gNH2CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=9.63E+03 # gg08_rnum=5973, gg08_EA_ref=null
gH + gNH2CHO -> HCO + NH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5974
gH + gNH2CHO -> H2 + NH2CO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5975
gH + gNH2CHO -> gHCO + gNH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.10E+03 # gg08_rnum=5976, gg08_EA_ref=null
gH + gNO -> gHNO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5977, gg08_EA_ref='AR'
gH + gNO -> HNO											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5978
gH + gO -> gOH											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5979, gg08_EA_ref='AR'
gH + gO -> OH											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5980
gH + gO2 -> gHO2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=264 # gg08_rnum=5981, gg08_EA_ref='TH'
gH + gO2 -> HO2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5982
gH + gHO2 -> gH2O2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5983, gg08_EA_ref='AR'
gH + gHO2 -> H2O2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5984
gH + gO3 -> gO2 + gOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.50E+02 # gg08_rnum=5985, gg08_EA_ref='TH'
gH + gO3 -> O2 + OH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5986
gH + gOCN -> gHNCO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5987, gg08_EA_ref='AR'
gH + gOCN -> HNCO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5988
gH + gOH -> gH2O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5991, gg08_EA_ref='AR'
gH + gOH -> H2O											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5992
gH + gCHOCHO -> H2CO + HCO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5993
gH + gCHOCHO -> gH2CO + gHCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=5994, gg08_EA_ref=null
gH + gNH2CO -> gNH2CHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5995
gH + gNH2CO -> NH2CHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5996
gH + gNH2CONH -> gNH2CONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5997
gH + gNH2CONH -> NH2CONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5998
gH + gNH2NH -> gNH2NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5999
gH + gNH2NH -> NH2NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6000
gH + gSi -> gSiH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6003, gg08_EA_ref='EH'
gH + gSi -> SiH											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6004
gH + gSiH -> gSiH2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6005, gg08_EA_ref='EH'
gH + gSiH -> SiH2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6006
gH + gSiH2 -> gSiH3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6007, gg08_EA_ref='EH'
gH + gSiH2 -> SiH3										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6008
gH + gSiH3 -> gSiH4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6009, gg08_EA_ref='EH'
gH + gSiH3 -> SiH4										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6010
gH + gCH3OCO -> HCOOCH3									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6013
gH + gCH3OCO -> gHCOOCH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6014
gH + gCH3OCONH -> gCH3OCONH2							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6015
gH + gCH3OCONH -> CH3OCONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6016
gH + gCH2OHCHO -> CH3OH + HCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6017
gH + gCH2OHCHO -> gH2 + gHOCH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=6018, gg08_EA_ref=null
gH + gCH2OHCHO -> H2 + HOCH2CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6019
gH + gCH2OHCHO -> gCH3OH + gHCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=6020, gg08_EA_ref=null
gH + gHOCH2CO -> gCH2OHCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6021
gH + gHOCH2CO -> CH2OHCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6022
gH + gHNCOCH2OH -> gNH2COCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6023
gH + gHNCOCH2OH -> NH2COCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6024
gH2 + gC -> gCH2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.50E+03 # gg08_rnum=6025, gg08_EA_ref='92Summer. Exoth.'
gH2 + gC -> CH2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6026
gH2 + gC2 -> gC2H + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6027, gg08_EA_ref='Our test'
gH2 + gC2 -> C2H + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6028
gH2 + gC2H -> gHC2H + gH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6029, gg08_EA_ref=null
gH2 + gC2H -> HC2H + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6030
gH2 + gC3 -> gC3H + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6031, gg08_EA_ref=null
gH2 + gC3 -> C3H + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6032
gH2 + gC3H -> gC3H2 + gH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6033, gg08_EA_ref=null
gH2 + gC3H -> C3H2 + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6034
gH2 + gC4 -> gC4H + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6035, gg08_EA_ref=null
gH2 + gC4 -> C4H + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6036
gH2 + gC4H -> gHC4H + gH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6037, gg08_EA_ref=null
gH2 + gC4H -> HC4H + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6038
gH2 + gC5 -> gC5H + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6039, gg08_EA_ref=null
gH2 + gC5 -> C5H + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6040
gH2 + gC5H -> gC5H2 + gH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6041, gg08_EA_ref=null
gH2 + gC5H -> C5H2 + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6042
gH2 + gC6 -> gC6H + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6043, gg08_EA_ref=null
gH2 + gC6 -> C6H + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6044
gH2 + gC6H -> gC6H2 + gH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6045, gg08_EA_ref=null
gH2 + gC6H -> C6H2 + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6046
gH2 + gC7 -> gC7H + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6047, gg08_EA_ref=null
gH2 + gC7 -> C7H + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6048
gH2 + gC7H -> gC7H2 + gH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6049, gg08_EA_ref=null
gH2 + gC7H -> C7H2 + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6050
gH2 + gC8 -> gC8H + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6051, gg08_EA_ref=null
gH2 + gC8 -> C8H + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6052
gH2 + gC8H -> gC8H2 + gH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6053, gg08_EA_ref=null
gH2 + gC8H -> C8H2 + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6054
gH2 + gC9 -> gC9H + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6055, gg08_EA_ref=null
gH2 + gC9 -> C9H + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6056
gH2 + gC9H -> gC9H2 + gH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.20E+03 # gg08_rnum=6057, gg08_EA_ref=null
gH2 + gC9H -> C9H2 + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6058
gH2 + gCH2 -> gCH3 + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=3.53E+03 # gg08_rnum=6059, gg08_EA_ref='NSRDS-NBS67 Westley 80'
gH2 + gCH2 -> CH3 + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6060
gH2 + gCH3 -> gCH4 + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=6.44E+03 # gg08_rnum=6061, gg08_EA_ref='JChPhy 50,5076 (1969)'
gH2 + gCH3 -> CH4 + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6062
gH2 + gCN -> gHCN + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.07E+03 # gg08_rnum=6063, gg08_EA_ref='M84 and 1988 UMIST'
gH2 + gCN -> HCN + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6064
gH2 + gNH2 -> gNH3 + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=6.30E+03 # gg08_rnum=6065, gg08_EA_ref='M84'
gH2 + gNH2 -> NH3 + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6066
gH2 + gOH -> gH2O + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.10E+03 # gg08_rnum=6067, gg08_EA_ref='JPhyChRefDat,13,1259'
gH2 + gOH -> H2O + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6068
gHCO + gCH3CO -> CH3COCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6069
gHCO + gCH3CO -> gCH3COCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6070
gHCO + gCH3O -> HCOOCH3									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6071
gHCO + gCH3O -> gHCOOCH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6072
gHCO + gCOCHO -> gHCOCOCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6073
gHCO + gCOCHO -> HCOCOCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6074
gHCO + gCOOH -> HCOCOOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6075
gHCO + gCOOH -> gHCOCOOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6076
gHCO + gHCO -> CHOCHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6077
gHCO + gHCO -> gCHOCHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6078
gHCO + gHNCO -> HNCOCHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6079
gHCO + gHNCO -> gHNCOCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6080
gHCO + gNH2CO -> gNH2COCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6081
gHCO + gNH2CO -> NH2COCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6082
gHCO + gCH3OCO -> gCH3OCOCHO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6083
gHCO + gCH3OCO -> CH3OCOCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6084
gHCO + gHOCH2CO -> HOCH2COCHO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6085
gHCO + gHOCH2CO -> gHOCH2COCHO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6086
gN + gC2 -> gC2N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6087, gg08_EA_ref='AR'
gN + gC2 -> C2N											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6088
gN + gC3 -> gC3N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6089, gg08_EA_ref='EH'
gN + gC3 -> C3N											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6090
gN + gC3H -> gHC3N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6091, gg08_EA_ref='EH'
gN + gC3H -> HC3N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6092
gN + gC5 -> gC5N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6093, gg08_EA_ref='EH'
gN + gC5 -> C5N											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6094
gN + gC5H -> gHC5N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6095, gg08_EA_ref='EH'
gN + gC5H -> HC5N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6096
gN + gC7 -> gC7N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6097, gg08_EA_ref='EH'
gN + gC7 -> C7N											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6098
gN + gC7H -> gHC7N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6099, gg08_EA_ref='EH'
gN + gC7H -> HC7N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6100
gN + gC9 -> gC9N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6101, gg08_EA_ref='EH'
gN + gC9 -> C9N											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6102
gN + gC9H -> gHC9N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6103, gg08_EA_ref='EH'
gN + gC9H -> HC9N										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6104
gN + gCH -> gHCN										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6105, gg08_EA_ref='AR'
gN + gCH -> HCN											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6106
gN + gCH2 -> gH2CN										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6107, gg08_EA_ref='AR'
gN + gCH2 -> H2CN										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6108
gN + gCH3 -> gCH2NH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6109, gg08_EA_ref='AR'
gN + gCH3 -> CH2NH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6110
gN + gN -> gN2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6113, gg08_EA_ref='AR'
gN + gN -> N2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6114
gN + gNH -> gN2 + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6115, gg08_EA_ref='AR Alternative'
gN + gNH -> N2 + H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6116
gN + gNH2 -> gN2H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6117, gg08_EA_ref='AR'
gN + gNH2 -> N2H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6118
gN + gO -> gNO											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6121, gg08_EA_ref='AR'
gN + gO -> NO											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6122
gN + gHO2 -> gO2 + gNH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6123, gg08_EA_ref='M84'
gN + gHO2 -> O2 + NH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6124
gNH + gCH2 -> gCH2NH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6127, gg08_EA_ref='AR'
gNH + gCH2 -> CH2NH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6128
gNH + gCH2OH -> gHNCH2OH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6129
gNH + gCH2OH -> HNCH2OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6130
gNH + gCH3 -> CH3NH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6131
gNH + gCH3 -> gCH3NH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6132, gg08_EA_ref='AR (Implemented)'
gNH + gCH3CHO -> gNH2 + gCH3CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=5.77E+03 # gg08_rnum=6133, gg08_EA_ref=null
gNH + gCH3CHO -> NH2 + CH3CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6134
gNH + gCH3CO -> gCH3CONH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6135
gNH + gCH3CO -> CH3CONH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6136
gNH + gCH3O -> CH3ONH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6137
gNH + gCH3O -> gCH3ONH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6138
gNH + gHCOH -> gNH2CHO									RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=6139
gNH + gHCOH -> NH2CHO									RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=6140
gNH + gCO -> gHNCO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=6141, gg08_EA_ref=null
gNH + gCO -> HNCO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6142
gNH + gCOCHO -> HNCOCHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6143
gNH + gCOCHO -> gHNCOCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6144
gNH + gCOOH -> gHNCOOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6145
gNH + gCOOH -> HNCOOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6146
gNH + gH2CO -> NH2 + HCO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6147
gNH + gH2CO -> gNH2 + gHCO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=6148, gg08_EA_ref=null
gNH + gHCO -> HNCHO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6149
gNH + gHCO -> gHNCHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6150
gNH + gHNCO -> gHNCONH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6151
gNH + gHNCO -> HNCONH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6152
gNH + gNH -> gN2H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6153, gg08_EA_ref='AR   130kcal/mol exoth'
gNH + gNH -> N2H2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6154
gNH + gNH -> gN2 + gH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6155, gg08_EA_ref='M84. 180kcal/mol exoth'
gNH + gNH -> N2 + H2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6156
gNH + gNH2 -> gNH2NH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6157
gNH + gNH2 -> NH2NH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6158
gNH + gNO -> N2 + O + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6159
gNH + gNO -> gN2 + gO + gH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6160, gg08_EA_ref='From our gas network'
gNH + gOH -> gHNOH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6161
gNH + gOH -> HNOH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6162
gNH + gCHOCHO -> HNCHO + HCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6163
gNH + gCHOCHO -> gHNCHO + gHCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=6164, gg08_EA_ref=null
gNH + gNH2CO -> NH2CONH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6165
gNH + gNH2CO -> gNH2CONH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6166
gNH + gCH3OCO -> CH3OCONH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6167
gNH + gCH3OCO -> gCH3OCONH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6168
gNH + gCH2OHCHO -> NH2 + HOCH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6169
gNH + gCH2OHCHO -> gNH2 + gHOCH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=6170, gg08_EA_ref=null
gNH + gHOCH2CO -> HNCOCH2OH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6171
gNH + gHOCH2CO -> gHNCOCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6172
gNH2 + gCH2OH -> NH2CH2OH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6173
gNH2 + gCH2OH -> gNH2CH2OH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6174
gNH2 + gCH3 -> gCH3NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6175, gg08_EA_ref='AR'
gNH2 + gCH3 -> CH3NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6176
gNH2 + gCH3CHO -> gNH3 + gCH3CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.25E+03 # gg08_rnum=6177, gg08_EA_ref=null
gNH2 + gCH3CHO -> NH3 + CH3CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6178
gNH2 + gCH3CHO -> gCH3NH2 + gHCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=6179, gg08_EA_ref=null
gNH2 + gCH3CHO -> gNH2CHO + gCH3						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=6180, gg08_EA_ref=null
gNH2 + gCH3CHO -> CH3NH2 + HCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6181
gNH2 + gCH3CHO -> NH2CHO + CH3							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6182
gNH2 + gCH3CO -> gCH3CONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6183
gNH2 + gCH3CO -> CH3CONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6184
gNH2 + gCH3O -> gNH2OCH3								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6185
gNH2 + gCH3O -> NH2OCH3									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6186
gNH2 + gCO -> gNH2CO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=6187, gg08_EA_ref=null
gNH2 + gCO -> NH2CO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6188
gNH2 + gCOCHO -> gNH2COCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6189
gNH2 + gCOCHO -> NH2COCHO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6190
gNH2 + gCOOH -> NH2COOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6191
gNH2 + gCOOH -> gNH2COOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6192
gNH2 + gH2CO -> NH3 + HCO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6193
gNH2 + gH2CO -> NH2CHO + H								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6194
gNH2 + gH2CO -> gNH2CHO + gH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=6195, gg08_EA_ref=null
gNH2 + gH2CO -> gNH3 + gHCO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=6196, gg08_EA_ref=null
gNH2 + gHCO -> gNH2CHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6197, gg08_EA_ref='DPR-GUESS'
gNH2 + gHCO -> NH2CHO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6198
gNH2 + gHCOOCH3 -> NH3 + CH3OCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6199
gNH2 + gHCOOCH3 -> gNH3 + gCH3OCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=6200, gg08_EA_ref=null
gNH2 + gHCOOH -> NH3 + COOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6201
gNH2 + gHCOOH -> gNH3 + gCOOH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=6202, gg08_EA_ref=null
gNH2 + gHNCO -> gNH2CONH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6203
gNH2 + gHNCO -> NH2CONH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6204
gNH2 + gNH2 -> NH2NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6205
gNH2 + gNH2 -> gNH2NH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6206
gNH2 + gNH2CHO -> gNH3 + gNH2CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=6207, gg08_EA_ref=null
gNH2 + gNH2CHO -> NH3 + NH2CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6208
gNH2 + gNO -> gH2O + gN2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6209, gg08_EA_ref='From our gas network'
gNH2 + gNO -> H2O + N2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6210
gNH2 + gCHOCHO -> gNH2CHO + gHCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=6211, gg08_EA_ref=null
gNH2 + gCHOCHO -> NH2CHO + HCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6212
gNH2 + gNH2CO -> NH2CONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6213
gNH2 + gNH2CO -> gNH2CONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6214
gNH2 + gCH3OCO -> CH3OCONH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6215
gNH2 + gCH3OCO -> gCH3OCONH2							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6216
gNH2 + gCH2OHCHO -> NH2CHO + CH2OH						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6217
gNH2 + gCH2OHCHO -> NH3 + HOCH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6218
gNH2 + gCH2OHCHO -> gNH2CHO + gCH2OH					RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=6219, gg08_EA_ref=null
gNH2 + gCH2OHCHO -> gNH3 + gHOCH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=6220, gg08_EA_ref=null
gNH2 + gHOCH2CO -> gNH2COCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6221
gNH2 + gHOCH2CO -> NH2COCH2OH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6222
gO + gC2 -> gC2O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6223, gg08_EA_ref='AR (more likely)'
gO + gC2 -> C2O											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6224
gO + gC3 -> gC3O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6225, gg08_EA_ref='EH'
gO + gC3 -> C3O											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6226
gO + gCH -> gHCO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6227, gg08_EA_ref='AR'
gO + gCH -> HCO											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6228
gO + gCH2 -> gH2CO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6229, gg08_EA_ref='AR'
gO + gCH2 -> H2CO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6230
gO + gCH3 -> gCH3O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6231, gg08_EA_ref='AR (CH3O), Brown'
gO + gCH3 -> CH3O										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6232
gO + gCN -> gOCN										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6233, gg08_EA_ref='AR'
gO + gCN -> OCN											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6234
gO + gCO -> gCO2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.00E+03 # gg08_rnum=6235, gg08_EA_ref='dHendecourt etal'
gO + gCO -> CO2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6236
gO + gHCO -> gCO2 + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6239, gg08_EA_ref='M84 and Eric/gas chem'
gO + gHCO -> CO2 + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6240
gO + gHCO -> gCO + gOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6241, gg08_EA_ref='Leung/Eric gas chem'
gO + gHCO -> CO + OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6242
gO + gHNO -> gNO + gOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6243, gg08_EA_ref='M84'
gO + gHNO -> NO + OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6244
gO + gHOC -> gCO + gOH									RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=6245, gg08_EA_ref='From above reactions'
gO + gHOC -> CO + OH									RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=6246
gO + gHOC -> gCO2 + gH									RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=6247, gg08_EA_ref='Paola/Eric'
gO + gHOC -> CO2 + H									RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=6248
gO + gNH -> gHNO										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6251, gg08_EA_ref='AR'
gO + gNH -> HNO											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6252
gO + gNH2 -> gHNO + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6253, gg08_EA_ref='M84'
gO + gNH2 -> HNO + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6254
gO + gO -> gO2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6257, gg08_EA_ref='AR'
gO + gO -> O2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6258
gO + gO2 -> gO3											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6259, gg08_EA_ref='AR,TH'
gO + gO2 -> O3											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6260
gO + gHO2 -> gO2 + gOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6261, gg08_EA_ref='M84'
gO + gHO2 -> O2 + OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6262
gO + gOH -> gHO2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6263, gg08_EA_ref='AR'
gO + gOH -> HO2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6264
gOH + gCH2 -> gCH2OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6269, gg08_EA_ref='AR'
gOH + gCH2 -> CH2OH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6270
gOH + gCH2OH -> gHOCH2OH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6271
gOH + gCH2OH -> HOCH2OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6272
gOH + gCH3 -> gCH3OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6273, gg08_EA_ref='AR'
gOH + gCH3 -> CH3OH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6274
gOH + gCH3CHO -> gHCOOH + gCH3							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=6275, gg08_EA_ref=null
gOH + gCH3CHO -> CH3OH + HCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6276
gOH + gCH3CHO -> HCOOH + CH3							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6277
gOH + gCH3CHO -> gH2O + gCH3CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=6278, gg08_EA_ref=null
gOH + gCH3CHO -> H2O + CH3CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6279
gOH + gCH3CHO -> gCH3OH + gHCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=6280, gg08_EA_ref=null
gOH + gCH3CO -> gCH3COOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6281
gOH + gCH3CO -> CH3COOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6282
gOH + gCH3O -> CH3OOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6283
gOH + gCH3O -> gCH3OOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6284
gOH + gCO -> gCOOH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=6285, gg08_EA_ref=null
gOH + gCO -> COOH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6286
gOH + gCO -> gCO2 + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=8.00E+01 # gg08_rnum=6287, gg08_EA_ref='Eric/Chun, Vidali=290K'
gOH + gCO -> CO2 + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6288
gOH + gCOCHO -> gHCOCOOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6289
gOH + gCOCHO -> HCOCOOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6290
gOH + gCOOH -> HOCOOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6291
gOH + gCOOH -> gHOCOOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6292
gOH + gH2CO -> HCOOH + H								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6293
gOH + gH2CO -> HCO + H2O								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6294
gOH + gH2CO -> gHCOOH + gH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.85E+03 # gg08_rnum=6295, gg08_EA_ref=null
gOH + gH2CO -> gHCO + gH2O								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6296, gg08_EA_ref='Changed 8-10-06 (only 1)'
gOH + gHCO -> HCOOH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6297
gOH + gHCO -> gHCOOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6298, gg08_EA_ref='AR(HCO2H) makes sense'
gOH + gHCOOCH3 -> gHCOOH + gCH3O						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.45E+03 # gg08_rnum=6299, gg08_EA_ref=null
gOH + gHCOOCH3 -> gH2O + gCH3OCO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=6300, gg08_EA_ref=null
gOH + gHCOOCH3 -> H2O + CH3OCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6301
gOH + gHCOOCH3 -> HCOOH + CH3O							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6302
gOH + gHCOOH -> H2O + COOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6303
gOH + gHCOOH -> gH2O + gCOOH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=6304, gg08_EA_ref=null
gOH + gHNCO -> gHNCOOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6305
gOH + gHNCO -> HNCOOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6306
gOH + gNH2 -> gNH2OH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6307, gg08_EA_ref='AR'
gOH + gNH2 -> NH2OH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6308
gOH + gNH2CHO -> gH2O + gNH2CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=6309, gg08_EA_ref=null
gOH + gNH2CHO -> HCOOH + NH2							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6310
gOH + gNH2CHO -> gHCOOH + gNH2							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.10E+03 # gg08_rnum=6311, gg08_EA_ref=null
gOH + gNH2CHO -> H2O + NH2CO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6312
gOH + gOH -> H2O2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6313
gOH + gOH -> gH2O2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6314, gg08_EA_ref='AR'
gOH + gCHOCHO -> COCHO + H2O							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6315
gOH + gCHOCHO -> HCOOH + HCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6316
gOH + gCHOCHO -> gHCOOH + gHCO							RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=6317, gg08_EA_ref=null
gOH + gCHOCHO -> gCOCHO + gH2O							RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=6318, gg08_EA_ref=null
gOH + gNH2CO -> NH2COOH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6319
gOH + gNH2CO -> gNH2COOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6320
gOH + gCH3OCO -> CH3OCOOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6321
gOH + gCH3OCO -> gCH3OCOOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6322
gOH + gCH2OHCHO -> HCOOH + CH2OH						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6323
gOH + gCH2OHCHO -> H2O + HOCH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6324
gOH + gCH2OHCHO -> gH2O + gHOCH2CO						RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.50E+03 # gg08_rnum=6325, gg08_EA_ref=null
gOH + gCH2OHCHO -> gHCOOH + gCH2OH						RTYPE=14 K1=1.00E+00 K2=0.0 K3=2.40E+03 # gg08_rnum=6326, gg08_EA_ref=null
gOH + gHOCH2CO -> gCH2OHCOOH							RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6327
gOH + gHOCH2CO -> CH2OHCOOH								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6328
gC -> C													RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6337
gC10 -> C10												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6338
gC2 -> C2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6339
gC2H -> C2H												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6340
gHC2H -> HC2H											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6341
gH2C2H -> H2C2H											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6342
gH2C2H2 -> H2C2H2										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6343
gCH3CH2 -> CH3CH2										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6344
gCH3CH2CHO -> CH3CH2CHO									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6345
gCH3CH2OH -> CH3CH2OH									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6346
gCH3CH3 -> CH3CH3										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6347
gC2N -> C2N												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6348
gC2O -> C2O												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6349
gC3 -> C3												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6351
gC3H -> C3H												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6352
gC3H2 -> C3H2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6353
gC3H3 -> C3H3											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6354
gC3H3N -> C3H3N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6355
gC3H4 -> C3H4											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6356
gC3N -> C3N												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6357
gC3O -> C3O												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6358
gC3P -> C3P												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6359
gC4 -> C4												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6361
gC4H -> C4H												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6362
gHC4H -> HC4H											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6363
gC4H3 -> C4H3											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6364
gC4H4 -> C4H4											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6365
gC4N -> C4N												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6366
gC4P -> C4P												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6367
gC5 -> C5												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6369
gC5H -> C5H												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6370
gC5H2 -> C5H2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6371
gC5H3 -> C5H3											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6372
gC5H4 -> C5H4											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6373
gC5N -> C5N												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6374
gC6 -> C6												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6375
gC6H -> C6H												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6376
gC6H2 -> C6H2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6377
gC6H3 -> C6H3											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6378
gC6H4 -> C6H4											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6379
gC6H6 -> C6H6											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6380
gC7 -> C7												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6381
gC7H -> C7H												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6382
gC7H2 -> C7H2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6383
gC7H3 -> C7H3											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6384
gC7H4 -> C7H4											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6385
gC7N -> C7N												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6386
gC8 -> C8												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6387
gC8H -> C8H												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6388
gC8H2 -> C8H2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6389
gC8H3 -> C8H3											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6390
gC8H4 -> C8H4											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6391
gC9 -> C9												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6392
gC9H -> C9H												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6393
gC9H2 -> C9H2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6394
gC9H3 -> C9H3											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6395
gC9H4 -> C9H4											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6396
gC9N -> C9N												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6397
gClC -> ClC												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6398
gCCP -> CCP												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6399
gCH -> CH												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6400
gCH2 -> CH2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6401
gH2C2N -> H2C2N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6402
gCH2CO -> CH2CO											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6403
gCH2NH -> CH2NH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6404
gCH2NH2 -> CH2NH2										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6405
gCH2OH -> CH2OH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6406
gCH2PH -> CH2PH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6407
gCH3 -> CH3												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6408
gCH3C3N -> CH3C3N										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6409
gCH3C4H -> CH3C4H										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6410
gCH3C5N -> CH3C5N										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6411
gCH3C6H -> CH3C6H										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6412
gCH3C7N -> CH3C7N										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6413
gCH3CHO -> CH3CHO										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6414
gCH3CN -> CH3CN											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6415
gCH3CO -> CH3CO											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6416
gCH3NH -> CH3NH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6417
gCH3NH2 -> CH3NH2										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6418
gCH3O -> CH3O											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6419
gCH3OCH3 -> CH3OCH3										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6420
gCH3OH -> CH3OH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6421
gCH4 -> CH4												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6422
gHCNH -> HCNH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6423
gHCOH -> HCOH											RTYPE=15 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=6424
gCl -> Cl												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6425
gClO -> ClO												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6426
gCN -> CN												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6427
gCO -> CO												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6428
gCO2 -> CO2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6429
gCOCHO -> COCHO											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6430
gCOOH -> COOH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6431
gCP -> CP												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6432
gFe -> Fe												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6434
gFeH -> FeH												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6435
gH -> H													RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6436
gH2 -> H2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6437
gHC3NH -> HC3NH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6438
gcH2C3O -> cH2C3O										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6439
gH2C5N -> H2C5N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6440
gH2C7N -> H2C7N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6441
gH2C9N -> H2C9N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6442
gH2CN -> H2CN											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6443
gH2CO -> H2CO											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6444
gH2O -> H2O												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6446
gH2O2 -> H2O2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6447
gH2SiO -> H2SiO											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6450
gH3C5N -> H3C5N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6451
gH3C7N -> H3C7N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6452
gH3C9N -> H3C9N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6453
gH4C3N -> H4C3N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6454
gH5C3N -> H5C3N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6455
gHC2NC -> HC2NC											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6456
gHC2O -> HC2O											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6457
gHC3N -> HC3N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6458
gHC3O -> HC3O											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6459
gHC5N -> HC5N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6460
gHC7N -> HC7N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6461
gHC9N -> HC9N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6462
gHC2N -> HC2N											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6463
gHCCP -> HCCP											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6464
gClH -> ClH												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6465
gHCN -> HCN												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6466
gC2NCH -> C2NCH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6467
gHCO -> HCO												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6468
gHCOOCH3 -> HCOOCH3										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6469
gHCOOH -> HCOOH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6470
gHCP -> HCP												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6471
gSiCH -> SiCH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6473
gHe -> He												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6474
gCH3COCHO -> CH3COCHO									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6475
gCH3COCH3 -> CH3COCH3									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6476
gCH3CONH -> CH3CONH										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6477
gCH3COOH -> CH3COOH										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6478
gCH3CONH2 -> CH3CONH2									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6479
gCH3COOCH3 -> CH3COOCH3									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6480
gCH3COCH2OH -> CH3COCH2OH								RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6481
gHNC -> HNC												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6482
gHNC3 -> HNC3											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6483
gHNCHO -> HNCHO											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6484
gHNCO -> HNCO											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6485
gHNCOCHO -> HNCOCHO										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6486
gHNCONH -> HNCONH										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6487
gHNCOOH -> HNCOOH										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6488
gHNO -> HNO												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6489
gHNOH -> HNOH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6490
gHNSi -> HNSi											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6491
gCH3ONH -> CH3ONH										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6492
gHNCH2OH -> HNCH2OH										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6493
gHOC -> HOC												RTYPE=15 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=6494
gHOCOOH -> HOCOOH										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6495
gHPO -> HPO												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6496
gHCOCOCHO -> HCOCOCHO									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6499
gMg -> Mg												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6500
gMgH -> MgH												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6501
gMgH2 -> MgH2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6502
gN -> N													RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6503
gN2 -> N2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6504
gN2H2 -> N2H2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6505
gN2O -> N2O												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6506
gNa -> Na												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6507
gNaH -> NaH												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6508
gNaOH -> NaOH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6509
gNH -> NH												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6510
gNH2 -> NH2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6511
gNH2CHO -> NH2CHO										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6512
gNH2CN -> NH2CN											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6513
gNH2OH -> NH2OH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6514
gNH3 -> NH3												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6515
gNO -> NO												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6516
gNO2 -> NO2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6517
gO -> O													RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6519
gO2 -> O2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6520
gHO2 -> HO2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6521
gO3 -> O3												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6522
gOCN -> OCN												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6523
gOH -> OH												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6525
gCHOCHO -> CHOCHO										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6526
gHCOCOOH -> HCOCOOH										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6527
gP -> P													RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6528
gPH -> PH												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6529
gPH2 -> PH2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6530
gPN -> PN												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6531
gPO -> PO												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6532
gNH2CO -> NH2CO											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6533
gNH2COCHO -> NH2COCHO									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6534
gNH2CONH -> NH2CONH										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6535
gNH2COOH -> NH2COOH										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6536
gNH2CONH2 -> NH2CONH2									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6537
gNH2NH -> NH2NH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6538
gNH2NH2 -> NH2NH2										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6539
gNH2OCH3 -> NH2OCH3										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6540
gNH2CH2OH -> NH2CH2OH									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6541
gSi -> Si												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6544
gSiC -> SiC												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6545
gSiC2 -> SiC2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6546
gSiC2H -> SiC2H											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6547
gSiC2H2 -> SiC2H2										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6548
gSiC3 -> cSiC3											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6549
gSiC3H -> SiC3H											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6550
gSiC4 -> SiC4											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6551
gSiCH2 -> SiCH2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6552
gSiCH3 -> SiCH3											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6553
gSiH -> SiH												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6554
gSiH2 -> SiH2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6555
gSiH3 -> SiH3											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6556
gSiH4 -> SiH4											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6557
gSiN -> SiN												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6558
gSiNC -> SiNC											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6559
gSiO -> SiO												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6560
gSiO2 -> SiO2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6561
gCH3OCO -> CH3OCO										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6565
gCH3OCOCHO -> CH3OCOCHO									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6566
gCH3OCONH -> CH3OCONH									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6567
gCH3OCOOH -> CH3OCOOH									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6568
gCH3OCONH2 -> CH3OCONH2									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6569
gCH3OCOOCH3 -> CH3OCOOCH3								RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6570
gCH3OCOCH2OH -> CH3OCOCH2OH								RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6571
gCH3OOH -> CH3OOH										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6572
gCH3OOCH3 -> CH3OOCH3									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6573
gCH3OCH2OH -> CH3OCH2OH									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6574
gCH2OHCHO -> CH2OHCHO									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6575
gHOCH2CO -> HOCH2CO										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6576
gHOCH2COCHO -> HOCH2COCHO								RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6577
gHNCOCH2OH -> HNCOCH2OH									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6578
gCH2OHCOOH -> CH2OHCOOH									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6579
gNH2COCH2OH -> NH2COCH2OH								RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6580
gHOCH2COCH2OH -> HOCH2COCH2OH							RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6581
gHOCH2OH -> HOCH2OH										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6582
gHOCH2CH2OH -> HOCH2CH2OH								RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6583
gC -> C													RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6584
gC10 -> C10												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6585
gC2 -> C2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6586
gC2H -> C2H												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6587
gHC2H -> HC2H											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6588
gH2C2H -> H2C2H											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6589
gH2C2H2 -> H2C2H2										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6590
gCH3CH2 -> CH3CH2										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6591
gCH3CH2CHO -> CH3CH2CHO									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6592
gCH3CH2OH -> CH3CH2OH									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6593
gCH3CH3 -> CH3CH3										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6594
gC2N -> C2N												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6595
gC2O -> C2O												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6596
gC3 -> C3												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6598
gC3H -> C3H												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6599
gC3H2 -> C3H2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6600
gC3H3 -> C3H3											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6601
gC3H3N -> C3H3N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6602
gC3H4 -> C3H4											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6603
gC3N -> C3N												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6604
gC3O -> C3O												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6605
gC3P -> C3P												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6606
gC4 -> C4												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6608
gC4H -> C4H												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6609
gHC4H -> HC4H											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6610
gC4H3 -> C4H3											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6611
gC4H4 -> C4H4											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6612
gC4N -> C4N												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6613
gC4P -> C4P												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6614
gC5 -> C5												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6616
gC5H -> C5H												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6617
gC5H2 -> C5H2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6618
gC5H3 -> C5H3											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6619
gC5H4 -> C5H4											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6620
gC5N -> C5N												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6621
gC6 -> C6												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6622
gC6H -> C6H												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6623
gC6H2 -> C6H2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6624
gC6H3 -> C6H3											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6625
gC6H4 -> C6H4											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6626
gC6H6 -> C6H6											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6627
gC7 -> C7												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6628
gC7H -> C7H												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6629
gC7H2 -> C7H2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6630
gC7H3 -> C7H3											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6631
gC7H4 -> C7H4											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6632
gC7N -> C7N												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6633
gC8 -> C8												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6634
gC8H -> C8H												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6635
gC8H2 -> C8H2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6636
gC8H3 -> C8H3											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6637
gC8H4 -> C8H4											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6638
gC9 -> C9												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6639
gC9H -> C9H												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6640
gC9H2 -> C9H2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6641
gC9H3 -> C9H3											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6642
gC9H4 -> C9H4											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6643
gC9N -> C9N												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6644
gClC -> ClC												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6645
gCCP -> CCP												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6646
gCH -> CH												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6647
gCH2 -> CH2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6648
gH2C2N -> H2C2N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6649
gCH2CO -> CH2CO											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6650
gCH2NH -> CH2NH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6651
gCH2NH2 -> CH2NH2										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6652
gCH2OH -> CH2OH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6653
gCH2PH -> CH2PH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6654
gCH3 -> CH3												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6655
gCH3C3N -> CH3C3N										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6656
gCH3C4H -> CH3C4H										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6657
gCH3C5N -> CH3C5N										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6658
gCH3C6H -> CH3C6H										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6659
gCH3C7N -> CH3C7N										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6660
gCH3CHO -> CH3CHO										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6661
gCH3CN -> CH3CN											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6662
gCH3CO -> CH3CO											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6663
gCH3NH -> CH3NH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6664
gCH3NH2 -> CH3NH2										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6665
gCH3O -> CH3O											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6666
gCH3OCH3 -> CH3OCH3										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6667
gCH3OH -> CH3OH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6668
gCH4 -> CH4												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6669
gHCNH -> HCNH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6670
gHCOH -> HCOH											RTYPE=16 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=6671
gCl -> Cl												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6672
gClO -> ClO												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6673
gCN -> CN												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6674
gCO -> CO												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6675
gCO2 -> CO2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6676
gCOCHO -> COCHO											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6677
gCOOH -> COOH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6678
gCP -> CP												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6679
gFe -> Fe												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6681
gFeH -> FeH												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6682
gH -> H													RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6683
gH2 -> H2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6684
gHC3NH -> HC3NH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6685
gcH2C3O -> cH2C3O										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6686
gH2C5N -> H2C5N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6687
gH2C7N -> H2C7N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6688
gH2C9N -> H2C9N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6689
gH2CN -> H2CN											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6690
gH2CO -> H2CO											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6691
gH2O -> H2O												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6693
gH2O2 -> H2O2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6694
gH2SiO -> H2SiO											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6697
gH3C5N -> H3C5N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6698
gH3C7N -> H3C7N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6699
gH3C9N -> H3C9N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6700
gH4C3N -> H4C3N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6701
gH5C3N -> H5C3N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6702
gHC2NC -> HC2NC											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6703
gHC2O -> HC2O											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6704
gHC3N -> HC3N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6705
gHC3O -> HC3O											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6706
gHC5N -> HC5N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6707
gHC7N -> HC7N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6708
gHC9N -> HC9N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6709
gHC2N -> HC2N											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6710
gHCCP -> HCCP											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6711
gClH -> ClH												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6712
gHCN -> HCN												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6713
gC2NCH -> C2NCH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6714
gHCO -> HCO												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6715
gHCOOCH3 -> HCOOCH3										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6716
gHCOOH -> HCOOH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6717
gHCP -> HCP												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6718
gSiCH -> SiCH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6720
gHe -> He												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6721
gCH3COCHO -> CH3COCHO									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6722
gCH3COCH3 -> CH3COCH3									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6723
gCH3CONH -> CH3CONH										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6724
gCH3COOH -> CH3COOH										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6725
gCH3CONH2 -> CH3CONH2									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6726
gCH3COOCH3 -> CH3COOCH3									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6727
gCH3COCH2OH -> CH3COCH2OH								RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6728
gHNC -> HNC												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6729
gHNC3 -> HNC3											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6730
gHNCHO -> HNCHO											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6731
gHNCO -> HNCO											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6732
gHNCOCHO -> HNCOCHO										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6733
gHNCONH -> HNCONH										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6734
gHNCOOH -> HNCOOH										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6735
gHNO -> HNO												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6736
gHNOH -> HNOH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6737
gHNSi -> HNSi											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6738
gCH3ONH -> CH3ONH										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6739
gHNCH2OH -> HNCH2OH										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6740
gHOC -> HOC												RTYPE=16 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=6741
gHOCOOH -> HOCOOH										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6742
gHPO -> HPO												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6743
gHCOCOCHO -> HCOCOCHO									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6746
gMg -> Mg												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6747
gMgH -> MgH												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6748
gMgH2 -> MgH2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6749
gN -> N													RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6750
gN2 -> N2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6751
gN2H2 -> N2H2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6752
gN2O -> N2O												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6753
gNa -> Na												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6754
gNaH -> NaH												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6755
gNaOH -> NaOH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6756
gNH -> NH												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6757
gNH2 -> NH2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6758
gNH2CHO -> NH2CHO										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6759
gNH2CN -> NH2CN											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6760
gNH2OH -> NH2OH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6761
gNH3 -> NH3												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6762
gNO -> NO												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6763
gNO2 -> NO2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6764
gO -> O													RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6766
gO2 -> O2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6767
gHO2 -> HO2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6768
gO3 -> O3												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6769
gOCN -> OCN												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6770
gOH -> OH												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6772
gCHOCHO -> CHOCHO										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6773
gHCOCOOH -> HCOCOOH										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6774
gP -> P													RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6775
gPH -> PH												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6776
gPH2 -> PH2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6777
gPN -> PN												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6778
gPO -> PO												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6779
gNH2CO -> NH2CO											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6780
gNH2COCHO -> NH2COCHO									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6781
gNH2CONH -> NH2CONH										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6782
gNH2COOH -> NH2COOH										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6783
gNH2CONH2 -> NH2CONH2									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6784
gNH2NH -> NH2NH											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6785
gNH2NH2 -> NH2NH2										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6786
gNH2OCH3 -> NH2OCH3										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6787
gNH2CH2OH -> NH2CH2OH									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6788
gSi -> Si												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6791
gSiC -> SiC												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6792
gSiC2 -> SiC2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6793
gSiC2H -> SiC2H											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6794
gSiC2H2 -> SiC2H2										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6795
gSiC3 -> cSiC3											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6796
gSiC3H -> SiC3H											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6797
gSiC4 -> SiC4											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6798
gSiCH2 -> SiCH2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6799
gSiCH3 -> SiCH3											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6800
gSiH -> SiH												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6801
gSiH2 -> SiH2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6802
gSiH3 -> SiH3											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6803
gSiH4 -> SiH4											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6804
gSiN -> SiN												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6805
gSiNC -> SiNC											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6806
gSiO -> SiO												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6807
gSiO2 -> SiO2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6808
gCH3OCO -> CH3OCO										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6812
gCH3OCOCHO -> CH3OCOCHO									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6813
gCH3OCONH -> CH3OCONH									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6814
gCH3OCOOH -> CH3OCOOH									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6815
gCH3OCONH2 -> CH3OCONH2									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6816
gCH3OCOOCH3 -> CH3OCOOCH3								RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6817
gCH3OCOCH2OH -> CH3OCOCH2OH								RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6818
gCH3OOH -> CH3OOH										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6819
gCH3OOCH3 -> CH3OOCH3									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6820
gCH3OCH2OH -> CH3OCH2OH									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6821
gCH2OHCHO -> CH2OHCHO									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6822
gHOCH2CO -> HOCH2CO										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6823
gHOCH2COCHO -> HOCH2COCHO								RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6824
gHNCOCH2OH -> HNCOCH2OH									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6825
gCH2OHCOOH -> CH2OHCOOH									RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6826
gNH2COCH2OH -> NH2COCH2OH								RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6827
gHOCH2COCH2OH -> HOCH2COCH2OH							RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6828
gHOCH2OH -> HOCH2OH										RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6829
gHOCH2CH2OH -> HOCH2CH2OH								RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6830
gC10 -> gC9 + gC										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6831
gC2 -> gC + gC											RTYPE=17 K1=2.37E+02 K2=0.0 K3=0.0 # gg08_rnum=6832
gC2H -> gC2 + gH										RTYPE=17 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6833
gHC2H -> gC2H + gH										RTYPE=17 K1=5.15E+03 K2=0.0 K3=0.0 # gg08_rnum=6834
gH2C2H -> gHC2H + gH									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6835
gH2C2H2 -> gHC2H + gH2									RTYPE=17 K1=3.70E+03 K2=0.0 K3=0.0 # gg08_rnum=6836
gCH3CH2 -> gH2C2H2 + gH									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6837
gCH3CH2CHO -> gCH3CH2 + gHCO							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6838
gCH3CH2OH -> gCH3 + gCH2OH								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6839
gCH3CH2OH -> gCH3CH2 + gOH								RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6840
gCH3CH3 -> gH2C2H2 + gH2								RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6841
gC2N -> gC + gCN										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6842
gC2O -> gCO + gC										RTYPE=17 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=6843
gC2O -> gC2 + gO										RTYPE=17 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=6844
gC3 -> gC2 + gC											RTYPE=17 K1=1.12E+03 K2=0.0 K3=0.0 # gg08_rnum=6846
gC3H -> gC3 + gH										RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6847
gC3H2 -> gC3H + gH										RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6848
gC3H3 -> gC3H2 + gH										RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6849
gC3H3N -> gH2C2H + gCN									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6850
gC3H4 -> gC3H3 + gH										RTYPE=17 K1=3.28E+03 K2=0.0 K3=0.0 # gg08_rnum=6851
gC3N -> gC2 + gCN										RTYPE=17 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=6852
gC3O -> gC2 + gCO										RTYPE=17 K1=6.60E+03 K2=0.0 K3=0.0 # gg08_rnum=6853
gC3P -> gCCP + gC										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6854
gC4 -> gC3 + gC											RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6856
gC4H -> gC4 + gH										RTYPE=17 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6857
gHC4H -> gC2H + gC2H									RTYPE=17 K1=1.73E+03 K2=0.0 K3=0.0 # gg08_rnum=6858
gHC4H -> gC4H + gH										RTYPE=17 K1=1.73E+03 K2=0.0 K3=0.0 # gg08_rnum=6859
gC4H3 -> gHC4H + gH										RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6860
gC4H4 -> gHC4H + gH2									RTYPE=17 K1=7.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6861
gC4N -> gC3 + gCN										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6862
gC4P -> gC3P + gC										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6863
gC5 -> gC4 + gC											RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6865
gC5H -> gC5 + gH										RTYPE=17 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6866
gC5H2 -> gC5H + gH										RTYPE=17 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=6867
gC5H3 -> gC5H2 + gH										RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6868
gC5H4 -> gC5H2 + gH2									RTYPE=17 K1=7.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6869
gC5N -> gC4 + gCN										RTYPE=17 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=6870
gC6 -> gC5 + gC											RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6871
gC6H -> gC6 + gH										RTYPE=17 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6872
gC6H2 -> gC6H + gH										RTYPE=17 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=6873
gC6H3 -> gC6H2 + gH										RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6874
gC6H4 -> gC6H2 + gH2									RTYPE=17 K1=7.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6875
gC6H6 -> gC6H4 + gH2									RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6876
gC7 -> gC6 + gC											RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6877
gC7H -> gC7 + gH										RTYPE=17 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6878
gC7H2 -> gC7H + gH										RTYPE=17 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=6879
gC7H3 -> gC7H2 + gH										RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6880
gC7H4 -> gC7H2 + gH2									RTYPE=17 K1=7.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6881
gC7N -> gC6 + gCN										RTYPE=17 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=6882
gC8 -> gC7 + gC											RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6883
gC8H -> gC8 + gH										RTYPE=17 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6884
gC8H2 -> gC8H + gH										RTYPE=17 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=6885
gC8H3 -> gC8H2 + gH										RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6886
gC8H4 -> gC8H2 + gH2									RTYPE=17 K1=7.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6887
gC9 -> gC8 + gC											RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6888
gC9H -> gC9 + gH										RTYPE=17 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6889
gC9H2 -> gC9H + gH										RTYPE=17 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=6890
gC9H3 -> gC9H2 + gH										RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6891
gC9H4 -> gC9H2 + gH2									RTYPE=17 K1=7.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6892
gC9N -> gC8 + gCN										RTYPE=17 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=6893
gClC -> gC + gCl										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6894
gCCP -> gC2 + gP										RTYPE=17 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=6895
gCCP -> gCP + gC										RTYPE=17 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=6896
gCH -> gC + gH											RTYPE=17 K1=7.30E+02 K2=0.0 K3=0.0 # gg08_rnum=6897
gCH2 -> gCH + gH										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6898
gH2C2N -> gCH2 + gCN									RTYPE=17 K1=5.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6899
gCH2CO -> gCH2 + gCO									RTYPE=17 K1=9.15E+02 K2=0.0 K3=0.0 # gg08_rnum=6900
gCH2NH -> gCH2 + gNH									RTYPE=17 K1=4.98E+03 K2=0.0 K3=0.0 # gg08_rnum=6901
gCH2NH2 -> gCH2 + gNH2									RTYPE=17 K1=9.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6902
gCH2OH -> gCH2 + gOH									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6903
gCH2PH -> gCH2 + gPH									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6904
gCH3 -> gCH2 + gH										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6905
gCH3C3N -> gCH3 + gC3N									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6906
gCH3C4H -> gCH3 + gC4H									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6907
gCH3C5N -> gCH3 + gC5N									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6908
gCH3C6H -> gCH3 + gC6H									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6909
gCH3C7N -> gCH3 + gC7N									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6910
gCH3CHO -> gCH3 + gHCO									RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6911
gCH3CN -> gCH3 + gCN									RTYPE=17 K1=4.76E+03 K2=0.0 K3=0.0 # gg08_rnum=6912
gCH3CO -> gCH3 + gCO									RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6913
gCH3NH -> gCH2NH + gH									RTYPE=17 K1=9.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6914
gCH3NH -> gCH3 + gNH									RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6915
gCH3NH2 -> gCH3 + gNH2									RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6916
gCH3O -> gCH3 + gO										RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6917
gCH3OCH3 -> gCH3O + gCH3								RTYPE=17 K1=1.72E+03 K2=0.0 K3=0.0 # gg08_rnum=6918
gCH3OH -> gCH3 + gOH									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6919
gCH3OH -> gCH2OH + gH									RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6920
gCH3OH -> gCH3O + gH									RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6921
gCH4 -> gCH2 + gH2										RTYPE=17 K1=2.34E+03 K2=0.0 K3=0.0 # gg08_rnum=6922
gHCNH -> gCH + gNH										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6923
gHCOH -> gCH + gOH										RTYPE=17 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=6924
gClO -> gCl + gO										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6925
gCN -> gC + gN											RTYPE=17 K1=1.06E+04 K2=0.0 K3=0.0 # gg08_rnum=6926
gCO -> gC + gO											RTYPE=17 K1=5.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6927
gCO2 -> gCO + gO										RTYPE=17 K1=1.71E+03 K2=0.0 K3=0.0 # gg08_rnum=6928
gCOCHO -> gHCO + gCO									RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6929
gCOOH -> gCO + gOH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6930
gCP -> gC + gP											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6931
gFeH -> gFe + gH										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6933
gHC3NH -> gHC2H + gCN									RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6934
gcH2C3O -> gHC2H + gCO									RTYPE=17 K1=1.80E+03 K2=0.0 K3=0.0 # gg08_rnum=6935
gH2C5N -> gHC4H + gCN									RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6936
gH2C7N -> gC6H2 + gCN									RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6937
gH2C9N -> gC8H2 + gCN									RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6938
gH2CN -> gHCN + gH										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6939
gH2CO -> gHCO + gH										RTYPE=17 K1=1.33E+03 K2=0.0 K3=0.0 # gg08_rnum=6940
gH2CO -> gCO + gH2										RTYPE=17 K1=1.33E+03 K2=0.0 K3=0.0 # gg08_rnum=6941
gH2O -> gOH + gH										RTYPE=17 K1=9.70E+02 K2=0.0 K3=0.0 # gg08_rnum=6943
gH2O2 -> gOH + gOH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6944
gH2SiO -> gSiO + gH2									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6947
gH3C5N -> gH2C2H + gC3N									RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6948
gH3C7N -> gH2C2H + gC5N									RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6949
gH3C9N -> gH2C2H + gC7N									RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6950
gH4C3N -> gH2C2H2 + gCN									RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6951
gH5C3N -> gCH3CH2 + gCN									RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6952
gHC2NC -> gC2H + gCN									RTYPE=17 K1=3.45E+03 K2=0.0 K3=0.0 # gg08_rnum=6953
gHC2O -> gCO + gCH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6954
gHC3N -> gC2H + gCN										RTYPE=17 K1=1.72E+03 K2=0.0 K3=0.0 # gg08_rnum=6955
gHC3O -> gCO + gC2H										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6956
gHC5N -> gC4H + gCN										RTYPE=17 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=6957
gHC7N -> gC6H + gCN										RTYPE=17 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=6958
gHC9N -> gC8H + gCN										RTYPE=17 K1=1.75E+03 K2=0.0 K3=0.0 # gg08_rnum=6959
gHC2N -> gC2N + gH										RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6960
gHCCP -> gCCP + gH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6961
gClH -> gH + gCl										RTYPE=17 K1=6.10E+02 K2=0.0 K3=0.0 # gg08_rnum=6962
gHCN -> gCN + gH										RTYPE=17 K1=3.12E+03 K2=0.0 K3=0.0 # gg08_rnum=6963
gC2NCH -> gC2H + gCN									RTYPE=17 K1=3.45E+03 K2=0.0 K3=0.0 # gg08_rnum=6964
gHCO -> gCO + gH										RTYPE=17 K1=4.21E+02 K2=0.0 K3=0.0 # gg08_rnum=6965
gHCOOCH3 -> gHCO + gCH3O								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6966
gHCOOH -> gHCO + gOH									RTYPE=17 K1=2.49E+02 K2=0.0 K3=0.0 # gg08_rnum=6967
gHCP -> gCP + gH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6968
gSiCH -> gCH + gSi										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6971
gCH3COCHO -> gCH3CO + gHCO								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6972
gCH3COCH3 -> gCH3CO + gCH3								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6973
gCH3CONH -> gCH3CO + gNH								RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6974
gCH3CONH -> gCH3 + gHNCO								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6975
gCH3COOH -> gCH3 + gCOOH								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6976
gCH3COOH -> gCH3CO + gOH								RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6977
gCH3CONH2 -> gCH3 + gNH2CO								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6978
gCH3CONH2 -> gCH3CO + gNH2								RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6979
gCH3COOCH3 -> gCH3CO + gCH3O							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6980
gCH3COOCH3 -> gCH3 + gCH3OCO							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6981
gCH3COCH2OH -> gCH3 + gHOCH2CO							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6982
gCH3COCH2OH -> gCH3CO + gCH2OH							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6983
gHNC -> gCN + gH										RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6984
gHNC3 -> gC2H + gCN										RTYPE=17 K1=3.45E+03 K2=0.0 K3=0.0 # gg08_rnum=6985
gHNCHO -> gNH + gHCO									RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6986
gHNCO -> gNH + gCO										RTYPE=17 K1=6.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6987
gHNCOCHO -> gHNCO + gHCO								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6988
gHNCOCHO -> gNH + gCOCHO								RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6989
gHNCONH -> gNH + gHNCO									RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6990
gHNCOOH -> gCOOH + gNH									RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6991
gHNCOOH -> gOH + gHNCO									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6992
gHNO -> gNH + gO										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6993
gHNO -> gNO + gH										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6994
gHNOH -> gNH + gOH										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6995
gHNSi -> gSiN + gH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6996
gCH3ONH -> gNH + gCH3O									RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6997
gHNCH2OH -> gNH + gCH2OH								RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=6998
gHOC -> gCO + gH										RTYPE=17 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=6999
gHOCOOH -> gOH + gCOOH									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7000
gHPO -> gPO + gH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7001
gHCOCOCHO -> gHCO + gCOCHO								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7004
gMgH -> gMg + gH										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7005
gMgH2 -> gMgH + gH										RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=7006
gN2 -> gN + gN											RTYPE=17 K1=5.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7007
gN2H2 -> gNH + gNH										RTYPE=17 K1=2.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7008
gN2O -> gNO + gN										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7009
gNaH -> gNa + gH										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7010
gNaOH -> gNa + gOH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7011
gNH -> gN + gH											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7012
gNH2 -> gNH + gH										RTYPE=17 K1=8.00E+01 K2=0.0 K3=0.0 # gg08_rnum=7013
gNH2CHO -> gNH2 + gHCO									RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=7014
gNH2CN -> gNH2 + gCN									RTYPE=17 K1=9.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7015
gNH2OH -> gNH2 + gOH									RTYPE=17 K1=3.00E+03 K2=0.0 K3=0.0 # gg08_rnum=7016
gNH3 -> gNH + gH2										RTYPE=17 K1=5.40E+02 K2=0.0 K3=0.0 # gg08_rnum=7017
gNH3 -> gNH2 + gH										RTYPE=17 K1=1.32E+03 K2=0.0 K3=0.0 # gg08_rnum=7018
gNO -> gN + gO											RTYPE=17 K1=4.82E+02 K2=0.0 K3=0.0 # gg08_rnum=7019
gNO2 -> gNO + gO										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7020
gO2 -> gO + gO											RTYPE=17 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=7022
gHO2 -> gO + gOH										RTYPE=17 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=7023
gHO2 -> gO2 + gH										RTYPE=17 K1=7.50E+02 K2=0.0 K3=0.0 # gg08_rnum=7024
gO3 -> gO2 + gO											RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7025
gOCN -> gCN + gO										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7026
gOH -> gO + gH											RTYPE=17 K1=5.10E+02 K2=0.0 K3=0.0 # gg08_rnum=7028
gCHOCHO -> gHCO + gHCO									RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7029
gHCOCOOH -> gHCO + gCOOH								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7030
gHCOCOOH -> gCOCHO + gOH								RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7031
gPH -> gP + gH											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7032
gPH2 -> gPH + gH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7033
gPN -> gP + gN											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7034
gPO -> gP + gO											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7035
gNH2CO -> gNH2 + gCO									RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=7036
gNH2COCHO -> gNH2 + gCOCHO								RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=7037
gNH2COCHO -> gNH2CO + gHCO								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7038
gNH2CONH -> gNH2 + gHNCO								RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=7039
gNH2CONH -> gNH2CO + gNH								RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=7040
gNH2COOH -> gNH2CO + gOH								RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7041
gNH2COOH -> gNH2 + gCOOH								RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=7042
gNH2CONH2 -> gNH2 + gNH2CO								RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=7043
gNH2NH -> gNH + gNH2									RTYPE=17 K1=2.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7044
gNH2NH2 -> gNH2 + gNH2									RTYPE=17 K1=2.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7045
gNH2OCH3 -> gNH2 + gCH3O								RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=7046
gNH2CH2OH -> gNH2 + gCH2OH								RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=7047
gSiC -> gSi + gC										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7049
gSiC2 -> gSiC + gC										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7050
gSiC2H -> gSiC2 + gH									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7051
gSiC2H2 -> gSiC2 + gH2									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7052
gSiC3 -> gSiC2 + gC										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7053
gSiC3H -> gSiC3 + gH									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7054
gSiC4 -> gSiC2 + gC2									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7055
gSiCH2 -> gSiC + gH2									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7056
gSiCH3 -> gSiCH2 + gH									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7057
gSiH -> gSi + gH										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7058
gSiH2 -> gSiH + gH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7059
gSiH3 -> gSiH2 + gH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7060
gSiH4 -> gSiH2 + gH2									RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7061
gSiN -> gSi + gN										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7062
gSiNC -> gSi + gCN										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7063
gSiO -> gSi + gO										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7064
gSiO2 -> gSiO + gO										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7065
gCH3OCO -> gCH3O + gCO									RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7069
gCH3OCOCHO -> gCH3O + gCOCHO							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7070
gCH3OCOCHO -> gCH3OCO + gHCO							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7071
gCH3OCONH -> gCH3O + gHNCO								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7072
gCH3OCONH -> gCH3OCO + gNH								RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=7073
gCH3OCOOH -> gCH3O + gCOOH								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7074
gCH3OCOOH -> gCH3OCO + gOH								RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7075
gCH3OCONH2 -> gNH2 + gCH3OCO							RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=7076
gCH3OCONH2 -> gNH2CO + gCH3O							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7077
gCH3OCOOCH3 -> gCH3O + gCH3OCO							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7078
gCH3OCOCH2OH -> gCH3O + gHOCH2CO						RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7079
gCH3OCOCH2OH -> gCH3OCO + gCH2OH						RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7080
gCH3OOH -> gOH + gCH3O									RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=7081
gCH3OOCH3 -> gCH3O + gCH3O								RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=7082
gCH3OCH2OH -> gCH3O + gCH2OH							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7083
gCH2OHCHO -> gCH2OH + gHCO								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7084
gHOCH2CO -> gCH2OH + gCO								RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7085
gHOCH2COCHO -> gHOCH2CO + gHCO							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7086
gHOCH2COCHO -> gCH2OH + gCOCHO							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7087
gHNCOCH2OH -> gHOCH2CO + gNH							RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=7088
gHNCOCH2OH -> gCH2OH + gHNCO							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7089
gCH2OHCOOH -> gHOCH2CO + gOH							RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7090
gCH2OHCOOH -> gCH2OH + gCOOH							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7091
gNH2COCH2OH -> gNH2 + gHOCH2CO							RTYPE=17 K1=1.00E+04 K2=0.0 K3=0.0 # gg08_rnum=7092
gNH2COCH2OH -> gNH2CO + gCH2OH							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7093
gHOCH2COCH2OH -> gCH2OH + gHOCH2CO						RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7094
gHOCH2OH -> gOH + gCH2OH								RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7095
gHOCH2CH2OH -> gCH2OH + gCH2OH							RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7096
gHC2H -> gC2H + gH										RTYPE=18 K1=7.10E+02 K2=0.0 K3=0.0 # gg08_rnum=7097
gHC2H -> gC2 + gH + gH									RTYPE=18 K1=4.16E+02 K2=0.0 K3=0.0 # gg08_rnum=7098
gHC2H -> gCH + gCH										RTYPE=18 K1=1.87E+02 K2=0.0 K3=0.0 # gg08_rnum=7099
gH2C2H2 -> gHC2H + gH + gH								RTYPE=18 K1=6.20E+02 K2=0.0 K3=0.0 # gg08_rnum=7100
gH2C2H2 -> gHC2H + gH2									RTYPE=18 K1=5.63E+01 K2=0.0 K3=0.0 # gg08_rnum=7101
gH2C2H2 -> gH2C2H + gH									RTYPE=18 K1=1.03E+02 K2=0.0 K3=0.0 # gg08_rnum=7102
gCH3CH2OH -> gCH3 + gCH2 + gOH							RTYPE=18 K1=1.92E+03 K2=0.0 K3=0.0 # gg08_rnum=7103
gCH3CH2OH -> gH2C2H2 + gOH + gH							RTYPE=18 K1=2.74E+02 K2=0.0 K3=0.0 # gg08_rnum=7104
gCH3CH2OH -> gCH2 + gCH2OH + gH							RTYPE=18 K1=2.74E+02 K2=0.0 K3=0.0 # gg08_rnum=7105
gCH3CH2OH -> gCH3CH2 + gOH								RTYPE=18 K1=1.37E+02 K2=0.0 K3=0.0 # gg08_rnum=7106
gCH3CH2OH -> gCH3 + gCH2OH								RTYPE=18 K1=1.37E+02 K2=0.0 K3=0.0 # gg08_rnum=7107
gC3H4 -> gC3H2 + gH2									RTYPE=18 K1=2.92E+02 K2=0.0 K3=0.0 # gg08_rnum=7108
gC3H4 -> gC3H3 + gH										RTYPE=18 K1=5.01E+03 K2=0.0 K3=0.0 # gg08_rnum=7109
gHC4H -> gC4 + gH2										RTYPE=18 K1=5.60E+02 K2=0.0 K3=0.0 # gg08_rnum=7110
gHC4H -> gC4H + gH										RTYPE=18 K1=5.60E+02 K2=0.0 K3=0.0 # gg08_rnum=7111
gCH2 -> gC + gH2										RTYPE=18 K1=6.04E+01 K2=0.0 K3=0.0 # gg08_rnum=7112
gCH2 -> gCH + gH										RTYPE=18 K1=1.26E+02 K2=0.0 K3=0.0 # gg08_rnum=7113
gCH2 -> gC + gH + gH									RTYPE=18 K1=3.14E+02 K2=0.0 K3=0.0 # gg08_rnum=7114
gCH2CO -> gC2 + gH2O									RTYPE=18 K1=4.07E+02 K2=0.0 K3=0.0 # gg08_rnum=7115
gCH2CO -> gCH2 + gCO									RTYPE=18 K1=4.07E+02 K2=0.0 K3=0.0 # gg08_rnum=7116
gCH2CO -> gHC2H + gO									RTYPE=18 K1=4.07E+02 K2=0.0 K3=0.0 # gg08_rnum=7117
gCH3 -> gC + gH2 + gH									RTYPE=18 K1=1.50E+02 K2=0.0 K3=0.0 # gg08_rnum=7118
gCH3 -> gCH + gH + gH									RTYPE=18 K1=8.00E+01 K2=0.0 K3=0.0 # gg08_rnum=7119
gCH3 -> gCH + gH2										RTYPE=18 K1=7.00E+01 K2=0.0 K3=0.0 # gg08_rnum=7120
gCH3 -> gCH2 + gH										RTYPE=18 K1=2.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7121
gCH3CHO -> gCH3 + gHCO									RTYPE=18 K1=1.12E+03 K2=0.0 K3=0.0 # gg08_rnum=7122
gCH3CN -> gCH3 + gCN									RTYPE=18 K1=4.98E+02 K2=0.0 K3=0.0 # gg08_rnum=7123
gCH3CN -> gH2C2N + gH									RTYPE=18 K1=4.98E+02 K2=0.0 K3=0.0 # gg08_rnum=7124
gCH3CN -> gC2N + gH2 + gH								RTYPE=18 K1=4.98E+02 K2=0.0 K3=0.0 # gg08_rnum=7125
gCH3CN -> gCH2 + gHCN									RTYPE=18 K1=7.47E+02 K2=0.0 K3=0.0 # gg08_rnum=7126
gCH3NH2 -> gCH3 + gNH2									RTYPE=18 K1=5.06E+02 K2=0.0 K3=0.0 # gg08_rnum=7127
gCH3NH2 -> gCH2NH + gH2									RTYPE=18 K1=5.06E+02 K2=0.0 K3=0.0 # gg08_rnum=7128
gCH3OCH3 -> gCH3O + gCH3								RTYPE=18 K1=1.13E+03 K2=0.0 K3=0.0 # gg08_rnum=7129
gCH3OH -> gCH2 + gOH + gH								RTYPE=18 K1=2.48E+01 K2=0.0 K3=0.0 # gg08_rnum=7130
gCH3OH -> gH2CO + gH + gH								RTYPE=18 K1=4.13E+01 K2=0.0 K3=0.0 # gg08_rnum=7131
gCH3OH -> gCH3 + gOH									RTYPE=18 K1=1.44E+03 K2=0.0 K3=0.0 # gg08_rnum=7132
gCH3OH -> gCO + gH2 + gH + gH							RTYPE=18 K1=1.65E+01 K2=0.0 K3=0.0 # gg08_rnum=7133
gCH3OH -> gHCO + gH + gH + gH							RTYPE=18 K1=1.65E+01 K2=0.0 K3=0.0 # gg08_rnum=7134
gCO -> gO + gC											RTYPE=18 K1=3.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7135
gHCO -> gCO + gH										RTYPE=18 K1=1.17E+03 K2=0.0 K3=0.0 # gg08_rnum=7138
gHCOOH -> gCO2 + gH + gH								RTYPE=18 K1=6.50E+02 K2=0.0 K3=0.0 # gg08_rnum=7139
gHNO -> gNO + gH										RTYPE=18 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=7141
gNH2 -> gNH + gH										RTYPE=18 K1=2.17E+02 K2=0.0 K3=0.0 # gg08_rnum=7142
gNH2 -> gN + gH + gH									RTYPE=18 K1=4.33E+02 K2=0.0 K3=0.0 # gg08_rnum=7143
gNH3 -> gNH2 + gH										RTYPE=18 K1=2.88E+02 K2=0.0 K3=0.0 # gg08_rnum=7144
gNH3 -> gNH + gH + gH									RTYPE=18 K1=2.88E+02 K2=0.0 K3=0.0 # gg08_rnum=7145
gNO -> gN + gO											RTYPE=18 K1=4.94E+02 K2=0.0 K3=0.0 # gg08_rnum=7146
gO2 -> gO + gO											RTYPE=18 K1=1.17E+02 K2=0.0 K3=0.0 # gg08_rnum=7147
gC10 -> gC9 + gC										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7150
#gC2 -> gC + gC											RTYPE=19 K1=4.70E-11 K2=0.0 K3=2.60E+00 # gg08_rnum=7151
gC2 -> gC + gC											RTYPE=19 K1=2.4e-10 K2=2.15 K3=3.04 # Heays+ 2017
#gC2H -> gC2 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7152
gC2H -> gC2 + gH										RTYPE=19 K1=1.6e-9 K2=1.85 K3=2.67 # Heays+ 2017
#gHC2H -> gC2H + gH										RTYPE=19 K1=1.81E-09 K2=0.0 K3=1.72E+00 # gg08_rnum=7153
gHC2H -> gC2H + gH										RTYPE=19 K1=2.4e-9 K2=1.83 K3=2.64 # Heays+ 2017
gH2C2H -> gHC2H + gH									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7154
#gH2C2H2 -> gHC2H + gH2									RTYPE=19 K1=1.62E-09 K2=0.0 K3=1.61E+00 # gg08_rnum=7155
gH2C2H2 -> gHC2H + gH2									RTYPE=19 K1=3.1e-9 K2=1.7 K3=2.49 # Heays+ 2017
gCH3CH2 -> gH2C2H2 + gH									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7156
gCH3CH2CHO -> gCH3CH2 + gHCO							RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7157
#gCH3CH2OH -> gCH3CH2 + gOH								RTYPE=19 K1=1.38E-09 K2=0.0 K3=1.73E+00 # gg08_rnum=7158
gCH3CH2OH -> gCH3CH2 + gOH								RTYPE=19 K1=2.5e-9 K2=1.93 K3=2.77 # Heays+ 2017
#gCH3CH3 -> gH2C2H2 + gH2								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7159
gCH3CH3 -> gH2C2H2 + gH2								RTYPE=19 K1=2.1e-9 K2=2.07 K3=2.94 # Heays+ 2017
gC2N -> gC2 + gN										RTYPE=19 K1=1.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7160
gC2N -> gCN + gC										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7161
gC2O -> gCO + gC										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7162
gC2O -> gC2 + gO										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7163
#gC3 -> gC2 + gC											RTYPE=19 K1=2.60E-10 K2=0.0 K3=2.28E+00 # gg08_rnum=7165
gC3 -> gC2 + gC											RTYPE=19 K1=5e-9 K2=1.64 K3=2.39 # Heays+ 2017
#gC3H -> gC3 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7166
gC3H -> gC3 + gH										RTYPE=19 K1=1.8e-9 K2=1.32 K3=2.08 # gg08_rnum=7166
#gC3H2 -> gC3 + gH2										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7167
#gC3H2 -> gC3H + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7168
gC3H2 -> gC3 + gH2										RTYPE=19 K1=1.1e-9 K2=1.43 K3=2.15 # Heays+ 2017 (for HC3H)
gC3H2 -> gC3H + gH										RTYPE=19 K1=1.1e-9 K2=1.43 K3=2.15 # Heays+ 2017 (for HC3H)
gC3H3 -> gC3H2 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7169
gC3H3 -> gC3H + gH2										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7170
gC3H3N -> gH2C2H + gCN									RTYPE=19 K1=1.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7171
gC3H4 -> gC3H2 + gH2									RTYPE=19 K1=2.25E-10 K2=0.0 K3=1.69E+00 # gg08_rnum=7172
gC3H4 -> gC3H3 + gH										RTYPE=19 K1=1.84E-09 K2=0.0 K3=1.72E+00 # gg08_rnum=7173
gC3N -> gC2 + gCN										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.80E+00 # gg08_rnum=7174
gC3O -> gC2 + gCO										RTYPE=19 K1=4.52E-09 K2=0.0 K3=1.58E+00 # gg08_rnum=7175
gC3P -> gCCP + gC										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7176
#gC4 -> gC2 + gC2										RTYPE=19 K1=2.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=7178
#gC4 -> gC3 + gC											RTYPE=19 K1=2.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=7179
gC4 -> gC2 + gC2										RTYPE=19 K1=4.25e-9 K2=1.52 K3=2.22 # Heays+ 2017
gC4 -> gC3 + gC											RTYPE=19 K1=4.25e-9 K2=1.52 K3=2.22 # Heays+ 2017
#gC4H -> gC2H + gC2										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7180
#gC4H -> gC4 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7181
gC4H -> gC2H + gC2										RTYPE=19 K1=1.85e-9 K2=1.62 K3=2.36 # Heays+ 2017
gC4H -> gC4 + gH										RTYPE=19 K1=1.85e-9 K2=1.62 K3=2.36 # Heays+ 2017
gHC4H -> gC2H + gC2H									RTYPE=19 K1=1.13E-09 K2=0.0 K3=1.64E+00 # gg08_rnum=7182
gHC4H -> gC4H + gH										RTYPE=19 K1=1.13E-09 K2=0.0 K3=1.64E+00 # gg08_rnum=7183
gC4H3 -> gHC4H + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7184
gC4H4 -> gC3H4 + gC										RTYPE=19 K1=1.13E-09 K2=0.0 K3=1.64E+00 # gg08_rnum=7185
gC4N -> gC3 + gCN										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7186
gC4P -> gC3P + gC										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7187
gC5 -> gC3 + gC2										RTYPE=19 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=7189
#gC5H -> gC2H + gC3										RTYPE=19 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=7190
#gC5H -> gC3H + gC2										RTYPE=19 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=7191
#gC5H -> gC5 + gH										RTYPE=19 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=7192
gC5H -> gC2H + gC3										RTYPE=19 K1=4.33e-10 K2=1.14 K3=1.76 # Heays+ 2017
gC5H -> gC3H + gC2										RTYPE=19 K1=4.33e-10 K2=1.14 K3=1.76 # Heays+ 2017
gC5H -> gC5 + gH										RTYPE=19 K1=4.33e-10 K2=1.14 K3=1.76 # Heays+ 2017
gC5H2 -> gC3H + gC2H									RTYPE=19 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=7193
gC5H2 -> gC5H + gH										RTYPE=19 K1=1.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=7194
gC5H3 -> gC5H2 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7195
gC5H4 -> gC5H2 + gH2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7196
gC5N -> gC4 + gCN										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7197
gC6 -> gC5 + gC											RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7198
gC6H -> gC3H + gC3										RTYPE=19 K1=5.00E-12 K2=0.0 K3=1.70E+00 # gg08_rnum=7199
gC6H -> gC2H + gC4										RTYPE=19 K1=5.00E-12 K2=0.0 K3=1.70E+00 # gg08_rnum=7200
gC6H2 -> gC6H + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7201
gC6H3 -> gC6H2 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7202
gC6H4 -> gC6H2 + gH2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7203
gC6H6 -> gC6H4 + gH2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7204
gC7 -> gC6 + gC											RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7205
gC7H -> gC7 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7206
gC7H2 -> gC7H + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7207
gC7H3 -> gC7H2 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7208
gC7H4 -> gC7H2 + gH2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7209
gC7N -> gC6 + gCN										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7210
gC8 -> gC7 + gC											RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7211
gC8H -> gC8 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7212
gC8H2 -> gC8H + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7213
gC8H3 -> gC8H2 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7214
gC8H4 -> gC8H2 + gH2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7215
gC9 -> gC8 + gC											RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7216
gC9H -> gC9 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7217
gC9H2 -> gC9H + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7218
gC9H3 -> gC9H2 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7219
gC9H4 -> gC9H2 + gH2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7220
gC9N -> gC8 + gCN										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7221
gClC -> gCl + gC										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7222
gCCP -> gCP + gC										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7223
gCCP -> gC2 + gP										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7224
#gCH -> gC + gH											RTYPE=19 K1=1.40E-10 K2=0.0 K3=1.50E+00 # gg08_rnum=7225
gCH -> gC + gH											RTYPE=19 9.1E-10 K2=1.36 K3=2.12 # Heays+ 2017
#gCH2 -> gCH + gH										RTYPE=19 K1=5.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=7226
gCH2 -> gCH + gH										RTYPE=19 K1=5.8E-10 K2=1.61 K3=2.35 # Heays+ 2017
gH2C2N -> gCH2 + gCN									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7227
gCH2CO -> gCH2 + gCO									RTYPE=19 K1=9.04E-10 K2=0.0 K3=1.58E+00 # gg08_rnum=7228
gCH2NH -> gHCN + gH2									RTYPE=19 K1=1.70E-09 K2=0.0 K3=1.63E+00 # gg08_rnum=7229
gCH2NH2 -> gCH2 + gNH2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7230
gCH2OH -> gCH2 + gOH									RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7231
gCH2PH -> gHCP + gH2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7232
#gCH3 -> gCH + gH2										RTYPE=19 K1=3.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=7233
gCH3 -> gCH + gH2										RTYPE=19 K1=3.1E-10 K2=1.73 K3=2.5 # Heays+ 2017
#gCH3 -> gCH2 + gH										RTYPE=19 K1=3.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=7234
gCH3 -> gCH2 + gH										RTYPE=19 K1=3.1E-10 K2=1.73 K3=2.5 # Heays+ 2017
gCH3C3N -> gC3N + gCH3									RTYPE=19 K1=2.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=7235
gCH3C4H -> gC4H + gCH3									RTYPE=19 K1=2.00E-11 K2=0.0 K3=1.70E+00 # gg08_rnum=7236
gCH3C5N -> gCH3 + gC5N									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7237
gCH3C6H -> gCH3 + gC6H									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7238
gCH3C7N -> gCH3 + gC7N									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7239
#gCH3CHO -> gCH4 + gCO									RTYPE=19 K1=3.43E-10 K2=0.0 K3=1.52E+00 # gg08_rnum=7240
#gCH3CHO -> gCH3 + gHCO									RTYPE=19 K1=3.43E-10 K2=0.0 K3=1.52E+00 # gg08_rnum=7241
gCH3CHO -> gCH4 + gCO									RTYPE=19 K1=1e-9 K2=1.69 K3=2.46 # Heays+ 2017
gCH3CHO -> gCH3 + gHCO									RTYPE=19 K1=1e-9 K2=1.69 K3=2.46 # Heays+ 2017
#gCH3CN -> gCH3 + gCN									RTYPE=19 K1=1.56E-09 K2=0.0 K3=1.95E+00 # gg08_rnum=7242
gCH3CN -> gCH3 + gCN									RTYPE=19 K1=3.0e-9 K2=2.18 K3=3.07 # Heays+ 2017
gCH3CO -> gCH3 + gCO									RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7243
gCH3NH -> gCH2NH + gH									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7244
gCH3NH -> gNH + gCH3									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7245
#gCH3NH2 -> gHCN + gH2 + gH + gH							RTYPE=19 K1=3.50E-10 K2=0.0 K3=1.73E+00 # gg08_rnum=7246
#gCH3NH2 -> gCH3 + gNH2									RTYPE=19 K1=1.55E-10 K2=0.0 K3=1.74E+00 # gg08_rnum=7247
#gCH3NH2 -> gCH2NH + gH + gH								RTYPE=19 K1=6.63E-11 K2=0.0 K3=1.51E+00 # gg08_rnum=7248
#gCH3NH2 -> gCN + gH2 + gH2 + gH							RTYPE=19 K1=9.42E-11 K2=0.0 K3=1.76E+00 # gg08_rnum=7249
gCH3NH2 -> gHCN + gH2 + gH + gH							RTYPE=19 K1=7.3e-11 K2=1.62 K3=2.37 # Heays+ 2017
gCH3NH2 -> gCH3 + gNH2									RTYPE=19 K1=1e-10 K2=1.62 K3=2.37 # Heays+ 2017
gCH3NH2 -> gCH2NH + gH + gH								RTYPE=19 K1=3.87e-10 K2=1.62 K3=2.37 # Heays+ 2017
gCH3NH2 -> gCN + gH2 + gH2 + gH							RTYPE=19 K1=1.68e-10 K2=1.62 K3=2.37 # Heays+ 2017
gCH3O -> gCH3 + gO										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7250
gCH3OCH3 -> gCH3O + gCH3								RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7251
#gCH3OH -> gCH2OH + gH									RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7252
#gCH3OH -> gCH3O + gH									RTYPE=19 K1=2.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7253
#gCH3OH -> gCH3 + gOH									RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7254
gCH3OH -> gCH2OH + gH									RTYPE=19 K1=7.0e-11 K2=1.92 K3=2.76 # Heays+ 2017
gCH3OH -> gCH3O + gH									RTYPE=19 K1=1.26e-9 K2=1.92 K3=2.76 # Heays+ 2017
gCH3OH -> gCH3 + gOH									RTYPE=19 K1=7.0e-11 K2=1.92 K3=2.76 # Heays+ 2017
#gCH4 -> gCH2 + gH2										RTYPE=19 K1=4.80E-10 K2=0.0 K3=2.20E+00 # gg08_rnum=7255
#gCH4 -> gCH + gH2 + gH									RTYPE=19 K1=1.60E-10 K2=0.0 K3=2.20E+00 # gg08_rnum=7256
#gCH4 -> gCH3 + gH										RTYPE=19 K1=1.60E-10 K2=0.0 K3=2.20E+00 # gg08_rnum=7257
gCH4 -> gCH3 + gH										RTYPE=19 K1=3.0E-10 K2=2.19 K3=3.08 # Heays+ 2017
gCH4 -> gCH2 + gH2										RTYPE=19 K1=9.0E-10 K2=2.19 K3=3.08 # Heays+ 2017
gCH4 -> gCH + gH2 + gH									RTYPE=19 K1=3.0E-10 K2=2.19 K3=3.08 # Heays+ 2017
gHCNH -> gCH + gNH										RTYPE=19 K1=1.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7258
gHCOH -> gCH + gOH										RTYPE=19 K1=0.0 K2=0.0 K3=1.60E+00 # gg08_rnum=7259
gClO -> gCl + gO										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7260
#gCN -> gC + gN											RTYPE=19 K1=1.00E-09 K2=0.0 K3=2.80E+00 # gg08_rnum=7261
gCN -> gC + gN											RTYPE=19 K1=5.2e-10 K2=2.55 K3=3.5 # Heays+ 2017
#gCO -> gC + gO											RTYPE=19 K1=3.10E-11 K2=0.0 K3=2.54E+00 # gg08_rnum=7262
gCO -> gC + gO											RTYPE=19 K1=2.4E-10 K2=2.88 K3=3.88 # Heays+ 2017
#gCO2 -> gCO + gO										RTYPE=19 K1=3.13E-10 K2=0.0 K3=2.03E+00 # gg08_rnum=7263
gCO2 -> gCO + gO										RTYPE=19 K1=9.2E-10 K2=2.48 K3=3.4 # Heays+ 2017
gCOCHO -> gHCO + gCO									RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7264
gCOOH -> gCO + gOH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.80E+00 # gg08_rnum=7265
gCP -> gC + gP											RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7266
gH2 -> gH + gH											RTYPE=19 K1=5.7E-11 K2=3.11 K3=4.18 # Heays+ 2017
gHC3NH -> gHC2H + gCN									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7268
gcH2C3O -> gHC2H + gCO									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7269
gH2C5N -> gHC4H + gCN									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7270
gH2C7N -> gC6H2 + gCN									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7271
gH2C9N -> gC8H2 + gCN									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7272
gH2CN -> gHCN + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7273
#gH2CO -> gCO + gH2										RTYPE=19 K1=4.40E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7274
#gH2CO -> gCO + gH + gH									RTYPE=19 K1=4.40E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7275
gH2CO -> gCO + gH2										RTYPE=19 K1=7e-10 K2=1.74 K3=2.54 # Heays+ 2017
gH2CO -> gCO + gH + gH									RTYPE=19 K1=7e-10 K2=1.74 K3=2.54 # Heays+ 2017
#gH2O -> gOH + gH										RTYPE=19 K1=3.28E-10 K2=0.0 K3=1.63E+00 # gg08_rnum=7277
gH2O -> gOH + gH										RTYPE=19 K1=7.7E-10 K2=1.8 K3=2.63 # Heays+ 2017
#gH2O2 -> gOH + gOH										RTYPE=19 K1=8.30E-10 K2=0.0 K3=1.82E+00 # gg08_rnum=7278
gH2O2 -> gOH + gOH										RTYPE=19 K1=8.1e-10 K2=1.8 K3=2.61 # Heays+ 2017
gH2SiO -> gSiO + gH2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7281
gH3C5N -> gH2C2H + gC3N									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7282
gH3C7N -> gH2C2H + gC5N									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7283
gH3C9N -> gH2C2H + gC7N									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7284
gH4C3N -> gH2C2H2 + gCN									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7285
gH5C3N -> gCH3CH2 + gCN									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7286
gHC2NC -> gC2H + gCN									RTYPE=19 K1=9.54E-09 K2=0.0 K3=1.83E+00 # gg08_rnum=7287
gHC2O -> gCO + gCH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7288
#gHC3N -> gC2H + gCN										RTYPE=19 K1=9.54E-10 K2=0.0 K3=1.83E+00 # gg08_rnum=7289
gHC3N -> gC2H + gCN										RTYPE=19 K1=7.1e-9 K2=1.79 K3=2.59 # Heays+ 2017
gHC3O -> gCO + gC2H										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7290
gHC5N -> gC4H + gCN										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.83E+00 # gg08_rnum=7291
gHC5N -> gH + gC5N										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.83E+00 # gg08_rnum=7292
gHC7N -> gC6H + gCN										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7293
gHC9N -> gC8H + gCN										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7294
gHC2N -> gC2N + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7295
gHCCP -> gCCP + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7296
#gClH -> gCl + gH										RTYPE=19 K1=1.10E-10 K2=0.0 K3=1.80E+00 # gg08_rnum=7297
gClH -> gCl + gH										RTYPE=19 K1=1.7e-9 K2=2.02 K3=2.88 # Heays+ 2017
#gHCN -> gCN + gH										RTYPE=19 K1=5.48E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7298
gHCN -> gCN + gH										RTYPE=19 K1=1.6e-9 K2=2.23 K3=3.12 # Heays+ 2017
gC2NCH -> gC2H + gCN									RTYPE=19 K1=9.54E-09 K2=0.0 K3=1.83E+00 # gg08_rnum=7299
#gHCO -> gH + gCO										RTYPE=19 K1=5.87E-10 K2=0.0 K3=5.30E-01 # gg08_rnum=7300
gHCO -> gH + gCO										RTYPE=19 K1=1.1e-9 K2=1.67 K3=2.43 # Heays+ 2017
gHCOOCH3 -> gHCO + gCH3O								RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7301
gHCOOH -> gHCO + gOH									RTYPE=19 K1=2.75E-10 K2=0.0 K3=1.80E+00 # gg08_rnum=7302
gHCP -> gCP + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7303
gSiCH -> gCH + gSi										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7304
gCH3COCHO -> gCH3CO + gHCO								RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7305
gCH3COCH3 -> gCH3CO + gCH3								RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7306
gCH3CONH -> gCH3CO + gNH								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7307
gCH3CONH -> gCH3 + gHNCO								RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7308
gCH3COOH -> gCH3CO + gOH								RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7309
gCH3COOH -> gCH3 + gCOOH								RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7310
gCH3CONH2 -> gCH3CO + gNH2								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7311
gCH3CONH2 -> gCH3 + gNH2CO								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.60E+00 # gg08_rnum=7312
gCH3COOCH3 -> gCH3 + gCH3OCO							RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7313
gCH3COOCH3 -> gCH3CO + gCH3O							RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7314
gCH3COCH2OH -> gCH3CO + gCH2OH							RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7315
gCH3COCH2OH -> gCH3 + gHOCH2CO							RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7316
gHNC -> gCN + gH										RTYPE=19 K1=5.48E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7317
gHNC3 -> gC2H + gCN										RTYPE=19 K1=9.54E-09 K2=0.0 K3=1.83E+00 # gg08_rnum=7318
gHNCHO -> gNH + gHCO									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7319
gHNCO -> gNH + gCO										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7320
gHNCOCHO -> gHNCO + gHCO								RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7321
gHNCOCHO -> gNH + gCOCHO								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7322
gHNCONH -> gNH + gHNCO									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7323
gHNCOOH -> gCOOH + gNH									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7324
gHNCOOH -> gOH + gHNCO									RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7325
gHNO -> gNO + gH										RTYPE=19 K1=1.70E-10 K2=0.0 K3=5.30E-01 # gg08_rnum=7326
gHNOH -> gNH + gOH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.80E+00 # gg08_rnum=7327
gHNSi -> gSiN + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7328
gCH3ONH -> gNH + gCH3O									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.80E+00 # gg08_rnum=7329
gHNCH2OH -> gNH + gCH2OH								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7330
gHOC -> gCO + gH										RTYPE=19 K1=0.0 K2=0.0 K3=1.70E+00 # gg08_rnum=7331
gHOCOOH -> gOH + gCOOH									RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7332
gHPO -> gPO + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7333
gHCOCOCHO -> gHCO + gCOCHO								RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7336
#gMgH -> gMg + gH										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.45E+00 # gg08_rnum=7337
gMgH -> gMg + gH										RTYPE=19 K1=5.1e-10 K2=1.54 K3=2.3 # Heays+ 2017
gMgH2 -> gMgH + gH										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.45E+00 # gg08_rnum=7338
#gN2 -> gN + gN											RTYPE=19 K1=5.00E-12 K2=0.0 K3=3.00E+00 # gg08_rnum=7339
gN2 -> gN + gN											RTYPE=19 K1=1.7e-10 K2=3.16 K3=4.25 # Heays+ 2017
gN2H2 -> gNH2 + gN										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7340
#gN2O -> gN2 + gO										RTYPE=19 K1=1.40E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7341
gN2O -> gN2 + gO										RTYPE=19 K1=1.9e-9 K2=1.98 K3=2.81 # Heays+ 2017
#gNaH -> gNa + gH										RTYPE=19 K1=7.30E-09 K2=0.0 K3=1.13E+00 # gg08_rnum=7342
gNaH -> gNa + gH										RTYPE=19 K1=7e-9 K2=1.17 K3=1.77 # Heays+ 2017
gNaOH -> gNa + gOH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7343
#gNH -> gH + gN											RTYPE=19 K1=4.00E-10 K2=0.0 K3=1.50E+00 # gg08_rnum=7344
gNH -> gH + gN											RTYPE=19 K1=5.7e-10 K2=1.83 K3=2.63 # Heays+ 2017
#gNH2 -> gNH + gH										RTYPE=19 K1=2.11E-10 K2=0.0 K3=1.52E+00 # gg08_rnum=7345
gNH2 -> gNH + gH										RTYPE=19 K1=9.5e-10 K2=1.57 K3=2.31 # Heays+ 2017
#gNH2CHO -> gNH2 + gHCO									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7346
gNH2CHO -> gNH2 + gHCO									RTYPE=19 K1=2.7e-9 K2=1.64 K3=2.4 # Heays+ 2017
gNH2CN -> gNH2 + gCN									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7347
gNH2OH -> gNH2 + gOH									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7348
#gNH3 -> gNH + gH2										RTYPE=19 K1=1.30E-10 K2=0.0 K3=1.91E+00 # gg08_rnum=7349
#gNH3 -> gNH2 + gH										RTYPE=19 K1=4.94E-10 K2=0.0 K3=1.65E+00 # gg08_rnum=7350
gNH3 -> gNH2 + gH										RTYPE=19 K1=1.12e-9 K2=1.8 K3=2.61 # Heays+ 2017
gNH3 -> gNH + gH2										RTYPE=19 K1=2.8e-10 K2=1.8 K3=2.61 # Heays+ 2017
#gNO -> gN + gO											RTYPE=19 K1=3.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7351
gNO -> gN + gO											RTYPE=19 K1=3.8e-10 K2=1.75 K3=2.56 # Heays+ 2017
#gNO2 -> gNO + gO										RTYPE=19 K1=1.29E-09 K2=0.0 K3=2.00E+00 # gg08_rnum=7352
gNO2 -> gNO + gO										RTYPE=19 K1=1.4e-9 K2=1.71 K3=2.5 # Heays+ 2017
#gO2 -> gO + gO											RTYPE=19 K1=3.30E-10 K2=0.0 K3=1.40E+00 # gg08_rnum=7354
gO2 -> gO + gO											RTYPE=19 K1=7.7e-10 K2=1.69 K3=2.45 # Heays+ 2017
#gHO2 -> gOH + gO										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7355
#gHO2 -> gO2 + gH										RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7356
gHO2 -> gOH + gO										RTYPE=19 K1=3.35e-10 K2=1.69 K3=2.46 # Heays+ 2017
gHO2 -> gO2 + gH										RTYPE=19 K1=3.35e-10 K2=1.69 K3=2.46 # Heays+ 2017
#gO3 -> gO2 + gO											RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7357
gO3 -> gO2 + gO											RTYPE=19 K1=1.8e-9 K2=1.49 K3=2.25 # Heays+ 2017
gOCN -> gO + gCN										RTYPE=19 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=7358
#gOH -> gO + gH											RTYPE=19 K1=1.68E-10 K2=0.0 K3=1.66E+00 # gg08_rnum=7360
gOH -> gO + gH											RTYPE=19 K1=3.8E-10 K2=1.83 K3=2.66 # Heays+ 2017
gCHOCHO -> gHCO + gHCO									RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7361
gHCOCOOH -> gCOCHO + gOH								RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7362
gHCOCOOH -> gHCO + gCOOH								RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7363
#gPH -> gP + gH											RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7364
gPH -> gP + gH											RTYPE=19 K1=5.8e-10 K2=1.71 K3=2.48 # Heays+ 2017
gPH2 -> gPH + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7365
gPN -> gN + gP											RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7366
gPO -> gO + gP											RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7367
gNH2CO -> gNH2 + gCO									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7368
gNH2COCHO -> gNH2CO + gHCO								RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7369
gNH2COCHO -> gNH2 + gCOCHO								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7370
gNH2CONH -> gNH2 + gHNCO								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7371
gNH2CONH -> gNH2CO + gNH								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7372
gNH2COOH -> gNH2 + gCOOH								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7373
gNH2COOH -> gNH2CO + gOH								RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7374
gNH2CONH2 -> gNH2 + gNH2CO								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7375
gNH2NH -> gNH + gNH2									RTYPE=19 K1=1.00E-11 K2=0.0 K3=3.00E+00 # gg08_rnum=7376
gNH2NH2 -> gNH2 + gNH2									RTYPE=19 K1=1.00E-11 K2=0.0 K3=3.00E+00 # gg08_rnum=7377
gNH2OCH3 -> gNH2 + gCH3O								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.80E+00 # gg08_rnum=7378
gNH2CH2OH -> gNH2 + gCH2OH								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7379
gSiC -> gSi + gC										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=7381
gSiC2 -> gSiC + gC										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7382
gSiC2H -> gSiC2 + gH									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7383
gSiC2H2 -> gSiC2 + gH2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7384
gSiC3 -> gSiC2 + gC										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7385
gSiC3H -> gSiC3 + gH									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7386
gSiC4 -> gSiC2 + gC2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7387
gSiCH2 -> gSiC + gH2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7388
gSiCH3 -> gSiCH2 + gH									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7389
#gSiH -> gSi + gH										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=7390
gSiH -> gSi + gH										RTYPE=19 K1=2.7e-9 K2=1.24 K3=1.95 # Heays+ 2017
gSiH2 -> gSiH + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7391
gSiH3 -> gSiH2 + gH										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7392
gSiH4 -> gSiH2 + gH2									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7393
gSiN -> gSi + gN										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7394
gSiNC -> gCN + gSi										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7395
#gSiO -> gSi + gO										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=7396
gSiO -> gSi + gO										RTYPE=19 K1=1.6e-9 K2=1.85 K3=2.66 # Heays+ 2017
gSiO2 -> gSiO + gO										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7397
gCH3OCO -> gCH3O + gCO									RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7401
gCH3OCOCHO -> gCH3OCO + gHCO							RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7402
gCH3OCOCHO -> gCH3O + gCOCHO							RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7403
gCH3OCONH -> gCH3O + gHNCO								RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7404
gCH3OCONH -> gCH3OCO + gNH								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7405
gCH3OCOOH -> gCH3OCO + gOH								RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7406
gCH3OCOOH -> gCH3O + gCOOH								RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7407
gCH3OCONH2 -> gNH2 + gCH3OCO							RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7408
gCH3OCONH2 -> gNH2CO + gCH3O							RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7409
gCH3OCOOCH3 -> gCH3O + gCH3OCO							RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7410
gCH3OCOCH2OH -> gCH3OCO + gCH2OH						RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7411
gCH3OCOCH2OH -> gCH3O + gHOCH2CO						RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7412
gCH3OOH -> gOH + gCH3O									RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.80E+00 # gg08_rnum=7413
gCH3OOCH3 -> gCH3O + gCH3O								RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.80E+00 # gg08_rnum=7414
gCH3OCH2OH -> gCH3O + gCH2OH							RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7415
gCH2OHCHO -> gCH2OH + gHCO								RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7416
gHOCH2CO -> gCH2OH + gCO								RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7417
gHOCH2COCHO -> gHOCH2CO + gHCO							RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7418
gHOCH2COCHO -> gCH2OH + gCOCHO							RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7419
gHNCOCH2OH -> gHOCH2CO + gNH							RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7420
gHNCOCH2OH -> gCH2OH + gHNCO							RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7421
gCH2OHCOOH -> gCH2OH + gCOOH							RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7422
gCH2OHCOOH -> gHOCH2CO + gOH							RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7423
gNH2COCH2OH -> gNH2CO + gCH2OH							RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7424
gNH2COCH2OH -> gNH2 + gHOCH2CO							RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7425
gHOCH2COCH2OH -> gCH2OH + gHOCH2CO						RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7426
gHOCH2OH -> gOH + gCH2OH								RTYPE=19 K1=5.00E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7427
gHOCH2CH2OH -> gCH2OH + gCH2OH							RTYPE=19 K1=9.00E-10 K2=0.0 K3=1.60E+00 # gg08_rnum=7428
gC10 -> gC8 + gC2										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7429
gC10 -> gC9 + gC										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7430
gC2 -> gC + gC											RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7431
gC2H -> gC2 + gH										RTYPE=20 K1=5.25E-12 K2=0.0 K3=2.00E+00 # gg08_rnum=7432
gC2H -> gCH + gC										RTYPE=20 K1=4.75E-12 K2=0.0 K3=2.00E+00 # gg08_rnum=7433
gHC2H -> gC2H + gH										RTYPE=20 K1=1.12E-10 K2=0.0 K3=2.67E+00 # gg08_rnum=7434
gHC2H -> gC2 + gH + gH									RTYPE=20 K1=6.58E-11 K2=0.0 K3=2.67E+00 # gg08_rnum=7435
gHC2H -> gCH + gCH										RTYPE=20 K1=2.90E-11 K2=0.0 K3=2.67E+00 # gg08_rnum=7436
gH2C2H -> gC2H + gH2									RTYPE=20 K1=1.91E-11 K2=0.0 K3=2.30E+00 # gg08_rnum=7437
gH2C2H -> gHC2H + gH									RTYPE=20 K1=9.26E-11 K2=0.0 K3=2.30E+00 # gg08_rnum=7438
gH2C2H -> gC2H + gH + gH								RTYPE=20 K1=1.88E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=7439
gH2C2H2 -> gHC2H + gH + gH								RTYPE=20 K1=9.39E-11 K2=0.0 K3=2.66E+00 # gg08_rnum=7440
gH2C2H2 -> gHC2H + gH2									RTYPE=20 K1=8.52E-12 K2=0.0 K3=2.66E+00 # gg08_rnum=7441
gH2C2H2 -> gH2C2H + gH									RTYPE=20 K1=1.56E-11 K2=0.0 K3=2.66E+00 # gg08_rnum=7442
gCH3CH2 -> gH2C2H2 + gH									RTYPE=20 K1=4.00E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7443
gCH3CH2 -> gC2H + gH2 + gH2								RTYPE=20 K1=4.00E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7444
gCH3CH2 -> gHC2H + gH2 + gH								RTYPE=20 K1=8.00E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7445
gCH3CH2 -> gH2C2H + gH2									RTYPE=20 K1=4.00E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7446
gCH3CH2CHO -> gCH3CH2 + gHCO							RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7447
gCH3CH2OH -> gCH3CH2 + gOH								RTYPE=20 K1=5.27E-10 K2=0.0 K3=2.35E+00 # gg08_rnum=7448
gC2O -> gCO + gC										RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7449
gC3H3N -> gC3N + gH2 + gH								RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7450
gC3H3N -> gHC3N + gH2									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7451
gC3H4 -> gC3H2 + gH2									RTYPE=20 K1=5.45E-11 K2=0.0 K3=2.37E+00 # gg08_rnum=7452
gC3H4 -> gC3H3 + gH										RTYPE=20 K1=9.34E-10 K2=0.0 K3=2.37E+00 # gg08_rnum=7453
gHC4H -> gC4 + gH2										RTYPE=20 K1=1.30E-10 K2=0.0 K3=2.28E+00 # gg08_rnum=7454
gHC4H -> gC4H + gH										RTYPE=20 K1=1.30E-10 K2=0.0 K3=2.28E+00 # gg08_rnum=7455
gC4P -> gC3P + gC										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7456
gC4P -> gCCP + gC2										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7457
gC6 -> gC5 + gC											RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7458
gC6 -> gC4 + gC2										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7459
gC6H2 -> gC6 + gH2										RTYPE=20 K1=9.30E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7460
gC6H2 -> gC6H + gH										RTYPE=20 K1=9.30E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7461
gC6H2 -> gC6 + gH + gH									RTYPE=20 K1=1.40E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7462
gC7 -> gC6 + gC											RTYPE=20 K1=8.70E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7463
gC7 -> gC5 + gC2										RTYPE=20 K1=8.70E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7464
gC7 -> gC4 + gC3										RTYPE=20 K1=2.61E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7465
gC7H -> gC7 + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7466
gC7H -> gC6H + gC										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7467
gC7H2 -> gC7H + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7468
gC7H2 -> gC7 + gH2										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7469
gC8 -> gC7 + gC											RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7470
gC8 -> gC6 + gC2										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7471
gC8H -> gC8 + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7472
gC8H -> gC7H + gC										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7473
gC8H2 -> gC8 + gH2										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7474
gC8H2 -> gC8H + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7475
gC9 -> gC8 + gC											RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7476
gC9 -> gC7 + gC2										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7477
gC9H -> gC8H + gC										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7478
gC9H -> gC9 + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7479
gC9H2 -> gC9H + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7480
gC9H2 -> gC9 + gH2										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7481
gC9N -> gC2 + gC7N										RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7482
gCCP -> gCP + gC										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7483
gCCP -> gC2 + gP										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7484
gCH -> gC + gH											RTYPE=20 K1=2.90E-10 K2=0.0 K3=2.80E+00 # gg08_rnum=7485
gCH2 -> gC + gH2										RTYPE=20 K1=1.21E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=7486
gCH2 -> gCH + gH										RTYPE=20 K1=2.51E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=7487
gCH2 -> gC + gH + gH									RTYPE=20 K1=6.28E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=7488
gH2C2N -> gCH + gHCN									RTYPE=20 K1=6.67E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7489
gH2C2N -> gCN + gCH2									RTYPE=20 K1=6.67E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7490
gH2C2N -> gC2N + gH2									RTYPE=20 K1=6.67E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7491
gCH2CO -> gC2 + gH2O									RTYPE=20 K1=1.15E-10 K2=0.0 K3=2.01E+00 # gg08_rnum=7492
gCH2CO -> gCH2 + gCO									RTYPE=20 K1=1.15E-10 K2=0.0 K3=2.01E+00 # gg08_rnum=7493
gCH2CO -> gHC2H + gO									RTYPE=20 K1=1.15E-10 K2=0.0 K3=2.01E+00 # gg08_rnum=7494
gCH2PH -> gCP + gH2 + gH								RTYPE=20 K1=5.00E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7495
gCH2PH -> gHCP + gH2									RTYPE=20 K1=5.00E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7496
gCH2PH -> gCH3 + gP										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7497
gCH3 -> gH2 + gC + gH									RTYPE=20 K1=3.00E-11 K2=0.0 K3=2.10E+00 # gg08_rnum=7498
gCH3 -> gCH + gH + gH									RTYPE=20 K1=1.60E-11 K2=0.0 K3=2.10E+00 # gg08_rnum=7499
gCH3 -> gCH + gH2										RTYPE=20 K1=1.40E-11 K2=0.0 K3=2.10E+00 # gg08_rnum=7500
gCH3 -> gCH2 + gH										RTYPE=20 K1=4.00E-11 K2=0.0 K3=2.10E+00 # gg08_rnum=7501
gCH3C6H -> gC7H2 + gH2									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7502
gCH3C6H -> gC7H + gH2 + gH								RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7503
gCH3CHO -> gCH3 + gHCO									RTYPE=20 K1=2.60E-10 K2=0.0 K3=2.28E+00 # gg08_rnum=7504
gCH3CN -> gCH3 + gCN									RTYPE=20 K1=1.18E-10 K2=0.0 K3=3.11E+00 # gg08_rnum=7505
gCH3CN -> gH2C2N + gH									RTYPE=20 K1=1.18E-10 K2=0.0 K3=3.11E+00 # gg08_rnum=7506
gCH3CN -> gC2N + gH2 + gH								RTYPE=20 K1=1.18E-10 K2=0.0 K3=3.11E+00 # gg08_rnum=7507
gCH3CN -> gCH2 + gHCN									RTYPE=20 K1=1.76E-10 K2=0.0 K3=3.11E+00 # gg08_rnum=7508
gCH3NH2 -> gCH3 + gNH2									RTYPE=20 K1=1.30E-10 K2=0.0 K3=2.28E+00 # gg08_rnum=7509
gCH3NH2 -> gCH2NH + gH2									RTYPE=20 K1=1.30E-10 K2=0.0 K3=2.28E+00 # gg08_rnum=7510
gCH3OCH3 -> gCH3O + gCH3								RTYPE=20 K1=2.60E-10 K2=0.0 K3=2.28E+00 # gg08_rnum=7511
gCH3OH -> gCH3 + gOH									RTYPE=20 K1=4.80E-10 K2=0.0 K3=2.57E+00 # gg08_rnum=7512
gCP -> gC + gP											RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7513
gH2CN -> gCN + gH + gH									RTYPE=20 K1=3.98E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7514
gH2CN -> gHCN + gH										RTYPE=20 K1=8.01E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7515
gH2CN -> gHNC + gH										RTYPE=20 K1=8.01E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7516
gH2CO -> gHCO + gH										RTYPE=20 K1=1.33E-11 K2=0.0 K3=2.80E+00 # gg08_rnum=7517
gH2CO -> gCO + gH2										RTYPE=20 K1=6.67E-11 K2=0.0 K3=2.80E+00 # gg08_rnum=7518
gH2CO -> gCO + gH + gH									RTYPE=20 K1=1.40E-11 K2=0.0 K3=3.10E+00 # gg08_rnum=7519
gH2O -> gH2 + gO										RTYPE=20 K1=1.90E-12 K2=0.0 K3=3.10E+00 # gg08_rnum=7520
gH2O -> gOH + gH										RTYPE=20 K1=4.20E-12 K2=0.0 K3=3.10E+00 # gg08_rnum=7521
gH2O -> gO + gH + gH									RTYPE=20 K1=1.49E-11 K2=0.0 K3=3.10E+00 # gg08_rnum=7522
gH2SiO -> gSiH + gOH									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7525
gH2SiO -> gSiO + gH2									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7526
gHC7N -> gC7N + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7527
gHC7N -> gCN + gC6H										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7528
gHC9N -> gC9N + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7529
gHC9N -> gCN + gC8H										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7530
gHCCP -> gCCP + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7531
gHCCP -> gCP + gCH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7532
gHCO -> gCO + gH										RTYPE=20 K1=2.46E-10 K2=0.0 K3=2.11E+00 # gg08_rnum=7533
gHCOOCH3 -> gCH3OH + gCO								RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7534
gHCOOCH3 -> gCH3 + gCO2 + gH							RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7535
gHCOOH -> gCO2 + gH + gH								RTYPE=20 K1=1.73E-10 K2=0.0 K3=2.59E+00 # gg08_rnum=7536
gHCP -> gCH + gP										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7537
gHCP -> gCP + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7538
gSiCH -> gSi + gCH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7540
gSiCH -> gSiC + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7541
gHNSi -> gSiN + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7542
gHNSi -> gNH + gSi										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7543
gHPO -> gPO + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7544
gHPO -> gPH + gO										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7545
gNH -> gN + gH											RTYPE=20 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=7548
gNH2 -> gNH + gH										RTYPE=20 K1=5.77E-11 K2=0.0 K3=2.59E+00 # gg08_rnum=7549
gNH2 -> gN + gH + gH									RTYPE=20 K1=1.15E-10 K2=0.0 K3=2.59E+00 # gg08_rnum=7550
gNH3 -> gNH2 + gH										RTYPE=20 K1=6.20E-11 K2=0.0 K3=2.47E+00 # gg08_rnum=7551
gNH3 -> gNH + gH + gH									RTYPE=20 K1=6.20E-11 K2=0.0 K3=2.47E+00 # gg08_rnum=7552
gNO -> gN + gO											RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7553
gO2 -> gO + gO											RTYPE=20 K1=6.20E-12 K2=0.0 K3=3.10E+00 # gg08_rnum=7554
gHO2 -> gO2 + gH										RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7555
gOH -> gO + gH											RTYPE=20 K1=1.60E-12 K2=0.0 K3=3.10E+00 # gg08_rnum=7558
gPH -> gP + gH											RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7559
gPH2 -> gP + gH2										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7560
gPH2 -> gPH + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7561
gPN -> gP + gN											RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7562
gPO -> gP + gO											RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7563
gSiC2 -> gSi + gC2										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7565
gSiC2 -> gSiC + gC										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7566
gSiC2H -> gC2H + gSi									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7567
gSiC2H -> gSiC2 + gH									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7568
gSiC2H2 -> gSiC2 + gH2									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7569
gSiC2H2 -> gSiC2H + gH									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7570
gSiC3 -> gSiC + gC2										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7571
gSiC3 -> gSiC2 + gC										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7572
gSiC3H -> gSi + gC3H									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7573
gSiC3H -> gSiC3 + gH									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7574
gSiC4 -> gSiC2 + gC2									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7575
gSiC4 -> gSiC3 + gC										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7576
gSiCH2 -> gSi + gCH2									RTYPE=20 K1=7.27E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7577
gSiCH2 -> gSiC + gH2									RTYPE=20 K1=7.27E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7578
gSiCH2 -> gSiCH + gH									RTYPE=20 K1=5.45E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7579
gSiCH3 -> gSiCH + gH2									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7580
gSiCH3 -> gSiCH2 + gH									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7581
gSiH2 -> gSi + gH2										RTYPE=20 K1=5.45E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7582
gSiH2 -> gSiH + gH										RTYPE=20 K1=7.27E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7583
gSiH2 -> gSi + gH + gH									RTYPE=20 K1=7.27E-11 K2=0.0 K3=2.50E+00 # gg08_rnum=7584
gSiH3 -> gSiH + gH2										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7585
gSiH3 -> gSiH2 + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7586
gSiH4 -> gSiH2 + gH2									RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7587
gSiH4 -> gSiH3 + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7588
gSiN -> gSi + gN										RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7589
gSiNC -> gSi + gCN										RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7590
#gCH -> CH												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # Hollenbach+ 2009
#gCH2 -> CH2												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # Hollenbach+ 2009
#gCH3 -> CH3												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # Hollenbach+ 2009
gCH4 -> CH4												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # Hollenbach+ 2009
#gNH3 -> NH3												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # 
gO -> O													RTYPE=80 K1=1.0E-4 K2=0.0 K3=1.8 # Hollenbach+ 2009
gOH -> OH												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # Hollenbach+ 2009
#gO2 -> O2												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # Hollenbach+ 2009
gH2O -> H2O												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # Hollenbach+ 2009
#gH2O -> OH + H											RTYPE=80 K1=2.0E-3 K2=0.0 K3=1.8 # Hollenbach+ 2009
gCO -> CO												RTYPE=80 K1=2.7E-3 K2=0.0 K3=1.8 # Öberg+ 2009
#gS -> S													RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # Hollenbach+ 2009
#gSi -> Si												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # Hollenbach+ 2009
#gFe -> Fe												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # Hollenbach+ 2009
C -> gC													RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7591
C10 -> gC10												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7592
C2 -> gC2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7593
C2H -> gC2H												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7594
HC2H -> gHC2H											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7595
H2C2H -> gH2C2H											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7596
H2C2H2 -> gH2C2H2										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7597
CH3CH2 -> gCH3CH2										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7598
CH3CH2CHO -> gCH3CH2CHO									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7599
CH3CH2OH -> gCH3CH2OH									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7600
CH3CH3 -> gCH3CH3										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7601
C2N -> gC2N												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7602
C2O -> gC2O												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7603
C3 -> gC3												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7605
C3H -> gC3H												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7606
C3H2 -> gC3H2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7607
C3H3 -> gC3H3											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7608
C3H3N -> gC3H3N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7609
C3H4 -> gC3H4											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7610
C3N -> gC3N												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7611
C3O -> gC3O												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7612
C3P -> gC3P												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7613
C4 -> gC4												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7615
C4H -> gC4H												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7616
HC4H -> gHC4H											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7617
C4H3 -> gC4H3											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7618
C4H4 -> gC4H4											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7619
C4N -> gC4N												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7620
C4P -> gC4P												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7621
C5 -> gC5												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7623
C5H -> gC5H												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7624
C5H2 -> gC5H2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7625
C5H3 -> gC5H3											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7626
C5H4 -> gC5H4											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7627
C5N -> gC5N												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7628
C6 -> gC6												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7629
C6H -> gC6H												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7630
C6H2 -> gC6H2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7631
C6H3 -> gC6H3											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7632
C6H4 -> gC6H4											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7633
C6H6 -> gC6H6											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7634
C7 -> gC7												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7635
C7H -> gC7H												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7636
C7H2 -> gC7H2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7637
C7H3 -> gC7H3											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7638
C7H4 -> gC7H4											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7639
C7N -> gC7N												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7640
C8 -> gC8												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7641
C8H -> gC8H												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7642
C8H2 -> gC8H2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7643
C8H3 -> gC8H3											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7644
C8H4 -> gC8H4											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7645
C9 -> gC9												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7646
C9H -> gC9H												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7647
C9H2 -> gC9H2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7648
C9H3 -> gC9H3											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7649
C9H4 -> gC9H4											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7650
C9N -> gC9N												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7651
ClC -> gClC												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7652
CCP -> gCCP												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7653
CH -> gCH												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7654
CH2 -> gCH2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7655
H2C2N -> gH2C2N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7656
CH2CO -> gCH2CO											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7657
CH2NH -> gCH2NH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7658
CH2NH2 -> gCH2NH2										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7659
CH2OH -> gCH2OH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7660
CH2PH -> gCH2PH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7661
CH3 -> gCH3												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7662
CH3C3N -> gCH3C3N										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7663
CH3C4H -> gCH3C4H										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7664
CH3C5N -> gCH3C5N										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7665
CH3C6H -> gCH3C6H										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7666
CH3C7N -> gCH3C7N										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7667
CH3CHO -> gCH3CHO										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7668
CH3CN -> gCH3CN											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7669
CH3CO -> gCH3CO											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7670
CH3NH -> gCH3NH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7671
CH3NH2 -> gCH3NH2										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7672
CH3O -> gCH3O											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7673
CH3OCH3 -> gCH3OCH3										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7674
CH3OH -> gCH3OH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7675
CH4 -> gCH4												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7676
HCNH -> gHCNH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7677
HCOH -> gHCOH											RTYPE=99 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=7678
Cl -> gCl												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7679
ClO -> gClO												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7680
CN -> gCN												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7681
CO -> gCO												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7682
CO2 -> gCO2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7683
COCHO -> gCOCHO											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7684
COOH -> gCOOH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7685
CP -> gCP												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7686
Fe -> gFe												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7688
FeH -> gFeH												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7689
H -> gH													RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7690
H2 -> gH2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7691
HC3NH -> gHC3NH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7692
cH2C3O -> gcH2C3O										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7693
H2C5N -> gH2C5N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7694
H2C7N -> gH2C7N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7695
H2C9N -> gH2C9N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7696
H2CN -> gH2CN											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7697
H2CO -> gH2CO											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7698
H2O -> gH2O												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7700
H2O2 -> gH2O2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7701
H2SiO -> gH2SiO											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7704
H3C5N -> gH3C5N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7705
H3C7N -> gH3C7N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7706
H3C9N -> gH3C9N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7707
H4C3N -> gH4C3N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7708
H5C3N -> gH5C3N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7709
HC2NC -> gHC2NC											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7710
HC2O -> gHC2O											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7711
HC3N -> gHC3N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7712
HC3O -> gHC3O											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7713
HC5N -> gHC5N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7714
HC7N -> gHC7N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7715
HC9N -> gHC9N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7716
HC2N -> gHC2N											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7717
HCCP -> gHCCP											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7718
ClH -> gClH												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7719
HCN -> gHCN												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7720
C2NCH -> gC2NCH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7721
HCO -> gHCO												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7722
HCOOCH3 -> gHCOOCH3										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7723
HCOOH -> gHCOOH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7724
HCP -> gHCP												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7725
SiCH -> gSiCH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7727
He -> gHe												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7728
CH3COCHO -> gCH3COCHO									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7729
CH3COCH3 -> gCH3COCH3									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7730
CH3CONH -> gCH3CONH										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7731
CH3COOH -> gCH3COOH										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7732
CH3CONH2 -> gCH3CONH2									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7733
CH3COOCH3 -> gCH3COOCH3									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7734
CH3COCH2OH -> gCH3COCH2OH								RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7735
HNC -> gHNC												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7736
HNC3 -> gHNC3											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7737
HNCHO -> gHNCHO											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7738
HNCO -> gHNCO											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7739
HNCOCHO -> gHNCOCHO										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7740
HNCONH -> gHNCONH										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7741
HNCOOH -> gHNCOOH										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7742
HNO -> gHNO												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7743
HNOH -> gHNOH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7744
HNSi -> gHNSi											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7745
CH3ONH -> gCH3ONH										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7746
HNCH2OH -> gHNCH2OH										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7747
HOC -> gHOC												RTYPE=99 K1=0.0 K2=0.0 K3=0.0 # gg08_rnum=7748
HOCOOH -> gHOCOOH										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7749
HPO -> gHPO												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7750
HCOCOCHO -> gHCOCOCHO									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7753
Mg -> gMg												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7754
MgH -> gMgH												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7755
MgH2 -> gMgH2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7756
N -> gN													RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7757
N2 -> gN2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7758
N2H2 -> gN2H2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7759
N2O -> gN2O												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7760
Na -> gNa												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7761
NaH -> gNaH												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7762
NaOH -> gNaOH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7763
NH -> gNH												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7764
NH2 -> gNH2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7765
NH2CHO -> gNH2CHO										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7766
NH2CN -> gNH2CN											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7767
NH2OH -> gNH2OH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7768
NH3 -> gNH3												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7769
NO -> gNO												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7770
NO2 -> gNO2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7771
O -> gO													RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7773
O2 -> gO2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7774
HO2 -> gHO2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7775
O3 -> gO3												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7776
OCN -> gOCN												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7777
OH -> gOH												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7779
CHOCHO -> gCHOCHO										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7780
HCOCOOH -> gHCOCOOH										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7781
P -> gP													RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7782
PH -> gPH												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7783
PH2 -> gPH2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7784
PN -> gPN												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7785
PO -> gPO												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7786
NH2CO -> gNH2CO											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7787
NH2COCHO -> gNH2COCHO									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7788
NH2CONH -> gNH2CONH										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7789
NH2COOH -> gNH2COOH										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7790
NH2CONH2 -> gNH2CONH2									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7791
NH2NH -> gNH2NH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7792
NH2NH2 -> gNH2NH2										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7793
NH2OCH3 -> gNH2OCH3										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7794
NH2CH2OH -> gNH2CH2OH									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7795
Si -> gSi												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7798
SiC -> gSiC												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7799
SiC2 -> gSiC2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7800
SiC2H -> gSiC2H											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7801
SiC2H2 -> gSiC2H2										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7802
cSiC3 -> gSiC3											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7803
SiC3H -> gSiC3H											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7804
SiC4 -> gSiC4											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7805
SiCH2 -> gSiCH2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7806
SiCH3 -> gSiCH3											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7807
SiH -> gSiH												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7808
SiH2 -> gSiH2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7809
SiH3 -> gSiH3											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7810
SiH4 -> gSiH4											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7811
SiN -> gSiN												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7812
SiNC -> gSiNC											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7813
SiO -> gSiO												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7814
SiO2 -> gSiO2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7815
CH3OCO -> gCH3OCO										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7819
CH3OCOCHO -> gCH3OCOCHO									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7820
CH3OCONH -> gCH3OCONH									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7821
CH3OCOOH -> gCH3OCOOH									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7822
CH3OCONH2 -> gCH3OCONH2									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7823
CH3OCOOCH3 -> gCH3OCOOCH3								RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7824
CH3OCOCH2OH -> gCH3OCOCH2OH								RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7825
CH3OOH -> gCH3OOH										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7826
CH3OOCH3 -> gCH3OOCH3									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7827
CH3OCH2OH -> gCH3OCH2OH									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7828
CH2OHCHO -> gCH2OHCHO									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7829
HOCH2CO -> gHOCH2CO										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7830
HOCH2COCHO -> gHOCH2COCHO								RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7831
HNCOCH2OH -> gHNCOCH2OH									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7832
CH2OHCOOH -> gCH2OHCOOH									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7833
NH2COCH2OH -> gNH2COCH2OH								RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7834
HOCH2COCH2OH -> gHOCH2COCH2OH							RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7835
HOCH2OH -> gHOCH2OH										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7836
HOCH2CH2OH -> gHOCH2CH2OH								RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7837
C + CH3OH -> CH3 + HCO									RTYPE=7 K1=3e-11 K2=-1.3 K3=20.0 # ref: Shannon+ 2014
gC + gCH3OH -> CH3 + HCO								RTYPE=14 K1=1.0 K2=0.0 K3=20.0 # ref: Shannon+ 2014
gC + gCH3OH -> gCH3 + gHCO								RTYPE=14 K1=1.0 K2=0.0 K3=20.0 # ref: Shannon+ 2014
#
# REFERENCES BEGIN HERE
#
# AK70 Avgul, N.N., and Kiselev, A.V. 1970, Chemistry and Physics of Carbon,
#      (journal) vol. 6, p1. (editor P.L.Walker).  This article was used
#      by AR to calculate adsorption energies.
# AR = Allen Robinson
#      Allen, M.,and Robinson, G.W. 1977, Ap.J.,212,396.
#      Mostly based on Avgul Diselev 1970, Chem.Phys.Carbon,6,p1.
#      These are actually carbonatious and graphite surfaces.
#      Converted by 1kcal/mole = 503.4K, Numbers checked twice by Hasegawa.
#      They say these ED may be reduced to 1/5 on a H2-ice surface.
# EH = Erics Notes. Some rounded. Others from polarizability.
#      The others "estimate".
# Le = Leger, 1983, A&Ap,123, 271.
# M84= Mitchell 1984, ApJ. S., 54, 81.  or  1984 ApJ., 287, 665.
# Hasegawa = Tatsuhiko Hasegawa
# RG = Robin Garrod
# SA = Sandford and Allamandola, 1990, Ap.J.355, 357.
#      Lab. More realistic and up-to-dated.
#      Also, Sandford and Allamandola, 1988,Icarus, 76, 201.
# SA93=Sandford & Allamandola, 1993, ApJ, 417, 815. Lab, Table 2.
# TA = Tielens Allamandola
# TH = Tielens and Hagen.
#      Tielens, A.G.G.M., and Hagen, W. 1982, A&Ap.,114, 245.
# WT = Watson = mostly from Hollenbach Salpeter
#      Watson, W.D. 1976, Rev.Mod.Phys., 48, 513.
#
# SULFUR CHEMISTRY BEGINS HERE
#
###
# the following reactions are from gg08
###
S1+ + G1- -> S + G0										RTYPE=0 K1=3.00E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=12
H2S -> H2S1+ + E1-										RTYPE=1 K1=1.70E+03 K2=0.0 K3=0.0 # gg08_rnum=38
HCS -> HCS1+ + E1-										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=41
OCS -> OCS1+ + E1-										RTYPE=1 K1=1.44E+03 K2=0.0 K3=0.0 # gg08_rnum=52
S -> S1+ + E1-											RTYPE=1 K1=9.60E+02 K2=0.0 K3=0.0 # gg08_rnum=54
C2S -> CS + C											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=70
C3S -> C2 + CS											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=80
C4S -> C3 + CS											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=89
CS -> C + S												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=158
H2CS -> HCS + H											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=170
H2S -> H2 + S											RTYPE=1 K1=5.15E+03 K2=0.0 K3=0.0 # gg08_rnum=173
H2S2 -> HS + HS											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=174
HCS -> CH + S											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=197
HCS -> CS + H											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=198
HS -> H + S												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=230
#S2H -> HS + S											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=231, alternative products, ref:Isoniemi1999
NS -> N + S												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=249
OCS -> CO + S											RTYPE=1 K1=5.35E+03 K2=0.0 K3=0.0 # gg08_rnum=255
#S2 -> S + S												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=276, see below for update as per I99
SiS -> Si + S											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=294
SO -> S + O												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=295
SO2 -> SO + O											RTYPE=1 K1=1.88E+03 K2=0.0 K3=0.0 # gg08_rnum=296
C1+ + C2S -> C2S1+ + C									RTYPE=2 K1=1.72E-09 K2=-0.5 K3=0.0 # gg08_rnum=346
C1+ + C2S -> C31+ + S									RTYPE=2 K1=1.72E-09 K2=-0.5 K3=0.0 # gg08_rnum=347
C1+ + C3S -> C41+ + S									RTYPE=2 K1=2.36E-09 K2=-0.5 K3=0.0 # gg08_rnum=364
C1+ + C3S -> C3S1+ + C									RTYPE=2 K1=2.36E-09 K2=-0.5 K3=0.0 # gg08_rnum=365
C1+ + C4S -> C4S1+ + C									RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=378
C1+ + C4S -> C51+ + S									RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=379
C1+ + H2CS -> CH21+ + CS								RTYPE=2 K1=2.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=451
C1+ + H2S -> H2S1+ + C									RTYPE=2 K1=3.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=454
C1+ + H2S -> HCS1+ + H									RTYPE=2 K1=9.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=455
C1+ + HS -> CS1+ + H									RTYPE=2 K1=2.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=509
C1+ + NS -> NS1+ + C									RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=529
C1+ + NS -> CS1+ + N									RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=530
C1+ + OCS -> CS1+ + CO									RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=534
C1+ + OCS -> OCS1+ + C									RTYPE=2 K1=4.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=535
C1+ + S -> S1+ + C										RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=551
C1+ + SiS -> SiS1+ + C									RTYPE=2 K1=2.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=579
C1+ + SiS -> SiC1+ + S									RTYPE=2 K1=2.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=580
C1+ + SO -> CO1+ + S									RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=581
C1+ + SO -> CS1+ + O									RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=582
C1+ + SO -> SO1+ + C									RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=583
C1+ + SO -> S1+ + CO									RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=584
C1+ + SO2 -> SO1+ + CO									RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=585
C21+ + S -> CS1+ + C									RTYPE=2 K1=5.80E-10 K2=0.0 K3=0.0 # gg08_rnum=632
C21+ + S -> S1+ + C2									RTYPE=2 K1=5.80E-10 K2=0.0 K3=0.0 # gg08_rnum=633
C2H1+ + S -> S1+ + C2H									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=661
HC2H1+ + H2S -> H2S1+ + HC2H							RTYPE=2 K1=9.80E-10 K2=-0.5 K3=0.0 # gg08_rnum=713
HC2H1+ + H2S -> H2C2H1+ + HS							RTYPE=2 K1=2.00E-11 K2=-0.5 K3=0.0 # gg08_rnum=714
H2C2H1+ + H2S -> H3S1+ + HC2H							RTYPE=2 K1=9.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=788
H2C2H1+ + S -> HC2S1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=798
H2C2H21+ + S -> HC2S1+ + H2 + H							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=845
CH3CH21+ + H2S -> H3S1+ + H2C2H2						RTYPE=2 K1=9.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=856
C2N1+ + H2S -> HCS1+ + HCN								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=871
C3H1+ + H2S -> H2C2H1+ + CS								RTYPE=2 K1=2.98E-10 K2=-0.5 K3=0.0 # gg08_rnum=891
C3H1+ + H2S -> HCS1+ + HC2H								RTYPE=2 K1=2.98E-10 K2=-0.5 K3=0.0 # gg08_rnum=892
C3H1+ + H2S -> HC3S1+ + H2								RTYPE=2 K1=2.98E-10 K2=-0.5 K3=0.0 # gg08_rnum=893
C3H1+ + OCS -> HC3O1+ + CS								RTYPE=2 K1=4.57E-10 K2=-0.5 K3=0.0 # gg08_rnum=902
C3H1+ + OCS -> HC3S1+ + CO								RTYPE=2 K1=4.57E-10 K2=-0.5 K3=0.0 # gg08_rnum=903
C3H1+ + OCS -> CS1+ + C3O + H							RTYPE=2 K1=4.57E-10 K2=-0.5 K3=0.0 # gg08_rnum=904
C3H21+ + S -> HC3S1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=940
C3H31+ + S -> HC3S1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=970
HC4H1+ + S -> HC4S1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1040
C4H31+ + S -> HC4S1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1063
CH1+ + H2S -> H3S1+ + C									RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1209
CH1+ + H2S -> HCS1+ + H2								RTYPE=2 K1=6.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1210
CH1+ + OCS -> HOCS1+ + C								RTYPE=2 K1=8.55E-10 K2=0.0 K3=0.0 # gg08_rnum=1230
CH1+ + OCS -> HCS1+ + CO								RTYPE=2 K1=1.05E-09 K2=0.0 K3=0.0 # gg08_rnum=1231
CH1+ + S -> CS1+ + H									RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1233
CH1+ + S -> HS1+ + C									RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1234
CH1+ + S -> S1+ + CH									RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1235
CH21+ + H2S -> HCS1+ + H2 + H							RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1250
CH21+ + H2S -> H3CS1+ + H								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1251
CH21+ + OCS -> H2CS1+ + CO								RTYPE=2 K1=7.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1264
CH21+ + OCS -> HCS1+ + HCO								RTYPE=2 K1=1.08E-09 K2=0.0 K3=0.0 # gg08_rnum=1265
CH21+ + S -> HCS1+ + H									RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1267
SiCH21+ + S -> Si1+ + H2CS								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1280
CH31+ + H2S -> H3CS1+ + H2								RTYPE=2 K1=1.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1315
CH31+ + HS -> H2CS1+ + H2								RTYPE=2 K1=2.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1323
CH31+ + OCS -> H3CS1+ + CO								RTYPE=2 K1=1.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=1339
CH31+ + S -> HCS1+ + H2									RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1342
CH31+ + SO -> HOCS1+ + H2								RTYPE=2 K1=4.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1347
CH41+ + H2S -> H2S1+ + CH4								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1372
CH41+ + H2S -> H3S1+ + CH3								RTYPE=2 K1=9.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1373
CH41+ + OCS -> OCS1+ + CH4								RTYPE=2 K1=4.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1379
CH41+ + OCS -> HOCS1+ + CH3								RTYPE=2 K1=9.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1380
CH51+ + S -> HS1+ + CH4									RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1405
CN1+ + S -> S1+ + CN									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1442
CO1+ + H2S -> H2S1+ + CO								RTYPE=2 K1=2.44E-09 K2=0.0 K3=0.0 # gg08_rnum=1466
CO1+ + H2S -> HCO1+ + HS								RTYPE=2 K1=1.56E-10 K2=0.0 K3=0.0 # gg08_rnum=1467
CO1+ + S -> S1+ + CO									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1482
CO1+ + SO2 -> SO1+ + CO2								RTYPE=2 K1=1.70E-09 K2=0.0 K3=0.0 # gg08_rnum=1483
CO21+ + H2S -> H2S1+ + CO2								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1491
CS1+ + C -> C1+ + CS									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1499
CS1+ + CH4 -> HCS1+ + CH3								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1500
CS1+ + Fe -> Fe1+ + CS									RTYPE=2 K1=1.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1501
CS1+ + H2 -> HCS1+ + H									RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1502
CS1+ + Mg -> Mg1+ + CS									RTYPE=2 K1=2.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1503
CS1+ + Na -> Na1+ + CS									RTYPE=2 K1=2.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1504
CS1+ + O -> CO1+ + S									RTYPE=2 K1=6.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1505
CS1+ + O2 -> OCS1+ + O									RTYPE=2 K1=1.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1506
CS1+ + Si -> Si1+ + CS									RTYPE=2 K1=1.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1507
H1+ + C2S -> C2S1+ + H									RTYPE=2 K1=1.09E-08 K2=-0.5 K3=0.0 # gg08_rnum=1528
H1+ + C3S -> C3S1+ + H									RTYPE=2 K1=1.52E-08 K2=-0.5 K3=0.0 # gg08_rnum=1541
H1+ + C4S -> C4S1+ + H									RTYPE=2 K1=1.17E-08 K2=-0.5 K3=0.0 # gg08_rnum=1552
H1+ + CS -> CS1+ + H									RTYPE=2 K1=1.80E-08 K2=-0.5 K3=0.0 # gg08_rnum=1618
#H1+ + H2CS -> H2CS1+ + H								RTYPE=2 K1=6.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=1622, see below for update as per V17
#H1+ + H2S -> H2S1+ + H									RTYPE=2 K1=3.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=1624, see below for update as per V17
H1+ + H2S2 -> H2S21+ + H								RTYPE=2 K1=4.67E-09 K2=-0.5 K3=0.0 # gg08_rnum=1625
H1+ + HCS -> CS1+ + H2									RTYPE=2 K1=1.85E-08 K2=-0.5 K3=0.0 # gg08_rnum=1650
H1+ + HS -> HS1+ + H									RTYPE=2 K1=3.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1665
H1+ + HS -> S1+ + H2									RTYPE=2 K1=3.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1666
H1+ + S2H -> S2H1+ + H									RTYPE=2 K1=7.79E-09 K2=-0.5 K3=0.0 # gg08_rnum=1667
H1+ + NS -> NS1+ + H									RTYPE=2 K1=1.70E-08 K2=-0.5 K3=0.0 # gg08_rnum=1684
H1+ + OCS -> HS1+ + CO									RTYPE=2 K1=6.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1687
H1+ + S -> S1+ + H										RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1694
H1+ + S2 -> S21+ + H									RTYPE=2 K1=3.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1695
H1+ + SiS -> SiS1+ + H									RTYPE=2 K1=1.60E-08 K2=-0.5 K3=0.0 # gg08_rnum=1722
H1+ + SO -> SO1+ + H									RTYPE=2 K1=1.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=1723
H21+ + H2S -> HS1+ + H + H2								RTYPE=2 K1=8.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1754
H21+ + H2S -> H2S1+ + H2								RTYPE=2 K1=2.70E-09 K2=0.0 K3=0.0 # gg08_rnum=1755
H21+ + H2S -> S1+ + H2 + H2								RTYPE=2 K1=7.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1756
H2CO1+ + S -> S1+ + H2CO								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1809
H2CO1+ + S -> HS1+ + HCO								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1810
H2O1+ + H2S -> H3S1+ + OH								RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1829
H2O1+ + H2S -> H2S1+ + H2O								RTYPE=2 K1=8.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1830
H2O1+ + H2S -> H3O1+ + HS								RTYPE=2 K1=5.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1831
H2O1+ + S -> HS1+ + OH									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1849
H2O1+ + S -> HSO1+ + H									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1850
H2O1+ + S -> S1+ + H2O									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1851
H2S1+ + C -> HCS1+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1853
H2S1+ + Fe -> Fe1+ + H2S								RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=1854
H2S1+ + H -> HS1+ + H2									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1855
H2S1+ + H2O -> H3O1+ + HS								RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1856
H2S1+ + H2S -> H3S1+ + HS								RTYPE=2 K1=5.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1857
H2S1+ + HCO -> HCO1+ + H2S								RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1858
H2S1+ + Mg -> Mg1+ + H2S								RTYPE=2 K1=2.80E-09 K2=0.0 K3=0.0 # gg08_rnum=1859
H2S1+ + N -> NS1+ + H2									RTYPE=2 K1=7.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1860
H2S1+ + Na -> Na1+ + H2S								RTYPE=2 K1=2.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1861
H2S1+ + NH3 -> NH41+ + HS								RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1862
H2S1+ + NH3 -> NH31+ + H2S								RTYPE=2 K1=5.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1863
H2S1+ + NO -> NO1+ + H2S								RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1864
H2S1+ + O -> HS1+ + OH									RTYPE=2 K1=3.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1865
H2S1+ + O -> SO1+ + H2									RTYPE=2 K1=3.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1866
H2S1+ + S -> S1+ + H2S									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1867
H2S1+ + Si -> Si1+ + H2S								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1868
H31+ + C2S -> HC2S1+ + H2								RTYPE=2 K1=6.41E-09 K2=-0.5 K3=0.0 # gg08_rnum=1884
H31+ + C3S -> HC3S1+ + H2								RTYPE=2 K1=8.89E-09 K2=-0.5 K3=0.0 # gg08_rnum=1895
H31+ + C4S -> HC4S1+ + H2								RTYPE=2 K1=6.82E-09 K2=-0.5 K3=0.0 # gg08_rnum=1903
H31+ + CS -> HCS1+ + H2									RTYPE=2 K1=1.10E-08 K2=-0.5 K3=0.0 # gg08_rnum=1966
H31+ + H2CS -> H3CS1+ + H2								RTYPE=2 K1=3.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=1969
H31+ + H2S -> H3S1+ + H2								RTYPE=2 K1=2.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1971
H31+ + H2S2 -> H3S21+ + H2								RTYPE=2 K1=2.74E-09 K2=-0.5 K3=0.0 # gg08_rnum=1972
H31+ + HCS -> H2CS1+ + H2								RTYPE=2 K1=1.09E-08 K2=-0.5 K3=0.0 # gg08_rnum=1989
H31+ + HS -> H2S1+ + H2									RTYPE=2 K1=4.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2012
H31+ + S2H -> H2S21+ + H2								RTYPE=2 K1=4.56E-09 K2=-0.5 K3=0.0 # gg08_rnum=2013
H31+ + NS -> HNS1+ + H2									RTYPE=2 K1=9.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=2031
H31+ + OCS -> HOCS1+ + H2								RTYPE=2 K1=3.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2034
H31+ + S -> HS1+ + H2									RTYPE=2 K1=2.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2052
H31+ + S2 -> S2H1+ + H2									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2053
H31+ + SiS -> HSiS1+ + H2								RTYPE=2 K1=9.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2072
H31+ + SO -> HSO1+ + H2									RTYPE=2 K1=8.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2073
H31+ + SO2 -> HSO21+ + H2								RTYPE=2 K1=3.72E-09 K2=-0.5 K3=0.0 # gg08_rnum=2074
H3O1+ + C2S -> HC2S1+ + H2O								RTYPE=2 K1=2.88E-09 K2=-0.5 K3=0.0 # gg08_rnum=2100
H3O1+ + C3S -> HC3S1+ + H2O								RTYPE=2 K1=3.92E-09 K2=-0.5 K3=0.0 # gg08_rnum=2109
H3O1+ + C4S -> HC4S1+ + H2O								RTYPE=2 K1=2.97E-09 K2=-0.5 K3=0.0 # gg08_rnum=2115
H3O1+ + CS -> HCS1+ + H2O								RTYPE=2 K1=4.99E-09 K2=-0.5 K3=0.0 # gg08_rnum=2132
H3O1+ + H2S -> H3S1+ + H2O								RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2134
H3O1+ + H2S2 -> H3S21+ + H2O							RTYPE=2 K1=1.21E-09 K2=-0.5 K3=0.0 # gg08_rnum=2135
H3O1+ + S2H -> H2S21+ + H2O								RTYPE=2 K1=2.02E-09 K2=-0.5 K3=0.0 # gg08_rnum=2165
H3O1+ + S2 -> S2H1+ + H2O								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2185
H3S1+ + H -> H2S1+ + H2									RTYPE=2 K1=6.00E-11 K2=0.0 K3=0.0 # gg08_rnum=2214
H3S1+ + H2CO -> CH2OH1+ + H2S							RTYPE=2 K1=2.20E-09 K2=0.0 K3=0.0 # gg08_rnum=2215
H3S1+ + HCN -> H2CN1+ + H2S								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=2216
H3S1+ + HNC -> H2CN1+ + H2S								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=2217
H3S1+ + NH3 -> NH41+ + H2S								RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=2218
HCN1+ + S -> HS1+ + CN									RTYPE=2 K1=5.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2247
HCN1+ + S -> S1+ + HCN									RTYPE=2 K1=5.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2248
HCO1+ + C2S -> HC2S1+ + CO								RTYPE=2 K1=2.48E-09 K2=-0.5 K3=0.0 # gg08_rnum=2260
HCO1+ + C3S -> HC3S1+ + CO								RTYPE=2 K1=3.35E-09 K2=-0.5 K3=0.0 # gg08_rnum=2270
HCO1+ + C4S -> HC4S1+ + CO								RTYPE=2 K1=2.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=2276
#HCO1+ + CS -> HCS1+ + CO								RTYPE=2 K1=4.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2319, updated as per G14
HCO1+ + H2CS -> H3CS1+ + CO								RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2322
HCO1+ + H2S -> H3S1+ + CO								RTYPE=2 K1=9.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=2324
HCO1+ + H2S2 -> H3S21+ + CO								RTYPE=2 K1=1.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=2325
HCO1+ + HS -> H2S1+ + CO								RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2361
HCO1+ + S2H -> H2S21+ + CO								RTYPE=2 K1=1.73E-09 K2=-0.5 K3=0.0 # gg08_rnum=2362
HCO1+ + NS -> HNS1+ + CO								RTYPE=2 K1=3.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=2375
HCO1+ + OCS -> HOCS1+ + CO								RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2376
HCO1+ + S -> HS1+ + CO									RTYPE=2 K1=3.30E-10 K2=0.0 K3=0.0 # gg08_rnum=2395
HCO1+ + S2 -> S2H1+ + CO								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2396
HCO1+ + SiS -> HSiS1+ + CO								RTYPE=2 K1=3.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2413
#HCO1+ + SO -> HSO1+ + CO								RTYPE=2 K1=3.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2414, not allowed: endothermic, ref:Vidal2017
HCS1+ + NH3 -> NH41+ + CS								RTYPE=2 K1=1.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=2445
HCS1+ + O -> HCO1+ + S									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2446
HCS1+ + O -> OCS1+ + H									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2447
He1+ + C2S -> CS1+ + C + He								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2477
He1+ + C2S -> C1+ + CS + He								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2478
He1+ + C2S -> S1+ + C2 + He								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2479
He1+ + C2S -> C21+ + S + He								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2480
He1+ + C3S -> C21+ + CS + He							RTYPE=2 K1=3.89E-09 K2=-0.5 K3=0.0 # gg08_rnum=2500
He1+ + C3S -> CS1+ + C2 + He							RTYPE=2 K1=3.89E-09 K2=-0.5 K3=0.0 # gg08_rnum=2501
He1+ + C4S -> C31+ + CS + He							RTYPE=2 K1=2.98E-09 K2=-0.5 K3=0.0 # gg08_rnum=2517
He1+ + C4S -> CS1+ + C3 + He							RTYPE=2 K1=2.98E-09 K2=-0.5 K3=0.0 # gg08_rnum=2518
He1+ + CS -> C1+ + S + He								RTYPE=2 K1=4.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2639
He1+ + CS -> S1+ + C + He								RTYPE=2 K1=4.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2640
He1+ + H2CS -> CH21+ + S + He							RTYPE=2 K1=1.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=2646
He1+ + H2CS -> S1+ + CH2 + He							RTYPE=2 K1=1.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=2647
He1+ + H2CS -> CS1+ + H2 + He							RTYPE=2 K1=1.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=2648
He1+ + H2S -> HS1+ + H + He								RTYPE=2 K1=2.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=2652
He1+ + H2S -> H2S1+ + He								RTYPE=2 K1=1.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2653
He1+ + H2S -> S1+ + H2 + He								RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2654
He1+ + H2S2 -> HS1+ + HS + He							RTYPE=2 K1=1.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2655
He1+ + H2S2 -> S2H1+ + H + He							RTYPE=2 K1=1.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2656
He1+ + HCS -> H1+ + CS + He								RTYPE=2 K1=4.79E-09 K2=-0.5 K3=0.0 # gg08_rnum=2694
He1+ + HCS -> CS1+ + H + He								RTYPE=2 K1=4.79E-09 K2=-0.5 K3=0.0 # gg08_rnum=2695
He1+ + HS -> S1+ + H + He								RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2758
He1+ + S2H -> S21+ + H + He								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2759
He1+ + S2H -> S1+ + HS + He								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2760
He1+ + NS -> S1+ + N + He								RTYPE=2 K1=4.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2789
He1+ + NS -> N1+ + S + He								RTYPE=2 K1=4.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2790
He1+ + OCS -> S1+ + CO + He								RTYPE=2 K1=8.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2795
He1+ + OCS -> CO1+ + S + He								RTYPE=2 K1=8.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2796
He1+ + OCS -> CS1+ + O + He								RTYPE=2 K1=8.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2797
He1+ + OCS -> O1+ + CS + He								RTYPE=2 K1=8.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2798
He1+ + S2 -> S1+ + S + He								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2832
He1+ + SiS -> S1+ + Si + He								RTYPE=2 K1=4.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2861
He1+ + SiS -> Si1+ + S + He								RTYPE=2 K1=4.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2862
He1+ + SO -> O1+ + S + He								RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2863
He1+ + SO -> S1+ + O + He								RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2864
He1+ + SO2 -> S1+ + O2 + He								RTYPE=2 K1=8.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2865
He1+ + SO2 -> O21+ + S + He								RTYPE=2 K1=8.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2866
He1+ + SO2 -> SO1+ + O + He								RTYPE=2 K1=8.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2867
He1+ + SO2 -> SO21+ + He								RTYPE=2 K1=8.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2868
HNC1+ + S -> HS1+ + CN									RTYPE=2 K1=5.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2940
HNC1+ + S -> S1+ + HNC									RTYPE=2 K1=5.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2941
HNO1+ + S -> HS1+ + NO									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=2961
HS1+ + C -> CS1+ + H									RTYPE=2 K1=9.90E-10 K2=0.0 K3=0.0 # gg08_rnum=2969
HS1+ + CH -> CH21+ + S									RTYPE=2 K1=5.80E-10 K2=0.0 K3=0.0 # gg08_rnum=2970
HS1+ + CH4 -> H3CS1+ + H2								RTYPE=2 K1=5.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2971
HS1+ + Fe -> Fe1+ + HS									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2972
HS1+ + H -> S1+ + H2									RTYPE=2 K1=1.10E-10 K2=0.0 K3=0.0 # gg08_rnum=2973
HS1+ + H2O -> H3O1+ + S									RTYPE=2 K1=7.80E-10 K2=0.0 K3=0.0 # gg08_rnum=2974
HS1+ + H2S -> H3S1+ + S									RTYPE=2 K1=2.90E-10 K2=0.0 K3=0.0 # gg08_rnum=2975
HS1+ + H2S -> S2H1+ + H2								RTYPE=2 K1=2.80E-10 K2=0.0 K3=0.0 # gg08_rnum=2976
HS1+ + HCN -> H2CN1+ + S								RTYPE=2 K1=8.90E-10 K2=0.0 K3=0.0 # gg08_rnum=2977
#HS1+ + HNC -> H2CN1+ + S								RTYPE=2 K1=8.60E-10 K2=0.0 K3=0.0 # gg08_rnum=2978, see below for updates as per V17
HS1+ + Mg -> Mg1+ + HS									RTYPE=2 K1=2.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2979
HS1+ + N -> NS1+ + H									RTYPE=2 K1=7.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2980
HS1+ + Na -> Na1+ + HS									RTYPE=2 K1=2.20E-09 K2=0.0 K3=0.0 # gg08_rnum=2981
HS1+ + NH3 -> NH31+ + HS								RTYPE=2 K1=8.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2982
HS1+ + NH3 -> NH41+ + S									RTYPE=2 K1=7.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2983
HS1+ + NO -> NO1+ + HS									RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=2984
HS1+ + O -> SO1+ + H									RTYPE=2 K1=2.90E-10 K2=0.0 K3=0.0 # gg08_rnum=2985
HS1+ + O -> S1+ + OH									RTYPE=2 K1=2.90E-10 K2=0.0 K3=0.0 # gg08_rnum=2986
HS1+ + S -> S1+ + HS									RTYPE=2 K1=9.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2987
HS1+ + Si -> Si1+ + HS									RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2988
HSO21+ + H2O -> H3O1+ + SO2								RTYPE=2 K1=2.13E-09 K2=0.0 K3=0.0 # gg08_rnum=2989
HSO21+ + NH3 -> NH41+ + SO2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2990
N1+ + H2S -> HS1+ + NH									RTYPE=2 K1=5.51E-10 K2=0.0 K3=0.0 # gg08_rnum=3020
N1+ + H2S -> H2S1+ + N									RTYPE=2 K1=1.06E-09 K2=0.0 K3=0.0 # gg08_rnum=3021
N1+ + OCS -> S1+ + CO + N								RTYPE=2 K1=3.08E-10 K2=0.0 K3=0.0 # gg08_rnum=3037
N1+ + OCS -> CS1+ + NO									RTYPE=2 K1=7.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3038
N1+ + OCS -> OCS1+ + N									RTYPE=2 K1=1.02E-09 K2=0.0 K3=0.0 # gg08_rnum=3039
N21+ + H2S -> S1+ + N2 + H2								RTYPE=2 K1=2.25E-10 K2=0.0 K3=0.0 # gg08_rnum=3059
N21+ + H2S -> HS1+ + N2 + H								RTYPE=2 K1=1.13E-09 K2=0.0 K3=0.0 # gg08_rnum=3060
N21+ + H2S -> H2S1+ + N2								RTYPE=2 K1=1.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3061
N21+ + OCS -> OCS1+ + N2								RTYPE=2 K1=2.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3075
N21+ + OCS -> S1+ + N2 + CO								RTYPE=2 K1=1.04E-09 K2=0.0 K3=0.0 # gg08_rnum=3076
N21+ + S -> S1+ + N2									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3078
N2H1+ + S -> HS1+ + N2									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3103
NH1+ + S -> S1+ + NH									RTYPE=2 K1=6.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3144
NH1+ + S -> HS1+ + N									RTYPE=2 K1=6.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3145
NH1+ + S -> NS1+ + H									RTYPE=2 K1=6.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3146
NH21+ + H2S -> NH31+ + HS								RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3161
NH21+ + H2S -> NH41+ + S								RTYPE=2 K1=1.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3162
NH21+ + H2S -> HS1+ + NH3								RTYPE=2 K1=1.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3163
NH21+ + H2S -> H2S1+ + NH2								RTYPE=2 K1=3.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3164
NH21+ + H2S -> H3S1+ + NH								RTYPE=2 K1=2.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3165
NH21+ + S -> S1+ + NH2									RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3178
NH21+ + S -> HS1+ + NH									RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3179
NH21+ + S -> HNS1+ + H									RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3180
NH31+ + H2S -> NH41+ + HS								RTYPE=2 K1=9.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=3189
NS1+ + O -> NO1+ + S									RTYPE=2 K1=6.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3210
O1+ + H2S -> HS1+ + OH									RTYPE=2 K1=4.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3231
O1+ + H2S -> H2S1+ + O									RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=3232
O1+ + H2S -> H2O + S1+									RTYPE=2 K1=2.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3233
O1+ + OCS -> S1+ + CO2									RTYPE=2 K1=2.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3248
O1+ + OCS -> OCS1+ + O									RTYPE=2 K1=6.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3249
O1+ + SO2 -> O21+ + SO									RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3252
O21+ + H2S -> H2S1+ + O2								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=3266
O21+ + S -> SO1+ + O									RTYPE=2 K1=5.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3278
O21+ + S -> S1+ + O2									RTYPE=2 K1=5.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3279
O2H1+ + S -> HS1+ + O2									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3303
OCS1+ + NH3 -> NH31+ + OCS								RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=3304
OH1+ + H2S -> H2S1+ + OH								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3324
OH1+ + H2S -> H3S1+ + O									RTYPE=2 K1=8.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3325
OH1+ + S -> HS1+ + O									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3343
OH1+ + S -> SO1+ + H									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3344
OH1+ + S -> S1+ + OH									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3345
S1+ + C2 -> CS1+ + C									RTYPE=2 K1=8.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3380
S1+ + C2H -> C2S1+ + H									RTYPE=2 K1=1.96E-09 K2=-0.5 K3=0.0 # gg08_rnum=3381
S1+ + HC2H -> HC2S1+ + H								RTYPE=2 K1=9.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3382
S1+ + H2C2H -> HC2S1+ + H2								RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=3383
S1+ + C3H -> C3S1+ + H									RTYPE=2 K1=6.87E-09 K2=-0.5 K3=0.0 # gg08_rnum=3384
#S1+ + C3H2 -> HC3S1+ + H								RTYPE=2 K1=3.16E-09 K2=-0.5 K3=0.0 # gg08_rnum=3385, see below for updates as per V17
S1+ + C4H -> C4S1+ + H									RTYPE=2 K1=1.88E-09 K2=-0.5 K3=0.0 # gg08_rnum=3386
S1+ + HC4H -> C3H21+ + CS								RTYPE=2 K1=2.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3387
S1+ + HC4H -> C4H1+ + HS								RTYPE=2 K1=1.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3388
S1+ + HC4H -> HC4H1+ + S								RTYPE=2 K1=7.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3389
S1+ + HC4H -> HC4S1+ + H								RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3390
S1+ + CH -> CS1+ + H									RTYPE=2 K1=4.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=3391
S1+ + CH2 -> HCS1+ + H									RTYPE=2 K1=7.08E-10 K2=-0.5 K3=0.0 # gg08_rnum=3392
S1+ + CH3 -> H2CS1+ + H									RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3393
S1+ + CH4 -> H3CS1+ + H									RTYPE=2 K1=1.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3394
S1+ + Fe -> Fe1+ + S									RTYPE=2 K1=1.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3395
S1+ + H2CO -> HCO1+ + HS								RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=3396
S1+ + H2CO -> H2S1+ + CO								RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=3397
S1+ + H2S -> S21+ + H2									RTYPE=2 K1=6.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=3398
S1+ + H2S -> S2H1+ + H									RTYPE=2 K1=2.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=3399
#S1+ + H2S -> H2S1+ + S									RTYPE=2 K1=4.40E-11 K2=-0.5 K3=0.0 # gg08_rnum=3400, not allowed: endothermic, ref:Vidal2017
S1+ + HCO -> HCO1+ + S									RTYPE=2 K1=5.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=3401
S1+ + HCO -> HS1+ + CO									RTYPE=2 K1=5.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=3402
S1+ + Mg -> Mg1+ + S									RTYPE=2 K1=2.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3403
S1+ + Na -> Na1+ + S									RTYPE=2 K1=2.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3404
S1+ + NH -> NS1+ + H									RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=3405
S1+ + NH3 -> NH31+ + S									RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=3406
S1+ + NO -> NO1+ + S									RTYPE=2 K1=3.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=3407
S1+ + O2 -> SO1+ + O									RTYPE=2 K1=2.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3408
S1+ + OCS -> S21+ + CO									RTYPE=2 K1=9.10E-10 K2=-0.5 K3=0.0 # gg08_rnum=3409
S1+ + OH -> SO1+ + H									RTYPE=2 K1=4.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=3410
S1+ + Si -> Si1+ + S									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3411
S1+ + SiC -> SiC1+ + S									RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=3412
S1+ + SiH -> SiS1+ + H									RTYPE=2 K1=1.41E-10 K2=-0.5 K3=0.0 # gg08_rnum=3413
S1+ + SiH -> SiH1+ + S									RTYPE=2 K1=1.41E-10 K2=-0.5 K3=0.0 # gg08_rnum=3414
S1+ + SiS -> SiS1+ + S									RTYPE=2 K1=3.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=3415
S21+ + CH3CH2OH -> H2S21+ + CH3CHO						RTYPE=2 K1=8.50E-11 K2=0.0 K3=0.0 # gg08_rnum=3416
S21+ + CH3CH2OH -> CH3CH2O1+ + S2H						RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3417
S21+ + CH3OCH3 -> CH3CH2O1+ + S2H						RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3418
S21+ + NO -> NO1+ + S2									RTYPE=2 K1=5.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3419
#S2H1+ + H2 -> H3S21+									RTYPE=2 K1=1.00E-14 K2=-1.00E+00 K3=0.0 # gg08_rnum=3420, not allowed: missing second product
S2H1+ + H2S -> H3S1+ + S2								RTYPE=2 K1=7.95E-10 K2=-0.5 K3=0.0 # gg08_rnum=3421
Si1+ + OCS -> SiS1+ + CO								RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=3443
SiH21+ + S -> HSiS1+ + H								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3467
SiO1+ + S -> Si1+ + SO									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3499
SiS1+ + H -> Si1+ + HS									RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=3500
SiS1+ + H2 -> HSiS1+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=3501
SO1+ + Fe -> Fe1+ + SO									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3502
SO1+ + H2S -> S21+ + H2O								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3503
SO1+ + Mg -> Mg1+ + SO									RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3504
SO1+ + N -> NS1+ + O									RTYPE=2 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3505
SO1+ + Na -> Na1+ + SO									RTYPE=2 K1=2.30E-09 K2=0.0 K3=0.0 # gg08_rnum=3506
SO1+ + NH3 -> NH31+ + SO								RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=3507
SO21+ + CO -> SO1+ + CO2								RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3508
SO21+ + H -> SO1+ + OH									RTYPE=2 K1=4.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3509
SO21+ + H2 -> HSO21+ + H								RTYPE=2 K1=5.00E-12 K2=0.0 K3=0.0 # gg08_rnum=3510
SO21+ + O2 -> O21+ + SO2								RTYPE=2 K1=2.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3511
HS1+ + H2 -> H3S1+										RTYPE=4 K1=1.40E-16 K2=-6.00E-01 K3=0.0 # gg08_rnum=3584
OCS1+ + H2 -> HOCSH1+									RTYPE=4 K1=6.10E-20 K2=-1.50E+00 K3=0.0 # gg08_rnum=3588
S1+ + H2 -> H2S1+										RTYPE=4 K1=1.00E-17 K2=-2.00E-01 K3=0.0 # gg08_rnum=3591
S2H1+ + H2 -> H3S21+									RTYPE=4 K1=1.00E-14 K2=-1.00E+00 K3=0.0 # gg08_rnum=3592
S1- + C -> CS + E1-										RTYPE=5 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3642
S1- + CO -> OCS + E1-									RTYPE=5 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3643
S1- + H -> HS + E1-										RTYPE=5 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3644
S1- + N -> NS + E1-										RTYPE=5 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3645
S1- + O -> SO + E1-										RTYPE=5 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3646
S1- + O2 -> SO2 + E1-									RTYPE=5 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3647
C + CS -> S + C2										RTYPE=7 K1=1.44E-11 K2=5.00E-01 K3=2.04E+04 # gg08_rnum=3696
C + HS -> CS + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3703
C + HS -> S + CH										RTYPE=7 K1=1.20E-11 K2=5.80E-01 K3=5.88E+03 # gg08_rnum=3704, TODO: M84 only has other route
C + NS -> CN + S										RTYPE=7 K1=1.50E-10 K2=-1.60E-01 K3=0.0 # gg08_rnum=3713
C + NS -> CS + N										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=4.00E+03 # gg08_rnum=3714
C + S2 -> S + CS										RTYPE=7 K1=7.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3720
#C + SO -> CS + O										RTYPE=7 K1=3.50E-11 K2=0.0 K3=0.0 # gg08_rnum=3724, updated below as per V17
#C + SO -> CO + S										RTYPE=7 K1=3.50E-11 K2=0.0 K3=0.0 # gg08_rnum=3725, updated below as per V17
C + SO2 -> CO + SO										RTYPE=7 K1=7.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3726
#C2H + CS -> C3S + H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3746, updated below as per V17
C2H + S -> C2S + H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3755
CH + S -> HS + C										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=4.00E+03 # gg08_rnum=3788
CH3 + H2S -> HS + CH4									RTYPE=7 K1=3.30E-13 K2=0.0 K3=1.10E+03 # gg08_rnum=3815
CN + S -> NS + C										RTYPE=7 K1=5.71E-11 K2=5.00E-01 K3=3.20E+04 # gg08_rnum=3847
CN + S -> CS + N										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=0.0 # gg08_rnum=3848
#CO + HS -> OCS + H										RTYPE=7 K1=5.95E-14 K2=1.12E+00 K3=8.33E+03 # gg08_rnum=3850, not allowed: endothermic, ref:Vidal2017
#H + H2S -> HS + H2										RTYPE=7 K1=6.60E-11 K2=0.0 K3=1.35E+03 # gg08_rnum=3869, updated below as per P99
H + HS -> S + H2										RTYPE=7 K1=2.50E-11 K2=0.0 K3=0.0 # gg08_rnum=3878
H + NS -> HS + N										RTYPE=7 K1=7.27E-11 K2=5.00E-01 K3=1.57E+04 # gg08_rnum=3887
H + NS -> S + NH										RTYPE=7 K1=7.27E-11 K2=5.00E-01 K3=2.07E+04 # gg08_rnum=3888
H + OCS -> CO + HS										RTYPE=7 K1=1.23E-11 K2=0.0 K3=1.95E+03 # gg08_rnum=3893
H + S2 -> HS + S										RTYPE=7 K1=2.25E-10 K2=5.00E-01 K3=8.36E+03 # gg08_rnum=3895
H + SO -> HS + O										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=1.99E+04 # gg08_rnum=3896
H + SO -> S + OH										RTYPE=7 K1=5.90E-10 K2=-3.10E-01 K3=1.11E+04 # gg08_rnum=3897
H2 + HS -> H2S + H										RTYPE=7 K1=6.52E-12 K2=9.00E-02 K3=8.05E+03 # gg08_rnum=3904
H2 + S -> HS + H										RTYPE=7 K1=1.76E-13 K2=2.88E+00 K3=6.13E+03 # gg08_rnum=3913
#HS + HS -> H2S + S										RTYPE=7 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3925, updated as per Z09
N + CS -> S + CN										RTYPE=7 K1=3.80E-11 K2=5.00E-01 K3=1.16E+03 # gg08_rnum=3966
N + HCS -> HCN + S										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3971
N + HS -> NS + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3974
N + HS -> S + NH										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=9.06E+03 # gg08_rnum=3975
N + NS -> N2 + S										RTYPE=7 K1=3.00E-11 K2=-6.00E-01 K3=0.0 # gg08_rnum=3982
N + S2 -> NS + S										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=4.00E+03 # gg08_rnum=3991
N + SO -> NO + S										RTYPE=7 K1=1.50E-11 K2=0.0 K3=3.68E+03 # gg08_rnum=3997
N + SO -> NS + O										RTYPE=7 K1=4.68E-11 K2=5.00E-01 K3=8.25E+03 # gg08_rnum=3998
NH + S -> HS + N										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=4.00E+03 # gg08_rnum=4013
NO + S -> SO + N										RTYPE=7 K1=1.75E-10 K2=0.0 K3=2.02E+04 # gg08_rnum=4022
NO + S -> NS + O										RTYPE=7 K1=2.94E-11 K2=5.00E-01 K3=1.75E+04 # gg08_rnum=4023
#O + CS -> CO + S										RTYPE=7 K1=1.94E-11 K2=0.0 K3=2.31E+02 # gg08_rnum=4077, see below for update as per A04
O + CS -> SO + C										RTYPE=7 K1=4.68E-11 K2=5.00E-01 K3=2.89E+04 # gg08_rnum=4078
O + H2S -> HS + OH										RTYPE=7 K1=9.22E-12 K2=0.0 K3=1.80E+03 # gg08_rnum=4085
#O + HCS -> OCS + H										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4093, see below for update as per V17
#O + HCS -> OH + CS										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4094, negligible route, ref:Loison2012
O + HS -> S + OH										RTYPE=7 K1=1.74E-11 K2=6.70E-01 K3=9.56E+02 # gg08_rnum=4100
O + HS -> SO + H										RTYPE=7 K1=1.60E-10 K2=5.00E-01 K3=0.0 # gg08_rnum=4101
O + NS -> SO + N										RTYPE=7 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4113
O + NS -> NO + S										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4114
O + OCS -> SO + CO										RTYPE=7 K1=1.60E-11 K2=0.0 K3=2.15E+03 # gg08_rnum=4118
O + OCS -> CO2 + S										RTYPE=7 K1=8.30E-11 K2=0.0 K3=5.53E+03 # gg08_rnum=4119
O + S2 -> SO + S										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=4125
O + SO -> S + O2										RTYPE=7 K1=6.60E-13 K2=0.0 K3=2.76E+03 # gg08_rnum=4138
O + SO2 -> SO + O2										RTYPE=7 K1=9.01E-12 K2=0.0 K3=9.84E+03 # gg08_rnum=4139
#O2 + SO -> SO2 + O										RTYPE=7 K1=1.10E-14 K2=1.89E+00 K3=1.54E+03 # gg08_rnum=4144, see below for update as per A04
#OH + CS -> OCS + H										RTYPE=7 K1=9.39E-14 K2=1.12E+00 K3=8.00E+02 # gg08_rnum=4154, see below for update as per L12
OH + H2S -> H2O + HS									RTYPE=7 K1=6.00E-12 K2=0.0 K3=7.50E+01 # gg08_rnum=4158
OH + S -> HS + O										RTYPE=7 K1=6.60E-11 K2=0.0 K3=0.0 # gg08_rnum=4172
OH + SO -> SO2 + H										RTYPE=7 K1=8.60E-11 K2=0.0 K3=0.0 # gg08_rnum=4174, Ea supported by G13
S + C2 -> CS + C										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4176
S + CH -> CS + H										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4177
S + CH2 -> CS + H2										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4178
S + CH2 -> HCS + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4179
S + CH3 -> H2CS + H										RTYPE=7 K1=1.40E-10 K2=0.0 K3=0.0 # gg08_rnum=4180
S + HS -> S2 + H										RTYPE=7 K1=4.50E-11 K2=0.0 K3=0.0 # gg08_rnum=4181, Ea supported by S02
S + NH -> NS + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4182
#S + O2 -> SO + O										RTYPE=7 K1=2.30E-12 K2=0.0 K3=0.0 # gg08_rnum=4183, slightly updated rate as per A04
S + OH -> SO + H										RTYPE=7 K1=6.60E-11 K2=0.0 K3=0.0 # gg08_rnum=4184
S + SO -> S2 + O										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=1.15E+04 # gg08_rnum=4185
O + SO -> SO2											RTYPE=8 K1=3.20E-16 K2=-1.60E+00 K3=0.0 # gg08_rnum=4205
#S + CO -> OCS											RTYPE=8 K1=1.60E-17 K2=-1.50E+00 K3=0.0 # gg08_rnum=4207, see below for updated kinetics as per L12
C2S1+ + E1- -> CS + C									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4265
C2S1+ + E1- -> C2 + S									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4266
C3S1+ + E1- -> C3 + S									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4304
C3S1+ + E1- -> C2 + CS									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4305
C3S1+ + E1- -> C2S + C									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4306
C4S1+ + E1- -> C2S + C2									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4335
C4S1+ + E1- -> C3 + CS									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4336
C4S1+ + E1- -> C3S + C									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4337
CS1+ + E1- -> C + S										RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4509
H2CS1+ + E1- -> HCS + H									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4525
H2CS1+ + E1- -> CS + H + H								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4526
H2S1+ + E1- -> S + H + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4536
H2S1+ + E1- -> HS + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4537
H2S21+ + E1- -> HS + HS									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4538
H2S21+ + E1- -> S2H + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4539
H3CS1+ + E1- -> H2CS + H								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4547
H3CS1+ + E1- -> CS + H + H2								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4548
H3S1+ + E1- -> H2S + H									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4553
H3S1+ + E1- -> HS + H + H								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4554
H3S21+ + E1- -> H2S2 + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4555
H3S21+ + E1- -> S2H + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4556
HC2S1+ + E1- -> C2S + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4565
HC2S1+ + E1- -> CS + CH									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4566
HC3S1+ + E1- -> C3S + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4568
HC3S1+ + E1- -> C2S + CH								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4569
HC4S1+ + E1- -> C3S + CH								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4573
HC4S1+ + E1- -> C4S + H									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4574
HC4S1+ + E1- -> C2S + C2H								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4575
HCS1+ + E1- -> CS + H									RTYPE=9 K1=1.84E-07 K2=-5.70E-01 K3=0.0 # gg08_rnum=4586
HCS1+ + E1- -> CH + S									RTYPE=9 K1=7.87E-07 K2=-5.70E-01 K3=0.0 # gg08_rnum=4587
HNS1+ + E1- -> NS + H									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4682
HOCS1+ + E1- -> OCS + H									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4693
HOCS1+ + E1- -> OH + CS									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4694
HS1+ + E1- -> S + H										RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4712
HSiS1+ + E1- -> Si + HS									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4717
HSiS1+ + E1- -> SiS + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4718
#HSO1+ + E1- -> SO + H									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4719, see below for updates as per V17
HSO21+ + E1- -> SO2 + H									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4720
HSO21+ + E1- -> SO + H + O								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4721
HSO21+ + E1- -> SO + OH									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4722
NS1+ + E1- -> N + S										RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4760
#OCS1+ + E1- -> CO + S									RTYPE=9 K1=3.00E-07 K2=0.0 K3=0.0 # gg08_rnum=4763, see below for updates as per M05
#OCS1+ + E1- -> CS + O									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4764, see below for updates as per M05
HOCSH1+ + E1- -> OCS + H2								RTYPE=9 K1=3.00E-07 K2=0.0 K3=0.0 # gg08_rnum=4765
S21+ + E1- -> S + S										RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4872
S2H1+ + E1- -> HS + S									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4873
S2H1+ + E1- -> S2 + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4874
SiS1+ + E1- -> Si + S									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4915
SO1+ + E1- -> O + S										RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4916
SO21+ + E1- -> SO + O									RTYPE=9 K1=2.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4917
H2CS1+ + E1- -> H2CS									RTYPE=10 K1=1.10E-10 K2=-7.00E-01 K3=0.0 # gg08_rnum=5076
H2S1+ + E1- -> H2S										RTYPE=10 K1=1.10E-10 K2=-7.00E-01 K3=0.0 # gg08_rnum=5077
S1+ + E1- -> S											RTYPE=10 K1=3.90E-12 K2=-6.30E-01 K3=0.0 # gg08_rnum=5083
C1+ + S1- -> C + S										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5087
Fe1+ + S1- -> Fe + S									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5090
H1+ + S1- -> H + S										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5093
He1+ + S1- -> He + S									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5101
Mg1+ + S1- -> Mg + S									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5104
N1+ + S1- -> N + S										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5107
Na1+ + S1- -> Na + S									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5110
O1+ + S1- -> O + S										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5114
S1+ + C1- -> S + C										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5115
S1+ + H1- -> S + H										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5116
S1+ + S1- -> S + S										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5117
Si1+ + S1- -> Si + S									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5120
S + E1- -> S1-											RTYPE=12 K1=5.00E-15 K2=0.0 K3=0.0 # gg08_rnum=5124
H2S2 -> H2S21+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5174
HCS -> HCS1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5183
#S2H -> S2H1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5187, see below for update as per I99
#OCS -> OCS1+ + E1-										RTYPE=13 K1=2.37E-10 K2=0.0 K3=2.71E+00 # gg08_rnum=5197, see below for date as per H17
S -> S1+ + E1-											RTYPE=13 K1=7.20E-10 K2=0.0 K3=2.40E+00 # gg08_rnum=5205
S1- -> S + E1-											RTYPE=13 K1=2.40E-07 K2=0.0 K3=9.00E-01 # gg08_rnum=5206
#S2 -> S21+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5207, see below for update as per I99
C2S -> C2 + S											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5236
C3S -> C2 + CS											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5249
C4S -> C3 + CS											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5259
#CS -> C + S												RTYPE=13 K1=9.70E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5326, see below for update as per H17
H2CS -> CS + H2											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5332
#H2S -> HS + H											RTYPE=13 K1=3.20E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5335, see below for update as per H17
#H2S2 -> HS + HS											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5336, replaced with alt. products, ref:Isoniemi1999
#HS -> H + S												RTYPE=13 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=5379, see below for update as per H17
#S2H -> HS + S											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5380, replaced with alt. products, ref:Isoniemi1999
NS -> N + S												RTYPE=13 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=5394
#OCS -> CO + S											RTYPE=13 K1=2.28E-09 K2=0.0 K3=1.60E+00 # gg08_rnum=5399, see below for update as per H17
#S2 -> S + S												RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5421, see below for update as per H17
SiS -> Si + S											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=5440
#SO -> O + S												RTYPE=13 K1=3.30E-10 K2=0.0 K3=1.40E+00 # gg08_rnum=5441, see below for update as per H17
#SO2 -> SO + O											RTYPE=13 K1=1.05E-09 K2=0.0 K3=1.74E+00 # gg08_rnum=5442, see below for update as per H17
gC + gC2S -> gC3S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5483, gg08_EA_ref='EH'
gC + gC2S -> C3S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5484
gC + gHS -> gCS + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5519, gg08_EA_ref='M84'
gC + gHS -> CS + H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5520
gC + gNS -> gCN + gS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5531, gg08_EA_ref='M84'
gC + gNS -> CN + S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5532
gC + gS -> gCS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5543, gg08_EA_ref='EH'
gC + gS -> CS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5544
gC + gSO -> gCO + gS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5545, gg08_EA_ref='M84'
gC + gSO -> CO + S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5546
gH + gCS -> gHCS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.00E+03 # gg08_rnum=5877, gg08_EA_ref='EH'
gH + gCS -> HCS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5878
#gH + gH2S -> gH2 + gHS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=9.04E+02 # gg08_rnum=5903, updated below as per P99
#gH + gH2S -> H2 + HS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5904
gH + gHCS -> gH2CS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5931, gg08_EA_ref='guess. Exoth OK'
gH + gHCS -> H2CS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5932
gH + gHS -> gH2S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5957, gg08_EA_ref='EH'
gH + gHS -> H2S											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5958
#gH + gOCS -> gCO + gHS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5989, gg08_EA_ref='M84', see below for updated Ea
#gH + gOCS -> CO + HS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5990
gH + gS -> gHS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6001, gg08_EA_ref='EH'
gH + gS -> HS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6002
gH + gSO2 -> gO2 + gHS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6011, gg08_EA_ref='EH 92 Summer', not allowed: endothermic, sum(dHf)
gH + gSO2 -> O2 + HS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6012
gN + gHS -> gNS + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6111, gg08_EA_ref='M84'
gN + gHS -> NS + H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6112
gN + gNS -> gN2 + gS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6119, gg08_EA_ref='M84'
gN + gNS -> N2 + S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6120
gN + gS -> gNS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6125, gg08_EA_ref='Hasegawa'
gN + gS -> NS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6126
gO + gCS -> gOCS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6237, gg08_EA_ref='TH'
gO + gCS -> OCS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6238
gO + gHS -> gSO + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6249, gg08_EA_ref='M84'
gO + gHS -> SO + H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6250
gO + gNS -> gNO + gS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6255, gg08_EA_ref='M84'
gO + gNS -> NO + S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6256
gO + gS -> gSO											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6265, gg08_EA_ref='TH'
gO + gS -> SO											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6266
gO + gSO -> gSO2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6267, gg08_EA_ref='TH'
gO + gSO -> SO2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6268
gS + gCH -> gHCS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6329, gg08_EA_ref='hasegawa'
gS + gCH -> HCS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6330
gS + gCH3 -> gH2CS + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6331, gg08_EA_ref='M84'
gS + gCH3 -> H2CS + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6332
gS + gCO -> gOCS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6333, gg08_EA_ref='From our gas network', EA confd via A10
gS + gCO -> OCS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6334
gS + gNH -> gNS + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6335, gg08_EA_ref='M84'
gS + gNH -> NS + H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6336
gC2S -> C2S												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6350
gC3S -> C3S												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6360
gC4S -> C4S												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6368
gCS -> CS												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6433
gH2CS -> H2CS											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6445
gH2S -> H2S												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6448
gH2S2 -> H2S2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6449
gHCS -> HCS												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6472
gHS -> HS												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6497
gS2H -> S2H												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6498
gNS -> NS												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6518
gOCS -> OCS												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6524
gS -> S													RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6542
gS2 -> S2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6543
gSiS -> SiS												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6562
gSO -> SO												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6563
gSO2 -> SO2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6564
gC2S -> C2S												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6597
gC3S -> C3S												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6607
gC4S -> C4S												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6615
gCS -> CS												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6680
gH2CS -> H2CS											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6692
gH2S -> H2S												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6695
gH2S2 -> H2S2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6696
gHCS -> HCS												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6719
gHS -> HS												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6744
gS2H -> S2H												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6745
gNS -> NS												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6765
gOCS -> OCS												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6771
gS -> S													RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6789
gS2 -> S2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6790
gSiS -> SiS												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6809
gSO -> SO												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6810
gSO2 -> SO2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6811
gC2S -> gCS + gC										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6845
gC3S -> gC2 + gCS										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6855
gC4S -> gC3 + gCS										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6864
gCS -> gC + gS											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6932
gH2CS -> gHCS + gH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6942
#gH2S -> gH2 + gS										RTYPE=17 K1=5.15E+03 K2=0.0 K3=0.0 # gg08_rnum=6945, replaced with alt. products, ref:CruzDiaz2014
#gH2S2 -> gHS + gHS										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6946, replaced with alt. products, ref:Isoniemi1999
gHCS -> gCH + gS										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6969
gHCS -> gCS + gH										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6970
gHS -> gH + gS											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7002
#gS2H -> gHS + gS										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7003, replaced with alt. products, ref:Isoniemi1999
gNS -> gN + gS											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7021
gOCS -> gCO + gS										RTYPE=17 K1=5.35E+03 K2=0.0 K3=0.0 # gg08_rnum=7027
#gS2 -> gS + gS											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7048, see below for update as per I99
gSiS -> gSi + gS										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7066
gSO -> gS + gO											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7067, see below for updates as per KIDA.UVA.2015
gSO2 -> gSO + gO										RTYPE=17 K1=1.88E+03 K2=0.0 K3=0.0 # gg08_rnum=7068, see below for update as per M07
gH2S -> gS + gH + gH									RTYPE=18 K1=8.50E+02 K2=0.0 K3=0.0 # gg08_rnum=7136
gH2S -> gHS + gH										RTYPE=18 K1=8.50E+02 K2=0.0 K3=0.0 # gg08_rnum=7137
gHCS -> gCS + gH										RTYPE=18 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7140
#gOCS -> gCS + gO										RTYPE=18 K1=4.80E+02 K2=0.0 K3=0.0 # gg08_rnum=7148, see below for update as per F08
#gOCS -> gCO + gS										RTYPE=18 K1=9.60E+02 K2=0.0 K3=0.0 # gg08_rnum=7149, see below for update as per F08
gC2S -> gC2 + gS										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7164
gC3S -> gC2 + gCS										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7177
gC4S -> gC3 + gCS										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7188
#gCS -> gC + gS											RTYPE=19 K1=9.70E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7267, see below for update as per H17
gH2CS -> gCS + gH2										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7276
#gH2S -> gHS + gH										RTYPE=19 K1=3.20E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7279, see below for update as per CD14
#gH2S2 -> gHS + gHS										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7280, replaced with alt. products, ref:Isoniemi1999
#gHS -> gH + gS											RTYPE=19 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=7334, see below for update as per H17
#gS2H -> gHS + gS										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7335, replaced with alt. products, ref:Isoniemi1999
gNS -> gN + gS											RTYPE=19 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=7353
#gOCS -> gCO + gS										RTYPE=19 K1=2.28E-09 K2=0.0 K3=1.60E+00 # gg08_rnum=7359, see below for update as per H17
#gS2 -> gS + gS											RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7380, see below for update as per H17
gSiS -> gSi + gS										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=7398
#gSO -> gO + gS											RTYPE=19 K1=3.30E-10 K2=0.0 K3=1.40E+00 # gg08_rnum=7399, see below for updates as per H17
#gSO2 -> gSO + gO										RTYPE=19 K1=1.05E-09 K2=0.0 K3=1.74E+00 # gg08_rnum=7400, see below for updates as per H17
#gH2S2 -> gHS + gHS										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7523, replaced with alt. products, ref:Isoniemi1999
#gH2S2 -> gS2H + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7524, see below for update as per I99
gHCS -> gCS + gH										RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7539
#gS2H -> gHS + gS										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7546, replaced with alt. products, ref:Isoniemi1999
#gS2H -> gS2 + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7547, see below for update as per I99
#gOCS -> gCS + gO										RTYPE=20 K1=7.90E-11 K2=0.0 K3=2.71E+00 # gg08_rnum=7556, see below for update as per F08
#gOCS -> gCO + gS										RTYPE=20 K1=1.58E-10 K2=0.0 K3=2.71E+00 # gg08_rnum=7557, see below for update as per F08
#gS2 -> gS + gS											RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7564, see below for update as per I99
C2S -> gC2S												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7604
C3S -> gC3S												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7614
C4S -> gC4S												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7622
CS -> gCS												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7687
H2CS -> gH2CS											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7699
H2S -> gH2S												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7702
H2S2 -> gH2S2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7703
HCS -> gHCS												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7726
HS -> gHS												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7751
S2H -> gS2H												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7752
NS -> gNS												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7772
OCS -> gOCS												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7778
S -> gS													RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7796
S2 -> gS2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7797
SiS -> gSiS												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7816
SO -> gSO												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7817
SO2 -> gSO2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7818
###
# here begins the updates (+ references/descriptions)
###
# fix barrier
gH + gOCS -> gCO + gHS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.95E3 # E\sub{a} updated to match gas-phase
gH + gOCS -> CO + HS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.95E3 #
	# from Credali/Russo 1967: sulfuric acid catalyzes 3*H2CO -> trithiane
	#TODO!
	# from Linke+ 1979 (and Kolesnikova+ 2014): add MeSH (and EtSH)
	#TODO!
	# from Agarwal+ 1985: add HCO+HCO->H2CO+CO
	#TODO!
	# from Froese & Goddard 1993: add reactive destruction of CS2 (k1 from Atkinson+ 2004; Ea from Glarborg+ 2014)
O + CS2 -> CS + SO										RTYPE=7 K1=2.97e-11 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
O + CS2 -> OCS + S										RTYPE=7 K1=2.97e-12 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
O + CS2 -> CO + S2										RTYPE=7 K1=3.3e-13 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
gO + gCS2 -> gCS + gSO									RTYPE=14 K1=1.0 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
gO + gCS2 -> CS + SO									RTYPE=14 K1=1.0 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
gO + gCS2 -> gOCS + gS									RTYPE=14 K1=1.0 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
gO + gCS2 -> OCS + S									RTYPE=14 K1=1.0 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
gO + gCS2 -> gCO + gS2									RTYPE=14 K1=1.0 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
gO + gCS2 -> CO + S2									RTYPE=14 K1=1.0 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
	# from Ghanshyam+ 1993: add CH3SH photochem since it is new (rates scaled from SO2 by half as per Sheraton+ 1981)
CH3SH -> CH3 + HS										RTYPE=13 K1=1.4E-9 K2=1.72 K3=2.5 # ref:Heays2017
CH3SH -> CH3S + H										RTYPE=13 K1=1.4E-9 K2=1.72 K3=2.5 # ref:Heays2017
CH3SH -> CH3SH1+ + E1-									RTYPE=13 K1=1.9E-9 K2=2.29 K3=3.18 # ref:Heays2017
gCH3SH -> gCH3 + gHS									RTYPE=17 K1=3.0E+2 K2=0.0 K3=0.0 # ref:Sheraton1981, i.e. \ce{SO2}*1/2
gCH3SH -> gCH2SH + gH									RTYPE=17 K1=3.0E+2 K2=0.0 K3=0.0 # ref:Sheraton1981, i.e. \ce{SO2}*1/2
gCH3SH -> gCH3S + gH									RTYPE=17 K1=3.0E+2 K2=0.0 K3=0.0 # ref:Sheraton1981, i.e. \ce{SO2}*1/2
gCH3SH -> gCH3S + gH									RTYPE=19 K1=1.4E-9 K2=1.72 K3=2.5 # ref:Heays2017
gCH3SH -> gCH3 + gHS									RTYPE=19 K1=1.4E-9 K2=1.72 K3=2.5 # ref:Heays2017
	# add CH3S & CH2SH photochem as per CH3O/CH2OH equivalent, using scaling against CH3OH
CH3S -> CH3 + S											RTYPE=13 K1=3.0E-10 K2=0.0 K3=2.37 # set to same scale as CH3O vs CH3OH
gCH3S -> gCH3 + gS										RTYPE=17 K1=6.0E+2 K2=0.0 K3=0.0 # duplicated from CH3SH tot
gCH3S -> gCH3 + gS										RTYPE=19 K1=3.0E-10 K2=0.0 K3=2.37 # same as rtype=13
CH2SH -> CH2 + HS										RTYPE=13 K1=3.0E-10 K2=0.0 K3=2.37 # duplicated from CH3S
gCH2SH -> gCH2 + gHS									RTYPE=17 K1=6.0E+2 K2=0.0 K3=0.0 # duplicated from CH3S
gCH2SH -> gCH2 + gHS									RTYPE=19 K1=3.0E-10 K2=0.0 K3=2.37 # duplicated from CH3S
	# from Morokuma/Muguruma 1994: SO3 rapidly reacts with water (water-catalyzed)
	#gSO3 + gH2O -> gH2SO4									RTYPE=14 K1=0.25 K2=0.0 K3=0.0 # K1 accounts for prob of neighboring water, where Ea=0 requires H2O as catalyst
	#gSO3 + gH2O -> H2SO4									RTYPE=14 K1=0.25 K2=0.0 K3=0.0 #
	# from Cheng & Hung 1996: add competing pathways involving HS
gO + gH2S -> gH + gHSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Cheng1996
gO + gH2S -> H + HSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gO + gH2S -> gHS + gOH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Cheng1996
gO + gH2S -> HS + OH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Cheng & Hung 1996: add formation of SO
gS + gO2 -> gSO + gO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Cheng1996
gS + gO2 -> SO + O										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gO + gHS -> gSO + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Cheng1996
gO + gHS -> SO + H										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS + gOH -> gSO + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Cheng1996
gS + gOH -> SO + H										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Cheng & Hung 1996: add missing oxidation reactions
gOH + gS2H -> gH2O + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Cheng1996
gOH + gS2H -> H2O + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gOH + gS2H -> gHSO + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # not allowed: endothermic, sum(dHf)
gOH + gS2H -> HSO + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Isoniemi+ 1999: update photolysis entries for H2S2
H2S2 -> S2H + H											RTYPE=13 K1=5.5E-10 K2=0.0 K3=1.7 # ref:Isoniemi1999
H2S2 -> S2 + H2											RTYPE=13 K1=4.5E-10 K2=0.0 K3=1.7 # ref:Isoniemi1999
gH2S2 -> gS2H + gH										RTYPE=17 K1=9.4E+2 K2=0.0 K3=0.0 # ref:Isoniemi1999
gH2S2 -> gS2 + gH2										RTYPE=17 K1=7.6E+2 K2=0.0 K3=0.0 # ref:Isoniemi1999
gH2S2 -> gS2H + gH										RTYPE=19 K1=5.5E-10 K2=0.0 K3=1.7 # same as rtype=13
gH2S2 -> gS2 + gH2										RTYPE=19 K1=4.5E-10 K2=0.0 K3=1.7 # same as rtype=13
gH2S2 -> gS2H + gH										RTYPE=20 K1=1.1E-10 K2=0.0 K3=2.5 # ref:Isoniemi1999
gH2S2 -> gS2 + gH2										RTYPE=20 K1=9.0E-11 K2=0.0 K3=2.5 # ref:Isoniemi1999
	# from Isoniemi+ 1999: update photolysis entries for S2H
S2H -> S2 + H											RTYPE=1 K1=1.2E+2 K2=0.0 K3=0.0 # ref:Isoniemi1999
S2H -> S2 + H											RTYPE=13 K1=7.0E-11 K2=0.0 K3=1.7 # ref:Isoniemi1999
gS2H -> gS2 + gH										RTYPE=17 K1=1.2E+2 K2=0.0 K3=0.0 # same as rtype=1
gS2H -> gS2 + gH										RTYPE=19 K1=7.0E-11 K2=0.0 K3=1.7 # same as rtype=13
gS2H -> gS2 + gH										RTYPE=20 K1=1.4E-11 K2=0.0 K3=2.5 # ref:Isoniemi1999
S2H -> S2H1+ + E1-										RTYPE=13 K1=3.0E-10 K2=2.36 K3=3.27 # estimate, at least 2*S2
	# from Isoniemi+ 1999: update photolysis entries for S2
S2 -> S + S												RTYPE=1 K1=1.0E+2 K2=0.0 K3=0.0 # based on ref:Isoniemi1999, i.e. more stable than S2H
#S2 -> S21+ + E1-										RTYPE=13 K1=7.0E-11 K2=0.0 K3=2.50E+00 # updated as per H17
#S2 -> S + S												RTYPE=13 K1=7.0E-11 K2=0.0 K3=1.70E+00 # see update below as per H17
gS2 -> gS + gS											RTYPE=17 K1=1.0E+02 K2=0.0 K3=0.0 # same as rtype=1
#gS2 -> gS + gS											RTYPE=19 K1=7.0E-11 K2=0.0 K3=1.70E+00 # see update below as per H17
gS2 -> gS + gS											RTYPE=20 K1=7.0E-11 K2=0.0 K3=2.50E+00 # ref:Isoniemi1999
	# from Peng+ 1999: update H2S+H.. updated as per Lambers & Kaestner 2017
	#H + H2S -> HS + H2										RTYPE=7 K1=5.8E-17 K2=1.9 K3=4.55E+2 # based on a fit across 190-2237 K
	#gH + gH2S -> gH2 + gHS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.55E+2 # E\sub{a} from Lamberts & Kaestner (2017)
	#gH + gH2S -> H2 + HS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.55E+2 #
	# leaving SO3 out for now..
	#	# from Chaabouni+ 2000: added SO3 formation route, which only partially arises from SO2+O
	#gO + gSO2 -> gSO3										RTYPE=14 K1=0.5 K2=0.0 K3=1.0e3 # E\sub{a} from Atkinson04, BR based on fact that half goes to excited SO2
	#gO + gSO2 -> SO3										RTYPE=14 K1=0.5 K2=0.0 K3=1.0e3 #
	#	# from Chaabouni+ 2000: SO3 photodissociation is much less wrt SO2
	#gSO3 -> gSO2 + gO										RTYPE=17 K1=5E+2 K2=0.0 K3=0.0 # scaled down from SO2
	#gSO3 -> gSO2 + gO										RTYPE=19 K1=3E-10 K2=0.0 K3=1.74 # scaled down from SO2
	# from Sendt+ 2002: update H2S-related chemistry
gS + gHS -> gS2 + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Sendt2002
gS + gHS -> S2 + H										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
H2S2 + H -> H2S + HS									RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # $\alpha$ is conservative estimate, ref:Sendt2002
gH2S2 + gH -> gH2S + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Sendt2002
gH2S2 + gH -> H2S + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# leaving HS2 out for now..
	#H + HS2 -> HS + HS										RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # α is conservative estimate (TODO: calc explicitly)
	#gH + gHS2 -> gHS + gHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from S02
	#gH + gHS2 -> HS + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#HS + HS2 -> H2S + S2									RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # α is conservative estimate (TODO: calc explicitly)
	#gHS + gHS2 -> gH2S + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from S02
	#gHS + gHS2 -> H2S + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#H + HS2 -> H2 + S2										RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # α is conservative estimate (TODO: calc explicitly)
	#gH + gHS2 -> gH2 + gS2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from S02
	#gH + gHS2 -> H2 + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#S + HS2 -> S2 + HS										RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # α is conservative estimate (TODO: calc explicitly)
	#gS + gHS2 -> gS2 + gHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from S02
	#gS + gHS2 -> S2 + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#HS2 + HS2 -> H2S2 + S2									RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # α is conservative estimate (TODO: calc explicitly)
	#gHS2 + gHS2 -> gH2S2 + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from S02
	#gHS2 + gHS2 -> H2S2 + S2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#H2S2 + H -> HS2 + H2									RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # α is conservative estimate (TODO: calc explicitly)
	#gH2S2 + gH -> gHS2 + gH2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from S02
	#gH2S2 + gH -> HS2 + H2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Yamada+ 2002: add various neutral-neutral rxns for small chains (HxCyS).. TODO: add gas-phase rxns?
gCH + gHS -> CS + H2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gCH + gHS -> gCS + gH2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gC2 + gH2S -> HC2S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gC2 + gH2S -> gHC2S + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gCH + gHCS -> HC2S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gCH + gHCS -> gHC2S + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gC2H + gHS -> HC2S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gC2H + gHS -> gHC2S + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gCH2 + gCS -> HC2S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gCH2 + gCS -> gHC2S + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
	# from Steudel & Eckert 2003: vapor mixture of species, with larger species as trace
gS3 -> S3												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS3 -> S3												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
S3 -> gS3												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS4 -> S4												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS4 -> S4												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
S4 -> gS4												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS5 -> S5												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS5 -> S5												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
S5 -> gS5												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS6 -> S6												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS6 -> S6												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
S6 -> gS6												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS7 -> S7												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS7 -> S7												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
S7 -> gS7												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS8 -> S8												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS8 -> S8												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
S8 -> gS8												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
	# leaving S2O out for now..
	#	# from Steudel & Eckert 2003: S2O is "an important lower oxide"
	#gSO + gS -> gS2O										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gSO + gS -> S2O										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gSO + gS2 -> gS2O + gS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gSO + gS2 -> S2O + S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS2 + gO -> gS2O										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS2 + gO -> S2O											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS2O + gS2O -> gS3 + gSO2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS2O + gS2O -> S3 + SO2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS2O -> gSO + gS										RTYPE=17 K1=1.88E+3 K2=0.0 K3=0.0 # copied from SO2
	#gS2O -> gSO + gS										RTYPE=19 K1=1.05E-09 K2=0.0 K3=1.74E+00 # copied from SO2
	# from Atkinson+ 2004: general updates + add previously ignored reactions
O + CS -> CO + S										RTYPE=7 K1=2.7E-10 K2=0.0 K3=7.6E+2 # ref:Atkinson2004
O2 + SO -> SO2 + O										RTYPE=7 K1=1.6E-13 K2=0.0 K3=2.3E+3 # ref:Atkinson2004
gO2 + gSO -> gO + gSO2									RTYPE=14 K1=1.0 K2=0.0 K3=2.3e3 # ref:Atkinson2004
gO2 + gSO -> O + SO2									RTYPE=14 K1=1.0 K2=0.0 K3=2.3e3 #
S + O2 -> SO + O										RTYPE=7 K1=2.1E-12 K2=0.0 K3=0.0 # ref:Atkinson2004
gS + gO2 -> gSO + gO									RTYPE=14 K1=1.0 K2=0.0 K3=0 # ref:Atkinson2004
gS + gO2 -> SO + O										RTYPE=14 K1=1.0 K2=0.0 K3=0 #
S + O3 -> SO + O2										RTYPE=7 K1=1.2E-11 K2=0.0 K3=0.0 # ref:Atkinson2004
gS + gO3 -> gSO + gO2									RTYPE=14 K1=1.0 K2=0.0 K3=0 # ref:Atkinson2004
gS + gO3 -> SO + O2										RTYPE=14 K1=1.0 K2=0.0 K3=0 #
SO + O3 -> SO2 + O2										RTYPE=7 K1=4.5E-12 K2=0.0 K3=1.2e3 # ref:Atkinson2004
gSO + gO3 -> SO2 + O2									RTYPE=14 K1=1.0 K2=0.0 K3=1.2e3 #
gSO + gO3 -> gSO2 + gO2									RTYPE=14 K1=1.0 K2=0.0 K3=1.2e3 # ref:Atkinson2004
gCS + gO2 -> gCO + gSO									RTYPE=14 K1=1.0 K2=0.0 K3=0 # ref:Atkinson2004
gCS + gO2 -> CO + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0 #
gCS + gO2 -> gOCS + gO									RTYPE=14 K1=1.0 K2=0.0 K3=0 # ref:Atkinson2004
gCS + gO2 -> OCS + O									RTYPE=14 K1=1.0 K2=0.0 K3=0 #
	#gCS + gO3 -> gOCS + gO2									RTYPE=14 K1=1.0 K2=0.0 K3=0 #
	#gCS + gO3 -> OCS + O2									RTYPE=14 K1=1.0 K2=0.0 K3=0 #
gOH + gH2S -> gH2O + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Atkinson2004
gOH + gH2S -> H2O + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# will leave out HOSO2 for now
	#gOH + gSO2 -> gHOSO2									RTYPE=14 K1=1.0 K2=0.0 K3=0 #
	#gOH + gSO2 -> HOSO2										RTYPE=14 K1=1.0 K2=0.0 K3=0 #
gHO2 + gH2S -> gH2O + gHSO								RTYPE=14 K1=1.0 K2=0.0 K3=6.2e3 # ref:Atkinson2004
gHO2 + gH2S -> H2O + HSO								RTYPE=14 K1=1.0 K2=0.0 K3=6.2e3 #
	#gO2 + gHS -> gO + gHSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # not allowed: endothermic, sum(dHf)
	#gO2 + gHS -> O + HSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gO3 + gHS -> gO2 + gHSO									RTYPE=14 K1=1.0 K2=0.0 K3=280 # ref:Atkinson2004
gO3 + gHS -> O2 + HSO									RTYPE=14 K1=1.0 K2=0.0 K3=280 #
	# if HSO is new, add its photodestruction, evaporation/accretion, protonation
HSO -> HSO1+ + E1-										RTYPE=1 K1=6.0e+2 K2=0.0 K3=0.0 # duplicated from HCO
HSO -> O + HS											RTYPE=1 K1=7.5e+2 K2=0.0 K3=0.0 # duplicated from HO2
HSO -> SO + H											RTYPE=1 K1=1.0e+3 K2=0.0 K3=0.0 # scaled up from HO2 for weaker bond
HSO -> HSO1+ + E1-										RTYPE=13 K1=2.0e-10 K2=0.0 K3=2.5 # duplicated from HO2
HSO -> SO + H											RTYPE=13 K1=7.5e-10 K2=0.0 K3=1.7 # scaled up from HO2 for weaker bond
HSO -> HS + O											RTYPE=13 K1=3.7e-10 K2=0.0 K3=1.7 # scaled up from HO2 for weaker bond
HSO -> OH + S											RTYPE=13 K1=3.7e-10 K2=0.0 K3=1.7 # scaled up from HO2 for weaker bond
gHSO -> HSO												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 #
gHSO -> HSO												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 #
gHSO -> gO + gHS										RTYPE=17 K1=7.5e+2 K2=0.0 K3=0.0 # duplicated from rtype=1
gHSO -> gSO + gH										RTYPE=17 K1=1.0e+3 K2=0.0 K3=0.0 # duplicated from rtype=1
gHSO -> gSO + gH										RTYPE=19 K1=7.5e-10 K2=0.0 K3=1.7 # duplicated from rtype=13
gHSO -> gHS + gO										RTYPE=19 K1=3.7e-10 K2=0.0 K3=1.7 # duplicated from rtype=13
gHSO -> gOH + gS										RTYPE=19 K1=3.7e-10 K2=0.0 K3=1.7 # duplicated from rtype=13
gHSO -> gSO + gH										RTYPE=20 K1=3.0e-10 K2=0.0 K3=2.5 # scaled up from HO2, i.e. weaker bond
HSO -> gHSO												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 #
gN + gHSO -> gSO + gNH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed, based on HO2
gN + gHSO -> SO + NH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gO + gHSO -> gSO + gOH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed, based on HO2
gO + gHSO -> SO + OH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gHS + gHSO -> gH2S + gSO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed, based on HO2
gHS + gHSO -> H2S + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gO + gHSO -> gO2 + gHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Ballester2008
gO + gHSO -> O2 + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gO3 + gHSO -> gOH + gSO + gO2							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Atkinson2004
gO3 + gHSO -> OH + SO + O2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Savage+ 2004: add missing (requires hi-temp!) formation of HS+ for completeness
S1+ + H2 -> HS1+ + H									RTYPE=2 K1=8.0e-11 K2=0.0 K3=9860.0 # ref:Savage2004
	# from Andreazza & Marinho 2005: add basic radiative association reactions
O + S -> SO												RTYPE=8 K1=1.1E-19 K2=0.28 K3=0.0 # ref:Andreazza2005
S + S -> S2												RTYPE=8 K1=1.4E-19 K2=0.33 K3=0.0 # ref:Andreazza2005
	# from Montaigne+ 2005: updated DRs of HCS+ and OCS+
OCS1+ + E1- -> CO + S									RTYPE=9 K1=2.91E-7 K2=-0.62 K3=0.0 # ref:Montaigne2005
OCS1+ + E1- -> CS + O									RTYPE=9 K1=4.90E-8 K2=-0.62 K3=0.0 # ref:Montaigne2005
OCS1+ + E1- -> SO + C									RTYPE=9 K1=1.05E-8 K2=-0.62 K3=0.0 # ref:Montaigne2005
	# leaving out for now, because this is way too efficient and is not backed by any kinetics study in literature
	#	# add Wakelam+ 2005-style S_n + O -> S_n-1 + SO destruction
	#	S2 + O -> S + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	#	S3 + O -> S2 + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	#	S4 + O -> S3 + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	#	S5 + O -> S4 + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	#	S6 + O -> S5 + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	#	S7 + O -> S6 + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	#	S8 + O -> S7 + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	# from Moore+ 2007: updates to SO2 photostability
#gSO2 -> gSO + gO										RTYPE=17 K1=1.88E+3 K2=0.0 K3=0.0 # was the same as the old entry for some reason..
	# from Moore+ 2007: added H2S2 formation route
gHS + gHS -> gH2S2										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Moore2007, ref:Zhou2009
gHS + gHS -> H2S2										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Moore+ 2007: added more complete oxidation routes from H2S to SOx (to complement updates from Cheng & Hung 1996)
#gHS + gHO2 -> gSO + gH2O								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed, products from ref:Zhou2013
#gHS + gHO2 -> SO + H2O									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gSO + gSO -> gSO2 + gS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Moore2007
gSO + gSO -> SO2 + S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Moore+ 2007: add additional icy ions (e.g. HSO3-, S2O52-, SO42-, HSO4-, H3O+)
	# TODO!
	# from Ferrante+ 2008: updated photochem of OCS (product BRs)
gOCS -> gCS + gO										RTYPE=18 K1=2.4E+2 K2=0.0 K3=0.0 # ref:Ferrante2008
gOCS -> gCO + gS										RTYPE=18 K1=1.2E+3 K2=0.0 K3=0.0 # ref:Ferrante2008
#gOCS -> gCO + gS										RTYPE=19 K1=5.7E-10 K2=0.0 K3=1.6 # this is 4x slower than the GG08 entry! updated again as per H17
gOCS -> gCS + gO										RTYPE=20 K1=3.7E-11 K2=0.0 K3=2.71 # ref:Ferrante2008
gOCS -> gCO + gS										RTYPE=20 K1=2.0E-10 K2=0.0 K3=2.71 # ref:Ferrante2008
	# from Ferrante+ 2008: added formation routes for CS2 and OCS2
gS + gOCS -> gS2 + gCO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Ferrante2008
gS + gOCS -> S2 + CO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS + gOCS -> gCS2 + gO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed, not allowed: endothermic, sum(dHf)
	#gS + gOCS -> CS2 + O									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# leaving OCS2 out for now..
	#gS + gOCS -> gOCS2										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed
	#gS + gOCS -> OCS2										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# if CS2 is new, add evaporation/adsorption
gCS2 -> CS2												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 #
gCS2 -> CS2												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 #
CS2 -> gCS2												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 #
	# if CS2 is new, add its photodestruction routes
CS2 -> CS + S											RTYPE=1 K1=1.7E+3 K2=0.0 K3=0.0 # copied from CO2
CS2 -> CS + S											RTYPE=13 K1=8.8E-9 K2=1.72 K3=2.5 # ref:Heays2017
gCS2 -> gCS + gS										RTYPE=17 K1=1.7E+3 K2=0.0 K3=0.0 # same as rtype=1
gCS2 -> gCS + gS										RTYPE=19 K1=8.8E-9 K2=1.72 K3=2.5 # ref:Heays2017
	# if CS2 is new, add its gas-phase ion-molecule rxns (scaled k_L is ~2x from CO2)
H1+ + CS2 -> HCS1+ + S									RTYPE=2 K1=7.00E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
H31+ + CS2 -> HSCS1+ + H2								RTYPE=2 K1=4.00E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
He1+ + CS2 -> S1+ + CS + He								RTYPE=2 K1=4.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
He1+ + CS2 -> CS1+ + S + He								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
He1+ + CS2 -> S21+ + C + He								RTYPE=2 K1=2.20E-11 K2=0.0 K3=0.0 # mass-scaled from CO2
He1+ + CS2 -> CS21+ + He								RTYPE=2 K1=2.40E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
He1+ + CS2 -> C1+ + S2 + He								RTYPE=2 K1=8.00E-11 K2=0.0 K3=0.0 # mass-scaled from CO2
N1+ + CS2 -> CS1+ + NS									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
N1+ + CS2 -> CS21+ + N									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
NH1+ + CS2 -> HNS1+ + CS								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
NH1+ + CS2 -> HSCS1+ + N								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
NH1+ + CS2 -> NS1+ + HCS								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
O1+ + CS2 -> SO1+ + CS									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
O2H1+ + CS2 -> HSCS1+ + O2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
OH1+ + CS2 -> HSCS1+ + O								RTYPE=2 K1=3.00E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
	# add alternative formation routes for CS2
gS + gHCS -> gCS2 + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Ferrante2008
gS + gHCS -> CS2 + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# add more HCS formation routes (mimicking gas-phase routes)
gS + gCH2 -> gHCS + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Ferrante2008
gS + gCH2 -> HCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# if HCS2+/CS2+ are new, add their recombination routes (k_L is scaled ~2x from CO2)
CS21+ + CH4 -> HSCS1+ + CH3								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + CH4 -> CH41+ + CS2								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + H -> H1+ + CS2									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + H -> HCS1+ + S									RTYPE=2 K1=4.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + H2 -> HSCS1+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + H2O -> H2O1+ + CS2								RTYPE=2 K1=2.04E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + H2O -> HSCS1+ + OH								RTYPE=2 K1=7.56E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + NH3 -> NH31+ + CS2								RTYPE=2 K1=1.98E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + NO -> NO1+ + CS2								RTYPE=2 K1=1.20E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + O -> O1+ + CS2									RTYPE=2 K1=9.62E-11 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + O -> SO1+ + CS									RTYPE=2 K1=1.64E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + O2 -> O21+ + CS2								RTYPE=2 K1=5.00E-11 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + E1- -> S + CS									RTYPE=9 K1=7.00E-07 K2=-7.50E-01 K3=0.0 # mass-scaled from CO2
HSCS1+ + NH3 -> NH41+ + CS2								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # calculated, see App. \ref{app:estatics}
HSCS1+ + HCN -> H2CN1+ + CS2							RTYPE=2 K1=3.30E-09 K2=-0.5 K3=0.0 # calculated, see App. \ref{app:estatics}
HSCS1+ + H2CS -> H3CS1+ + CS2							RTYPE=2 K1=2.30E-09 K2=-0.5 K3=0.0 # calculated, see App. \ref{app:estatics}
HSCS1+ + E1- -> HS + CS									RTYPE=9 K1=6.00E-07 K2=-6.40E-01 K3=0.0 # mass-scaled from CO2
HSCS1+ + E1- -> CS2 + H									RTYPE=9 K1=1.20E-07 K2=-6.40E-01 K3=0.0 # mass-scaled from CO2
HSCS1+ + E1- -> CS + H + S								RTYPE=9 K1=1.50E-06 K2=-6.40E-01 K3=0.0 # mass-scaled from CO2
	# if OCS2 is new, add its photodestruction routes
	# leaving OCS2 out for now..
	#gOCS2 -> gO + gCS2										RTYPE=17 K1=4.5E+3 K2=0.0 K3=0.0 # duplicated from OCS total
	#gOCS2 -> gS + gOCS										RTYPE=17 K1=4.5E+3 K2=0.0 K3=0.0 # duplicated from OCS total
	#gOCS2 -> gCO + gS + gS									RTYPE=18 K1=3.0E+3 K2=0.0 K3=0.0 # duplicated from OCS total
	#gOCS2 -> gO + gCS2										RTYPE=19 K1=1.5E-9 K2=0.0 K3=1.6 # duplicated from OCS total
	#gOCS2 -> gS + gOCS										RTYPE=19 K1=1.5E-9 K2=0.0 K3=1.6 # duplicated from OCS total
	#gOCS2 -> gCO + gS + gS									RTYPE=20 K1=3.0E-10 K2=0.0 K3=2.71 # duplicated from OCS total
	# from Zhou+ 2008/2009: update kinetics related to H2S/S system
HS + HS -> H2S + S										RTYPE=7 K1=3.00E-11 K2=0.0 K3=2.3E+3 # ref:Zhou2008
gS + gH2S -> gH2S2										RTYPE=14 K1=0.1 K2=0.0 K3=0.0 # ref:Zhou2009, small $\alpha$ for indirect pathway
gS + gH2S -> H2S2										RTYPE=14 K1=0.1 K2=0.0 K3=0.0 #
	# from Halfen+ 2009: add HSCN/HNCS
	#TODO!
	# from Adriaens+ 2010: updated activation barriers for OCS formation
#gS + gCO -> gOCS										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from Adriaens2010
#gS + gCO -> OCS											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
#gHS + gCO -> gOCS + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Adriaens2010, not allowed: endothermic, sum(dHf)
#gHS + gCO -> OCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Garozzo+ 2010: added S+S, C+S2, S+CS reactions
gS + gS -> gS2											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Garozzo2010
gS + gS -> S2											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gC + gS2 -> gCS2										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Garozzo2010
gC + gS2 -> CS2											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS + gCS -> gCS2										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Garozzo2010
gS + gCS -> CS2											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Gonzalez+ 2010: add bisulfite radical formation
	# leaving out HOSO2 for now..
	#gSO3 + gO2 -> gHOSO2 + gO2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gSO3 + gO2 -> HOSO2 + O2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Jimenez-Escobar+ 2011: add other chains/hexacycles
	#TODO!
	# from Jimenez-Escobar+ 2012: polymers up to S8 should exist
gS + gS2 -> gS3											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS + gS2 -> S3											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS + gS3 -> gS4											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS + gS3 -> S4											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS2 + gS2 -> gS4										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS2 + gS2 -> S4											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS + gS4 -> gS5											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS + gS4 -> S5											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS2 + gS3 -> gS5										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS2 + gS3 -> S5											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS + gS5 -> gS6											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS + gS5 -> S6											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS2 + gS4 -> gS6										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS2 + gS4 -> S6											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS3 + gS3 -> gS6										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS3 + gS3 -> S6											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
#gS + gS6 -> gS7											RTYPE=14 K1=1.0 K2=0.0 K3=1.0E3 # WARNING: E\sub{a} > 1000 K is likely
#gS + gS6 -> S7											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS2 + gS5 -> gS7										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS2 + gS5 -> S7											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS3 + gS4 -> gS7										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS3 + gS4 -> S7											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
#gS + gS7 -> gS8											RTYPE=14 K1=1.0 K2=0.0 K3=2.0E3 # E\sub{a} > 2000 K according to Stillinger+1986 (MD)
#gS + gS7 -> S8											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
#gS2 + gS6 -> gS8										RTYPE=14 K1=1.0 K2=0.0 K3=1.0E3 # E\sub{a} > 1000 K is likely
#gS2 + gS6 -> S8											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS3 + gS5 -> gS8										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS3 + gS5 -> S8											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS4 + gS4 -> gS8										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS4 + gS4 -> S8											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Jimenez-Escobar+ 2012: S8 is stable against x-rays -> cross-sections decrease wrt length
S3 -> S + S + S											RTYPE=1 K1=1.5E+3 K2=0.0 K3=0.0 # estimated more stable than CS2
S4 -> S3 + S											RTYPE=1 K1=1.0E+3 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S5 -> S4 + S											RTYPE=1 K1=9.0E+2 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S6 -> S5 + S											RTYPE=1 K1=5.0E+2 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S7 -> S + S6											RTYPE=1 K1=2.0E+2 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S7 -> S3 + S4											RTYPE=1 K1=2.0E+2 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S8 -> S4 + S4											RTYPE=1 K1=1.0E+2 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S8 -> S3 + S5											RTYPE=1 K1=1.0E+2 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S3 -> S + S + S											RTYPE=13 K1=1.0E-10 K2=0.0 K3=0.0 # estimated more stable than CS2
S4 -> S3 + S											RTYPE=13 K1=8.0E-11 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S5 -> S4 + S											RTYPE=13 K1=5.0E-11 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S6 -> S5 + S											RTYPE=13 K1=1.0E-11 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S7 -> S + S6											RTYPE=13 K1=5.0E-12 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S7 -> S3 + S4											RTYPE=13 K1=5.0E-12 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S8 -> S4 + S4											RTYPE=13 K1=1.0E-12 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S8 -> S3 + S5											RTYPE=13 K1=1.0E-12 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
gS3 -> gS + gS + gS										RTYPE=17 K1=1.5E+3 K2=0.0 K3=0.0 # duplicated from rtype=1
gS4 -> gS3 + gS											RTYPE=17 K1=9.0E+2 K2=0.0 K3=0.0 # duplicated from rtype=1
gS5 -> gS4 + gS											RTYPE=17 K1=6.0E+2 K2=0.0 K3=0.0 # duplicated from rtype=1
gS6 -> gS3 + gS3										RTYPE=17 K1=4.0E+2 K2=0.0 K3=0.0 # duplicated from rtype=1
gS7 -> gS + gS6											RTYPE=17 K1=1.0E+2 K2=0.0 K3=0.0 # duplicated from rtype=1
gS7 -> gS3 + gS4										RTYPE=17 K1=1.0E+2 K2=0.0 K3=0.0 # duplicated from rtype=1
gS8 -> gS4 + gS4										RTYPE=17 K1=5.0E+1 K2=0.0 K3=0.0 # duplicated from rtype=1
gS8 -> gS3 + gS5										RTYPE=17 K1=5.0E+1 K2=0.0 K3=0.0 # duplicated from rtype=1
gS3 -> gS + gS + gS										RTYPE=19 K1=1.0E-10 K2=0.0 K3=0.0 # duplicated from rtype=13
gS4 -> gS3 + gS											RTYPE=19 K1=6.0E-11 K2=0.0 K3=0.0 # duplicated from rtype=13
gS5 -> gS4 + gS											RTYPE=19 K1=3.0E-11 K2=0.0 K3=0.0 # duplicated from rtype=13
gS6 -> gS3 + gS3										RTYPE=19 K1=1.5E-11 K2=0.0 K3=0.0 # duplicated from rtype=13
gS7 -> gS6 + gS											RTYPE=19 K1=2.5E-12 K2=0.0 K3=0.0 # duplicated from rtype=13
gS7 -> gS3 + gS4										RTYPE=19 K1=2.5E-12 K2=0.0 K3=0.0 # duplicated from rtype=13
gS8 -> gS4 + gS4										RTYPE=19 K1=1.0E-12 K2=0.0 K3=0.0 # duplicated from rtype=13
gS8 -> gS3 + gS5										RTYPE=19 K1=1.0E-12 K2=0.0 K3=0.0 # duplicated from rtype=13
	# from Loison+ 2012: update O+HCS (replaces previous products OH+CS)
#O + HCS -> HS + CO										RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Vidal+ 2017 completely drops this channel
	# from Loison+ 2012: add alt OCS formation routes (and other branches)
S + HCO -> H + OCS										RTYPE=7 K1=8.0E-11 K2=0.0 K3=0.0 # ref:Loison2012
gS + gHCO -> gH + gOCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Loison2012
gS + gHCO -> H + OCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
S + HCO -> HS + CO										RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # ref:Loison2012
gS + gHCO -> gHS + gCO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Loison2012
gS + gHCO -> HS + CO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
OH + CS -> H + OCS										RTYPE=7 K1=1.7E-10 K2=0.0 K3=0.0 # ref:Loison2012
gOH + gCS -> gH + gOCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Loison2012
gOH + gCS -> H + OCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
OH + CS -> CO + HS										RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # ref:Loison2012
gOH + gCS -> gCO + gHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Loison2012
gOH + gCS -> CO + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
CH + SO -> OCS + H										RTYPE=7 K1=1.1E-10 K2=0.0 K3=0.0 # ref:Loison2012
gCH + gSO -> gOCS + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Loison2012
gCH + gSO -> OCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
CH + SO -> CO + HS										RTYPE=7 K1=9.0E-11 K2=0.0 K3=0.0 # ref:Loison2012
gCH + gSO -> gCO + gHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Loison2012
gCH + gSO -> CO + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Loison+ 2012: update S+CO->OCS with the activation barrier from their reference
S + CO -> OCS											RTYPE=8 K1=1.6E-17 K2=-1.5 K3=1.44e3 # ref:Loison2012
	# from Loison+ 2012: add related sulfur rxns
O + C2S -> CO + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # ref:Loison2012
S + C2O -> CO + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # ref:Loison2012
OH + HCS -> H2O + CS									RTYPE=7 K1=1.7E-10 K2=0.0 K3=0.0 # ref:Loison2012
	#	# from Loison+ 2012: add a variety of OCS consumption reactions
C + OCS -> CO + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # ref:Loison2012
CH + OCS -> CO + CS + H									RTYPE=7 K1=4.0E-10 K2=0.0 K3=0.0 # ref:Loison2012
	# leave out new molecules NCS and HC2S for now..
	#CN + OCS -> CO + NCS									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 #
	#C2H + OCS -> CO + HC2S									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 #
C2 + OCS -> CO + C2S									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # ref:Loison2012
	# from Loison+ 2012: add H+HCS->H2+CS
H + HCS -> H2 + CS										RTYPE=7 K1=1.5E-10 K2=0.0 K3=0.0 # ref:Loison2012
gH + gHCS -> gH2 + gCS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # ref:Loison2012
gH + gHCS -> H2 + CS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # ref:Loison2012
	# from Glarborg+ 2013: update sulfur oxidation chemistry
gSO + gOH -> gSO2 + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Glarborg2013
gSO + gOH -> SO2 + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Zhou+ 2013: add missing reactions
gH + gS2H -> gHS + gHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gH + gS2H -> HS + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gH + gS2H -> gH2 + gS2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gH + gS2H -> H2 + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS + gS2H -> gHS + gS2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS + gS2H -> HS + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gHS + gS2H -> gH2S + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gHS + gS2H -> H2S + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS2H + gS2H -> gH2S2 + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS2H + gS2H -> H2S2 + S2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gHS + gHO2 -> gH2S + gO2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gHS + gHO2 -> H2S + O2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gO + gHS -> gOH + gS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gO + gHS -> OH + S										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gOH + gHS -> gH2O + gS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gOH + gHS -> H2O + S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS + gOH -> gSO + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS + gOH -> SO + H										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gHS + gHO2 -> gHSO + gOH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gHS + gHO2 -> HSO + OH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS + gHO2 -> gSO + gOH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS + gHO2 -> SO + OH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gH + gHSO -> gSO + gH2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gH + gHSO -> SO + H2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gOH + gHSO -> gSO + gH2O								RTYPE=14 K1=1.0 K2=0.0 K3=470 # ref:Zhou2013
gOH + gHSO -> SO + H2O									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gOH + gHSO -> gH2 + gSO2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gOH + gHSO -> H2 + SO2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gO + gS2 -> gSO + gS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gO + gS2 -> SO + S										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
	# leaving S2O out for now..
	#gO + gS2O -> gSO + gSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gO + gS2O -> SO + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS + gS2O -> gSO + gS2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS + gS2O -> SO + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gH + gS2O -> gOH + gS2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gH + gS2O -> OH + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Cruz-Diaz+ 2014: update solid H2S photodissociation rates (i.e. 8.5x higher than H2O)
gH2S -> gHS + gH										RTYPE=17 K1=8.25E+3 K2=0.0 K3=0.0 # ref:CruzDiaz2014
gH2S -> gHS + gH										RTYPE=19 K1=6.5E-9 K2=1.8 K3=2.63 # ref:CruzDiaz2014
	# from Glarborg+ 2014: update CS2 chemistry
gCS + gHS -> gCS2 + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Glarborg2014
gCS + gHS -> CS2 + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# leaving out CS3 for now..
	#gCS2 + gS -> gCS3										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from G14
	#gCS2 + gS -> CS3										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gCS3 + gO -> gCS2 + gSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from G14
	#gCS3 + gO -> CS2 + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gCS3 + gS -> gCS2 + gS2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from G14
	#gCS3 + gS -> CS2 + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#	# leaving OCS2 out for now..
	#gOCS2 + gO -> gOCS + gSO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from G14
	#gOCS2 + gO -> OCS + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gOCS2 + gS -> gOCS + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from G14
	#gOCS2 + gS -> OCS + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gOCS2 + gO2 -> gOCS + gSO2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from G14
	#gOCS2 + gO2 -> OCS + SO2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Glarborg+ 2014: update O3 chemistry (gas-phase is ~20x compared to S+O2)
O3 + HO2 -> O2 + O2 + OH								RTYPE=7 K1=4.20E-11 K2=0.75 K3=0.0 # ref:Glarborg2014
gO3 + gHO2 -> gO2 + gO2 + gOH							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Glarborg2014
gO3 + gHO2 -> O2 + O2 + OH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# leaving CS3 out for now..
	#	# if CS3 is new, add photochemistry
	#gCS3 -> gS2 + gCS										RTYPE=17 K1=1.5E+3 K2=0.0 K3=0.0 # duplicated from CS2
	#gCS3 -> gS2 + gCS										RTYPE=19 K1=1.0E-10 K2=0.0 K3=2.0 # duplicated from CS2
	# from Jimenez-Escobar+ 2014: add HCO+HCO->H2CO+CO
gHCO + gHCO -> gH2CO + gCO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2014
gHCO + gHCO -> H2CO + CO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Jimenez-Escobar+ 2014: add H2S3
	#TODO!
	# leaving out new gOCS destruction reactions for now..
	#	# from Chen+ 2015: add missing formation routes for CS2/SO/SO2
	#gH2S + gOCS -> gCS2 + gH2O								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed
	#gH2S + gOCS -> CS2 + H2O								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from KIDA UVA 2015: update photodiss/photoion rates
#gSO -> gS + gO											RTYPE=17 K1=7.0E+3 K2=0.0 K3=0.0 # as per KIDA.UVA.2015, approx scaled from SO/H2S
#H2S -> H2S1+ + E1-										RTYPE=13 K1=7.3E-10 K2=0.0 K3=3.09 # as per KIDA.UVA.2015, rxn 346
#OCS -> OCS1+ + E1-										RTYPE=13 K1=6.9E-10 K2=0.0 K3=3.35 # as per KIDA.UVA.2015, rxn 359, updated as per H17
	# add CSSH & HCSSH formation routes
HS + H2CS -> HCS + H2S									RTYPE=7 K1=7.50E-12 K2=0.0 K3=0.0 # scaled from OH+H2CO
HS + H2CS -> HCSSH + H									RTYPE=7 K1=1.50E-13 K2=0.0 K3=0.0 # scaled from OH+H2CO
HCS1+ + H2S -> HCSSH21+									RTYPE=4 K1=2.00E-13 K2=-1.30E+00 K3=0.0 # scaled from H2O+HCO+
H2CS1+ + HS -> HCSSH21+									RTYPE=4 K1=2.00E-13 K2=-1.30E+00 K3=0.0 # scaled from H2S+HCS+
gHS + gH2CS -> gHCSSH + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gHS + gH2CS -> HCSSH + H								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gHS + gCS -> gCSSH										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gHS + gCS -> CSSH										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gH + gCSSH -> gHCSSH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gH + gCSSH -> HCSSH										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# if CSSH & HCSSH are new, add photochem
HCSSH -> HCSSH1+ + E1-									RTYPE=1 K1=6.50E+02 K2=0.0 K3=0.0 # duplicated from HCOOH
HCSSH -> HCS + HS										RTYPE=1 K1=2.49E+02 K2=0.0 K3=0.0 # duplicated from HCOOH
HCSSH -> HCSSH1+ + E1-									RTYPE=13 K1=1.73E-10 K2=0.0 K3=2.59E+00 # duplicated from HCOOH
HCSSH -> HCS + HS										RTYPE=13 K1=2.75E-10 K2=0.0 K3=1.80E+00 # duplicated from HCOOH
gHCSSH -> gHCS + gHS									RTYPE=17 K1=9.00E+02 K2=0.0 K3=0.0 # duplicated from rtype=1
gHCSSH -> gHCS + gHS									RTYPE=19 K1=4.50E-10 K2=0.0 K3=1.80E+00 # duplicated from rtype=13
CSSH -> CS2 + H											RTYPE=1 K1=1.7E+3 K2=0.0 K3=0.0 # duplicated from CS2
CSSH -> CS2 + H											RTYPE=13 K1=3.0E-10 K2=0.0 K3=2.0 # duplicated from CS2
gCSSH -> gCS2 + gH										RTYPE=17 K1=1.7E+3 K2=0.0 K3=0.0 # duplicated from CS2
gCSSH -> gCS2 + gH										RTYPE=19 K1=3.0E-10 K2=0.0 K3=2.0 # duplicated from CS2
	# add prot-HCSSH DR
HCSSH21+ + E1- -> CS2 + H2 + H							RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # mass-scaled from HCOOH2+
HCSSH21+ + E1- -> HCSSH + H								RTYPE=9 K1=2.00E-08 K2=-0.5 K3=0.0 # mass-scaled from HCOOH2+
HCSSH1+ + E1- -> HCS + HS								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # mass-scaled from HCOOH+
HCSSH1+ + E1- -> CS2 + H + H							RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # mass-scaled from HCOOH+
	# if CSSH & HCSSH are new, add accretion/desorption pathways
gHCSSH -> HCSSH											RTYPE=15 K1=1.0 K2=0.0 K3=0.0 #
gHCSSH -> HCSSH											RTYPE=16 K1=1.0 K2=0.0 K3=0.0 #
HCSSH -> gHCSSH											RTYPE=99 K1=1.0 K2=0.0 K3=0.0 #
gCSSH -> CSSH											RTYPE=15 K1=1.0 K2=0.0 K3=0.0 #
gCSSH -> CSSH											RTYPE=16 K1=1.0 K2=0.0 K3=0.0 #
CSSH -> gCSSH											RTYPE=99 K1=1.0 K2=0.0 K3=0.0 #
# add new reactions for the heavy ions to accrete onto a grain
Fe1+ + G1- -> gFe + G0									RTYPE=0 K1=2.30E-17 K2=5.00E-01 K3=0.0 # duplicated from neutral atom
Mg1+ + G1- -> gMg + G0									RTYPE=0 K1=3.70E-17 K2=5.00E-01 K3=0.0 # duplicated from neutral atom
Na1+ + G1- -> gNa + G0									RTYPE=0 K1=3.60E-17 K2=5.00E-01 K3=0.0 # duplicated from neutral atom
S1+ + G1- -> gS + G0									RTYPE=0 K1=3.00E-17 K2=5.00E-01 K3=0.0 # duplicated from neutral atom
Si1+ + G1- -> gSi + G0									RTYPE=0 K1=3.30E-17 K2=5.00E-01 K3=0.0 # duplicated from neutral atom
Cl1+ + G1- -> gCl + G0									RTYPE=0 K1=2.90E-17 K2=5.00E-01 K3=0.0 # mass-scaled from Fe
P1+ + G1- -> gP + G0									RTYPE=0 K1=3.10E-17 K2=5.00E-01 K3=0.0 # mass-scaled from Fe
	# update photochem via Heays+ 2017
H2S -> H2S1+ + E1-										RTYPE=13 K1=7.8E-10 K2=2.58 K3=3.53 # ref:Heays2017
H2S -> HS + H											RTYPE=13 K1=3.1E-9 K2=1.83 K3=2.64 # ref:Heays2017
SO -> SO1+ + E1-										RTYPE=13 K1=5.3E-10 K2=2.52 K3=3.46 # ref:Heays2017
SO -> O + S												RTYPE=13 K1=4.2E-9 K2=1.94 K3=2.76 # ref:Heays2017
gSO -> gO + gS											RTYPE=19 K1=4.2E-9 K2=1.94 K3=2.76 # ref:Heays2017
OCS -> OCS1+ + E1-										RTYPE=13 K1=7.7E-10 K2=2.86 K3=3.85 # ref:Heays2017
OCS -> CO + S											RTYPE=13 K1=4.7E-9 K2=1.68 K3=2.46 # ref:Heays2017
gOCS -> gCO + gS										RTYPE=19 K1=4.7E-9 K2=1.68 K3=2.46 # ref:Heays2017
SO2 -> SO21+ + E1-										RTYPE=13 K1=1.3E-10 K2=3.17 K3=4.25 # ref:Heays2017
SO2 -> SO + O											RTYPE=13 K1=2.4E-9 K2=1.94 K3=2.78 # ref:Heays2017
gSO2 -> gSO + gO										RTYPE=19 K1=2.4e-9 K2=1.94 K3=2.78 # ref:Heays2017
S2 -> S21+ + E1-										RTYPE=13 K1=1.3E-10 K2=2.36 K3=3.27 # ref:Heays2017
S2 -> S + S												RTYPE=13 K1=6.6E-10 K2=1.28 K3=1.9 # ref:Heays2017
gS2 -> gS + gS											RTYPE=19 K1=6.6E-10 K2=1.28 K3=1.9 # ref:Heays2017
HS -> HS1+ + E1-										RTYPE=13 K1=5.0E-11 K2=2.9 K3=3.92 # ref:Heays2017
HS -> H + S												RTYPE=13 K1=1.2E-9 K2=1.64 K3=2.4 # ref:Heays2017
gHS -> gH + gS											RTYPE=19 K1=1.2E-9 K2=1.64 K3=2.4 # ref:Heays2017
HS1+ -> H + S1+											RTYPE=13 K1=6.9E-10 K2=1.79 K3=2.83 # ref:Heays2017
CS -> CS1+ + E1-										RTYPE=13 K1=2.6E-11 K2=2.63 K3=3.59 # ref:Heays2017
CS2 -> CS21+ + E1-										RTYPE=13 K1=3.6E-10 K2=2.62 K3=3.57 # ref:Heays2017
CS -> C + S												RTYPE=13 K1=9.5E-10 K2=1.95 K3=2.77 # ref:Heays2017
gCS -> gC + gS											RTYPE=19 K1=9.5E-10 K2=1.95 K3=2.77 # ref:Heays2017
	# from Lambers & Kaestner 2017: update H2S+H
H + H2S -> HS + H2										RTYPE=7 K1=7.0E-12 K2=1.7 K3=4.55E+2 # fit to 70-2000 K, ref:Peng1999
gH + gH2S -> gH2 + gHS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.53E+3 # E\sub{a} from ref:Lamberts2017
gH + gH2S -> H2 + HS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.53E+3 #
	# general updates via Vidal+ 2017
H1+ + H2S -> H2S1+ + H									RTYPE=2 K1=6.71E-10 K2=-0.5 K3=0.0 # Table.B1.4 from ref:Vidal2017
H1+ + SO2 -> SO21+ + H									RTYPE=2 K1=4.2E-9 K2=-0.5 K3=0.0 # Table.B1.9 from ref:Vidal2017
H1+ + SO2 -> SO1+ + OH									RTYPE=2 K1=4.2E-9 K2=-0.5 K3=0.0 # Table.B1.9 from ref:Vidal2017
H1+ + H2CS -> H2CS1+ + H								RTYPE=2 K1=2.5E-9 K2=-0.4 K3=0.0 # Table.B1.10 from ref:Vidal2017
H1+ + H2CS -> HCS1+ + H2								RTYPE=2 K1=5.0E-9 K2=-0.4 K3=0.0 # Table.B1.10 from ref:Vidal2017
H1+ + H2CS -> CS1+ + H + H2								RTYPE=2 K1=2.5E-9 K2=-0.4 K3=0.0 # Table.B1.10 from ref:Vidal2017
HSO1+ + H -> SO1+ + H2									RTYPE=2 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.28 from ref:Vidal2017
HSO1+ + H -> S1+ + H2O									RTYPE=2 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.28 from ref:Vidal2017
C + H2S -> HCS + H										RTYPE=7 K1=2.5E-10 K2=0.0 K3=0.0 # Table.B1.50 from ref:Vidal2017
gC + gH2S -> gHCS + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.50 from ref:Vidal2017
gC + gH2S -> HCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.50 from ref:Vidal2017
C + SO -> CS + O										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.50 from ref:Vidal2017
C + SO -> CO + S										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.50 from ref:Vidal2017
gC + gSO -> gCS + gO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.51 from ref:Vidal2017
gC + gSO -> CS + O										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.51 from ref:Vidal2017
NS1+ + C -> CN + S1+									RTYPE=2 K1=6.0E-10 K2=0.0 K3=0.0 # Table.B1.53 from ref:Vidal2017
SO1+ + C -> CO + S1+									RTYPE=2 K1=6.0E-10 K2=0.0 K3=0.0 # Table.B1.54 from ref:Vidal2017
C + HCS -> H + C2S										RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.56 from ref:Vidal2017
C + HCS -> S + C2H										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.56 from ref:Vidal2017
gC + gHCS -> gH + gC2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.56 from ref:Vidal2017
gC + gHCS -> H + C2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.56 from ref:Vidal2017
gC + gHCS -> gS + gC2H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.56 from ref:Vidal2017
gC + gHCS -> S + C2H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.56 from ref:Vidal2017
C + H2CS -> CH2 + CS									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.57 from ref:Vidal2017
C + H2CS -> H + HC2S									RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.57 from ref:Vidal2017
gC + gSO2 -> gCO + gSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.61 from ref:Vidal2017
gC + gSO2 -> CO + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.61 from ref:Vidal2017
gC + gOCS -> gCS + gCO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.62 from ref:Vidal2017
NS1+ + N -> N2 + S1+									RTYPE=2 K1=6.0E-10 K2=0.0 K3=0.0 # Table.B1.90 from ref:Vidal2017
NH + CS -> HNC + S										RTYPE=7 K1=1.0E-11 K2=0.0 K3=1.2E+3 # Table.B1.99 from ref:Vidal2017
O + HCS -> OCS + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # Table.B1.116 from ref:Vidal2017
gO + gHCS -> gOCS + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.116 from ref:Vidal2017
gO + gHCS -> OCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.116 from ref:Vidal2017
H31+ + S -> H + H2S1+									RTYPE=2 K1=4.0E-10 K2=0.0 K3=0.0 # Table.B1.147 from ref:Vidal2017
gS + gCH -> gCS + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.161 from ref:Vidal2017
gS + gCH -> CS + H										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.161 from ref:Vidal2017
gS + gC2 -> gCS + gC									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.164 from ref:Vidal2017
gS + gC2 -> CS + C										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.164 from ref:Vidal2017
gS + gC2H -> gC2S + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.165 from ref:Vidal2017
gS + gC2H -> C2S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.165 from ref:Vidal2017
S + C4 -> C3 + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.171 from ref:Vidal2017
gS + gC4 -> gC3 + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.171 from ref:Vidal2017
gS + gC4 -> C3 + CS										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.171 from ref:Vidal2017
S + C6 -> C5 + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.173 from ref:Vidal2017
gS + gC6 -> gC5 + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.173 from ref:Vidal2017
gS + gC6 -> C5 + CS										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.173 from ref:Vidal2017
S + C2N -> CN + CS										RTYPE=7 K1=7.0E-11 K2=0.17 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC2N -> gCN + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC2N -> CN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
S + C3N -> C2N + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC3N -> gC2N + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC3N -> C2N + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
S + C4N -> C3N + CS										RTYPE=7 K1=7.0E-11 K2=0.17 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC4N -> gC3N + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC4N -> C3N + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC2O -> gCO + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.186 from ref:Vidal2017
gS + gC2O -> CO + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.186 from ref:Vidal2017
S + CH3O -> CH3 + SO									RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # Table.B1.188 from ref:Vidal2017
gS + gCH3O -> CH3 + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.188 from ref:Vidal2017
gS + gCH3O -> gCH3 + gSO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.188 from ref:Vidal2017
S + CH2OH -> H2CO + HS									RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # Table.B1.189 from ref:Vidal2017
gS + gCH2OH -> H2CO + HS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.189 from ref:Vidal2017
gS + gCH2OH -> gH2CO + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.189 from ref:Vidal2017
S + CH2OH -> H2CS + OH									RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # Table.B1.189 from ref:Vidal2017
gS + gCH2OH -> H2CS + OH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.189 from ref:Vidal2017
gS + gCH2OH -> gH2CS + gOH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.189 from ref:Vidal2017
HSO1+ + CO -> HCO1+ + SO								RTYPE=2 K1=1.0E-09 K2=0.0 K3=0.0 # Table.B1.198 from ref:Vidal2017
HSO1+ + H2O -> H3O1+ + SO								RTYPE=2 K1=2.0E-09 K2=0.0 K3=0.0 # Table.B1.199 from ref:Vidal2017
HSO1+ + E1- -> SO + H									RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.224 from ref:Vidal2017
HSO1+ + E1- -> HS + O									RTYPE=9 K1=5.0E-08 K2=-0.5 K3=0.0 # Table.B1.224 from ref:Vidal2017
gH + gSO -> gHSO										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.265 from ref:Vidal2017
gH + gSO -> HSO											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.265 from ref:Vidal2017
gO + gHS -> gHSO										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.265 from ref:Vidal2017
gO + gHS -> HSO											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.265 from ref:Vidal2017
	# add HNCS & isomers as per Vidal+ 2017
He1+ + HNCS -> HNCS1+ + He								RTYPE=2 K1=6.0E-10 K2=-0.4 K3=0.0 # Table.B1.1 from ref:Vidal2017
He1+ + HNCS -> HNC + S1+ + He							RTYPE=2 K1=1.8E-09 K2=-0.4 K3=0.0 # Table.B1.1 from ref:Vidal2017
He1+ + HNCS -> HCN + S1+ + He							RTYPE=2 K1=1.2E-09 K2=-0.4 K3=0.0 # Table.B1.1 from ref:Vidal2017
He1+ + HNCS -> H + CN + S1+ + He						RTYPE=2 K1=1.8E-09 K2=-0.4 K3=0.0 # Table.B1.1 from ref:Vidal2017
He1+ + HNCS -> NH1+ + CS + He							RTYPE=2 K1=6.0E-10 K2=-0.4 K3=0.0 # Table.B1.1 from ref:Vidal2017
He1+ + HSCN -> HSCN1+ + He								RTYPE=2 K1=1.7E-09 K2=-0.45 K3=0.0 # Table.B1.2 from ref:Vidal2017
He1+ + HSCN -> HS1+ + CN + He							RTYPE=2 K1=6.8E-09 K2=-0.45 K3=0.0 # Table.B1.2 from ref:Vidal2017, includes NCS1+ BR
#He1+ + HSCN -> H + NCS1+ + He							RTYPE=2 K1=3.4E-09 K2=-0.45 K3=0.0 # Table.B1.2 from ref:Vidal2017; ignoring NCS1+ & adding BR to other entry
He1+ + HCNS -> HCNS1+ + He								RTYPE=2 K1=8.7E-10 K2=-0.45 K3=0.0 # Table.B1.3 from ref:Vidal2017
He1+ + HCNS -> HCN + S1+ + He							RTYPE=2 K1=2.6E-09 K2=-0.45 K3=0.0 # Table.B1.3 from ref:Vidal2017
He1+ + HCNS -> HNC + S1+ + He							RTYPE=2 K1=1.7E-09 K2=-0.45 K3=0.0 # Table.B1.3 from ref:Vidal2017
He1+ + HCNS -> H + CN + S1+ + He						RTYPE=2 K1=1.7E-09 K2=-0.45 K3=0.0 # Table.B1.3 from ref:Vidal2017
He1+ + HCNS -> CH1+ + NS + He							RTYPE=2 K1=1.7E-09 K2=-0.45 K3=0.0 # Table.B1.3 from ref:Vidal2017
H1+ + HNCS -> HNCS1+ + H								RTYPE=2 K1=4.8E-09 K2=-0.4 K3=0.0 # Table.B1.12 from ref:Vidal2017
H1+ + HNCS -> HNC + HS1+								RTYPE=2 K1=3.6E-09 K2=-0.4 K3=0.0 # Table.B1.12 from ref:Vidal2017
H1+ + HNCS -> NH + HCS1+								RTYPE=2 K1=2.4E-09 K2=-0.4 K3=0.0 # Table.B1.12 from ref:Vidal2017
#H1+ + HNCS -> H2 + NCS1+								RTYPE=2 K1=1.2E-09 K2=-0.4 K3=0.0 # Table.B1.12 from ref:Vidal2017; ignoring NCS1+ and its negligible rate
H1+ + HSCN -> HSCN1+ + H								RTYPE=2 K1=6.8E-09 K2=-0.45 K3=0.0 # Table.B1.13 from ref:Vidal2017
H1+ + HSCN -> HCN + HS1+								RTYPE=2 K1=5.2E-09 K2=-0.45 K3=0.0 # Table.B1.13 from ref:Vidal2017
H1+ + HSCN -> HNC + HS1+								RTYPE=2 K1=3.4E-09 K2=-0.45 K3=0.0 # Table.B1.13 from ref:Vidal2017
#H1+ + HSCN -> H2 + NCS1+								RTYPE=2 K1=1.7E-09 K2=-0.45 K3=0.0 # Table.B1.13 from ref:Vidal2017; ignoring NCS1+ and its negligible rate
H1+ + HCNS -> HCNS1+ + H								RTYPE=2 K1=3.4E-09 K2=-0.45 K3=0.0 # Table.B1.14 from ref:Vidal2017
H1+ + HCNS -> CH21+ + NS								RTYPE=2 K1=5.1E-09 K2=-0.45 K3=0.0 # Table.B1.14 from ref:Vidal2017
H1+ + HCNS -> HS1+ + HCN								RTYPE=2 K1=8.5E-09 K2=-0.45 K3=0.0 # Table.B1.14 from ref:Vidal2017
C1+ + HNCS -> HNCS1+ + C								RTYPE=2 K1=8.0E-10 K2=-0.4 K3=0.0 # Table.B1.40 from ref:Vidal2017
C1+ + HNCS -> HNC1+ + CS								RTYPE=2 K1=3.2E-09 K2=-0.4 K3=0.0 # Table.B1.40 from ref:Vidal2017
C1+ + HSCN -> HSCN1+ + C								RTYPE=2 K1=1.0E-09 K2=-0.45 K3=0.0 # Table.B1.41 from ref:Vidal2017
C1+ + HSCN -> HCS1+ + CN								RTYPE=2 K1=4.2E-09 K2=-0.45 K3=0.0 # Table.B1.41 from ref:Vidal2017
C1+ + HCNS -> HCNS1+ + C								RTYPE=2 K1=1.0E-09 K2=-0.45 K3=0.0 # Table.B1.42 from ref:Vidal2017
C1+ + HCNS -> HCN1+ + CS								RTYPE=2 K1=1.0E-09 K2=-0.45 K3=0.0 # Table.B1.42 from ref:Vidal2017
C1+ + HCNS -> HCN + CS1+								RTYPE=2 K1=3.1E-09 K2=-0.45 K3=0.0 # Table.B1.42 from ref:Vidal2017
C + HNCS -> HNC + CS									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.63 from ref:Vidal2017
gC + gHNCS -> HNC + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.63 from ref:Vidal2017
gC + gHNCS -> gHNC + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.63 from ref:Vidal2017
C + HNCS -> HCN + CS									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.63 from ref:Vidal2017
gC + gHNCS -> HCN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.63 from ref:Vidal2017
gC + gHNCS -> gHCN + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.63 from ref:Vidal2017
C + HSCN -> HCN + CS									RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.64 from ref:Vidal2017
gC + gHSCN -> HCN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.64 from ref:Vidal2017
gC + gHSCN -> gHCN + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.64 from ref:Vidal2017
C + HCNS -> HCN + CS									RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.65 from ref:Vidal2017
gC + gHCNS -> HCN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.65 from ref:Vidal2017
gC + gHCNS -> gHCN + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.65 from ref:Vidal2017
CH2 + NS -> HCNS + H									RTYPE=7 K1=1.0E-13 K2=0.0 K3=0.0 # Table.B1.78 from ref:Vidal2017
gCH2 + gNS -> HCNS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.78 from ref:Vidal2017
gCH2 + gNS -> gHCNS + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.78 from ref:Vidal2017
NH + HCS -> HNCS + H									RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.100 from ref:Vidal2017
gNH + gHCS -> HNCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.100 from ref:Vidal2017
gNH + gHCS -> gHNCS + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.100 from ref:Vidal2017
HCS1+ + NH -> HNCS1+ + H								RTYPE=2 K1=2.2E-9 K2=-0.45 K3=0.0 # Table.B1.101 from ref:Vidal2017
NH21+ + CS -> NH2CS1+									RTYPE=4 K1=2.4E-11 K2=-1.0 K3=0.0 # Table.B1.103 from ref:Vidal2017
NH2 + CS -> HNCS + H									RTYPE=7 K1=1.0E-12 K2=0.0 K3=0.0 # Table.B1.104 from ref:Vidal2017
gNH2 + gCS -> HNCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.104 from ref:Vidal2017
gNH2 + gCS -> gHNCS + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.104 from ref:Vidal2017
O + HCNS -> HCO + NS									RTYPE=7 K1=5.0E-10 K2=0.0 K3=0.0 # Table.B1.120 from ref:Vidal2017
gO + gHCNS -> HCO + NS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.120 from ref:Vidal2017
gO + gHCNS -> gHCO + gNS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.120 from ref:Vidal2017
O + HCNS -> HCN + SO									RTYPE=7 K1=5.0E-10 K2=0.0 K3=0.0 # Table.B1.120 from ref:Vidal2017
gO + gHCNS -> HCN + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.120 from ref:Vidal2017
gO + gHCNS -> gHCN + gSO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.120 from ref:Vidal2017
S + H2CN -> HS + HCN									RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.175 from ref:Vidal2017
S + H2CN -> H + HCNS									RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.175 from ref:Vidal2017
HS1+ + HNC -> H2CN1+ + S								RTYPE=2 K1=7.7E-10 K2=0.0 K3=0.0 # Table.B1.191 from ref:Vidal2017
HS1+ + HNC -> HNCS1+ + H								RTYPE=2 K1=8.6E-11 K2=0.0 K3=0.0 # Table.B1.191 from ref:Vidal2017
H2S1+ + HNC -> H2CN1+ + HS								RTYPE=2 K1=7.7E-10 K2=0.0 K3=0.0 # Table.B1.193 from ref:Vidal2017
H2S1+ + HNC -> HNCSH1+ + H								RTYPE=2 K1=8.6E-11 K2=0.0 K3=0.0 # Table.B1.193 from ref:Vidal2017
H2S1+ + HCN -> H2CN1+ + HS								RTYPE=2 K1=8.6E-10 K2=0.0 K3=0.0 # Table.B1.194 from ref:Vidal2017
H31+ + HNCS -> NH2CS1+ + H2								RTYPE=2 K1=3.5E-09 K2=-0.4 K3=0.0 # Table.B1.208 from ref:Vidal2017
H31+ + HNCS -> HNCSH1+ + H2								RTYPE=2 K1=3.5E-09 K2=-0.4 K3=0.0 # Table.B1.208 from ref:Vidal2017
H31+ + HSCN -> H2SCN1+ + H2								RTYPE=2 K1=4.9E-09 K2=-0.45 K3=0.0 # Table.B1.209 from ref:Vidal2017
H31+ + HSCN -> HNCSH1+ + H2								RTYPE=2 K1=4.9E-09 K2=-0.45 K3=0.0 # Table.B1.209 from ref:Vidal2017
H31+ + HCNS -> H2CNS1+ + H2								RTYPE=2 K1=4.9E-09 K2=-0.45 K3=0.0 # Table.B1.210 from ref:Vidal2017
H31+ + HCNS -> HCNSH1+ + H2								RTYPE=2 K1=4.9E-09 K2=-0.45 K3=0.0 # Table.B1.210 from ref:Vidal2017
HCO1+ + HNCS -> NH2CS1+ + CO							RTYPE=2 K1=1.3E-09 K2=-0.43 K3=0.0 # Table.B1.211 from ref:Vidal2017
HCO1+ + HNCS -> HNCSH1+ + CO							RTYPE=2 K1=1.3E-09 K2=-0.43 K3=0.0 # Table.B1.211 from ref:Vidal2017
HCO1+ + HSCN -> HNCSH1+ + CO							RTYPE=2 K1=3.6E-09 K2=-0.45 K3=0.0 # Table.B1.212 from ref:Vidal2017
HCO1+ + HCNS -> H2CNS1+ + CO							RTYPE=2 K1=1.95E-09 K2=-0.45 K3=0.0 # Table.B1.213 from ref:Vidal2017
HCO1+ + HCNS -> HCNSH1+ + CO							RTYPE=2 K1=1.95E-09 K2=-0.45 K3=0.0 # Table.B1.213 from ref:Vidal2017
HNCS1+ + E1- -> HNC + S									RTYPE=9 K1=1.0E-07 K2=-0.5 K3=0.0 # Table.B1.235 from ref:Vidal2017
HNCS1+ + E1- -> HCN + S									RTYPE=9 K1=5.0E-07 K2=-0.5 K3=0.0 # Table.B1.235 from ref:Vidal2017
HNCS1+ + E1- -> NH + CS									RTYPE=9 K1=1.0E-07 K2=-0.5 K3=0.0 # Table.B1.235 from ref:Vidal2017
HCNS1+ + E1- -> HCN + S									RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.236 from ref:Vidal2017
HCNS1+ + E1- -> CH + NS									RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.236 from ref:Vidal2017
HSCN1+ + E1- -> HCN + S									RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.237 from ref:Vidal2017
HSCN1+ + E1- -> HS + CN									RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.237 from ref:Vidal2017
NH2CS1+ + E1- -> HNCS + H								RTYPE=9 K1=1.7E-07 K2=-0.5 K3=0.0 # Table.B1.238 from ref:Vidal2017
NH2CS1+ + E1- -> HSCN + H								RTYPE=9 K1=1.3E-07 K2=-0.5 K3=0.0 # Table.B1.238 from ref:Vidal2017
NH2CS1+ + E1- -> NH2 + CS								RTYPE=9 K1=3.0E-07 K2=-0.5 K3=0.0 # Table.B1.238 from ref:Vidal2017
HNCSH1+ + E1- -> HNCS + H								RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.239 from ref:Vidal2017
HNCSH1+ + E1- -> HSCN + H								RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.239 from ref:Vidal2017
HNCSH1+ + E1- -> HNC + HS								RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.239 from ref:Vidal2017
HNCSH1+ + E1- -> HCN + HS								RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.239 from ref:Vidal2017
H2SCN1+ + E1- -> HSCN + H								RTYPE=9 K1=1.6E-07 K2=-0.5 K3=0.0 # Table.B1.240 from ref:Vidal2017
H2SCN1+ + E1- -> HNCS + H								RTYPE=9 K1=1.4E-07 K2=-0.5 K3=0.0 # Table.B1.240 from ref:Vidal2017
H2SCN1+ + E1- -> H2S + CN								RTYPE=9 K1=2.0E-07 K2=-0.5 K3=0.0 # Table.B1.240 from ref:Vidal2017
H2SCN1+ + E1- -> H + HS + CN							RTYPE=9 K1=2.0E-07 K2=-0.5 K3=0.0 # Table.B1.240 from ref:Vidal2017
H2CNS1+ + E1- -> HCNS + H								RTYPE=9 K1=1.0E-07 K2=-0.5 K3=0.0 # Table.B1.241 from ref:Vidal2017
H2CNS1+ + E1- -> CH2 + NS								RTYPE=9 K1=3.0E-07 K2=-0.5 K3=0.0 # Table.B1.241 from ref:Vidal2017
H2CNS1+ + E1- -> H + HCN + S							RTYPE=9 K1=2.0E-07 K2=-0.5 K3=0.0 # Table.B1.241 from ref:Vidal2017
HCNSH1+ + E1- -> HCNS + H								RTYPE=9 K1=1.0E-07 K2=-0.5 K3=0.0 # Table.B1.241 from ref:Vidal2017
HCNSH1+ + E1- -> HCN + HS								RTYPE=9 K1=3.0E-07 K2=-0.5 K3=0.0 # Table.B1.241 from ref:Vidal2017
HCNSH1+ + E1- -> H + CN + HS							RTYPE=9 K1=2.0E-07 K2=-0.5 K3=0.0 # Table.B1.241 from ref:Vidal2017
gH + gNH2CS -> NH2CHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.257 from ref:Vidal2017
gH + gNH2CS -> gNH2CHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.257 from ref:Vidal2017
gH + gNH2CS -> H2 + HNCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.257 from ref:Vidal2017
gH + gNH2CS -> gH2 + gHNCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.257 from ref:Vidal2017
gN + gHCS -> HNCS										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.273 from ref:Vidal2017
gN + gHCS -> gHNCS										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.273 from ref:Vidal2017
gN + gHCS -> HSCN										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.273 from ref:Vidal2017
gN + gHCS -> gHSCN										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.273 from ref:Vidal2017
gNH + gCS -> HNCS										RTYPE=14 K1=1.0 K2=0.0 K3=1.2E+3 # Table.B1.274 from ref:Vidal2017
gNH + gCS -> gHNCS										RTYPE=14 K1=1.0 K2=0.0 K3=1.2E+3 # Table.B1.274 from ref:Vidal2017
	# add CH3SH (& co) as per Vidal+ 2017
H1+ + CH3SH -> H3CS1+ + H2								RTYPE=2 K1=4.6E-09 K2=-0.4 K3=0.0 # Table.B1.11 from ref:Vidal2017
H1+ + CH3SH -> CH31+ + H2S								RTYPE=2 K1=2.3E-09 K2=-0.4 K3=0.0 # Table.B1.11 from ref:Vidal2017
H1+ + CH3SH -> HCS1+ + H2 + H2							RTYPE=2 K1=2.3E-09 K2=-0.4 K3=0.0 # Table.B1.11 from ref:Vidal2017
H + CH3S -> H2 + H2CS									RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.25 from ref:Vidal2017
gH + gCH3S -> H2 + H2CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.25 from ref:Vidal2017
gH + gCH3S -> gH2 + gH2CS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.25 from ref:Vidal2017
H + CH3S -> CH3 + HS									RTYPE=7 K1=3.0E-12 K2=0.0 K3=0.0 # Table.B1.25 from ref:Vidal2017
gH + gCH3S -> CH3 + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.25 from ref:Vidal2017
gH + gCH3S -> gCH3 + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.25 from ref:Vidal2017
H + CH2SH -> H2 + H2CS									RTYPE=7 K1=1.0E-11 K2=0.0 K3=0.0 # Table.B1.26 from ref:Vidal2017
gH + gCH2SH -> H2 + H2CS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.26 from ref:Vidal2017
gH + gCH2SH -> gH2 + gH2CS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.26 from ref:Vidal2017
H + CH2SH -> CH3 + HS									RTYPE=7 K1=1.6E-12 K2=0.0 K3=0.0 # Table.B1.26 from ref:Vidal2017
gH + gCH2SH -> CH3 + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.26 from ref:Vidal2017
gH + gCH2SH -> gCH3 + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.26 from ref:Vidal2017
C1+ + CH3SH -> CH31+ + HCS								RTYPE=2 K1=2.4E-09 K2=-0.4 K3=0.0 # Table.B1.39 from ref:Vidal2017
C1+ + CH3SH -> H3CS1+ + CH								RTYPE=2 K1=6.0E-10 K2=-0.4 K3=0.0 # Table.B1.39 from ref:Vidal2017
C + CH3S -> CH3 + CS									RTYPE=7 K1=3.0E-10 K2=0.0 K3=0.0 # Table.B1.58 from ref:Vidal2017
gC + gCH3S -> CH3 + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.58 from ref:Vidal2017
gC + gCH3S -> gCH3 + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.58 from ref:Vidal2017
C + CH2SH -> CH3 + CS									RTYPE=7 K1=3.0E-10 K2=0.0 K3=0.0 # Table.B1.59 from ref:Vidal2017
gC + gCH2SH -> CH3 + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.59 from ref:Vidal2017
gC + gCH2SH -> gCH3 + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.59 from ref:Vidal2017
C + CH3SH -> CH3 + HCS									RTYPE=7 K1=3.0E-11 K2=-1.3 K3=20.0 # Table.B1.60 from ref:Vidal2017, modified per ref:Shannon2014
gC + gCH3SH -> CH3 + HCS								RTYPE=14 K1=1.0 K2=0.0 K3=20.0 # Table.B1.60 from ref:Vidal2017
gC + gCH3SH -> gCH3 + gHCS								RTYPE=14 K1=1.0 K2=0.0 K3=20.0 # Table.B1.60 from ref:Vidal2017
C2H + CH3SH -> CH3S + HC2H								RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.83 from ref:Vidal2017
gC2H + gCH3SH -> CH3S + HC2H							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.83 from ref:Vidal2017
gC2H + gCH3SH -> gCH3S + gHC2H							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.83 from ref:Vidal2017
C2H + CH3SH -> CH2SH + HC2H								RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.83 from ref:Vidal2017
gC2H + gCH3SH -> CH2SH + HC2H							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.83 from ref:Vidal2017
gC2H + gCH3SH -> gCH2SH + gHC2H							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.83 from ref:Vidal2017
CN + CH3SH -> CH3S + HCN								RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.85 from ref:Vidal2017
gCN + gCH3SH -> CH3S + HCN								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.85 from ref:Vidal2017
gCN + gCH3SH -> gCH3S + gHCN							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.85 from ref:Vidal2017
CN + CH3SH -> CH2SH + HCN								RTYPE=7 K1=7.0E-11 K2=0.0 K3=0.0 # Table.B1.85 from ref:Vidal2017
gCN + gCH3SH -> CH2SH + HCN								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.85 from ref:Vidal2017
gCN + gCH3SH -> gCH2SH + gHCN							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.85 from ref:Vidal2017
N + CH3S -> CH3 + NS									RTYPE=7 K1=6.0E-11 K2=0.0 K3=0.0 # Table.B1.93 from ref:Vidal2017
gN + gCH3S -> CH3 + NS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.93 from ref:Vidal2017
gN + gCH3S -> gCH3 + gNS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.93 from ref:Vidal2017
N + CH2SH -> HCN + H2S									RTYPE=7 K1=6.0E-11 K2=0.0 K3=0.0 # Table.B1.94 from ref:Vidal2017
gN + gCH2SH -> HCN + H2S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.94 from ref:Vidal2017
gN + gCH2SH -> gHCN + gH2S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.94 from ref:Vidal2017
O + CH3S -> CH3 + SO									RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # Table.B1.117 from ref:Vidal2017
gO + gCH3S -> CH3 + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.117 from ref:Vidal2017
gO + gCH3S -> gCH3 + gSO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.117 from ref:Vidal2017
O + CH2SH -> H2CO + HS									RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # Table.B1.118 from ref:Vidal2017
gO + gCH2SH -> H2CO + HS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.118 from ref:Vidal2017
gO + gCH2SH -> gH2CO + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.118 from ref:Vidal2017
O + CH2SH -> H2CS + OH									RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # Table.B1.118 from ref:Vidal2017
gO + gCH2SH -> H2CS + OH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.118 from ref:Vidal2017
gO + gCH2SH -> gH2CS + gOH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.118 from ref:Vidal2017
OH + CH3SH -> H2O + CH3S								RTYPE=7 K1=8.0E-12 K2=-0.4 K3=0.0 # Table.B1.129 from ref:Vidal2017
gOH + gCH3SH -> H2O + CH3S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.283 from ref:Vidal2017
gOH + gCH3SH -> gH2O + gCH3S							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.283 from ref:Vidal2017
OH + CH3SH -> H2O + CH2SH								RTYPE=7 K1=2.5E-11 K2=-0.4 K3=0.0 # Table.B1.129 from ref:Vidal2017
gOH + gCH3SH -> H2O + CH2SH								RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # Table.B1.283 from ref:Vidal2017
gOH + gCH3SH -> gH2O + gCH2SH							RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # Table.B1.283 from ref:Vidal2017
H31+ + CH3SH -> CH3SH21+ + H2							RTYPE=2 K1=5.5E-09 K2=-0.4 K3=0.0 # Table.B1.205 from ref:Vidal2017
H3O1+ + CH3SH -> CH3SH21+ + H2O							RTYPE=2 K1=2.6E-09 K2=-0.4 K3=0.0 # Table.B1.206 from ref:Vidal2017
HCO1+ + CH3SH -> CH3SH21+ + CO							RTYPE=2 K1=2.2E-09 K2=-0.4 K3=0.0 # Table.B1.207 from ref:Vidal2017
CH3SH21+ + E1- -> CH3 + H2S								RTYPE=9 K1=8.01E-08 K2=-0.59 K3=0.0 # Table.B1.227 from ref:Vidal2017
CH3SH21+ + E1- -> CH3 + HS + H							RTYPE=9 K1=4.54E-07 K2=-0.59 K3=0.0 # Table.B1.227 from ref:Vidal2017
CH3SH21+ + E1- -> CH2 + H2S + H							RTYPE=9 K1=1.87E-07 K2=-0.59 K3=0.0 # Table.B1.227 from ref:Vidal2017
CH3SH21+ + E1- -> CH3SH + H								RTYPE=9 K1=2.67E-08 K2=-0.59 K3=0.0 # Table.B1.227 from ref:Vidal2017
CH3SH21+ + E1- -> CH3S + H2								RTYPE=9 K1=5.34E-08 K2=-0.59 K3=0.0 # Table.B1.227 from ref:Vidal2017
CH3SH21+ + E1- -> H2CS + H2 + H							RTYPE=9 K1=8.90E-08 K2=-0.59 K3=0.0 # Table.B1.227 from ref:Vidal2017
gH + gH2CS -> CH3S										RTYPE=14 K1=1.0 K2=0.0 K3=1.2E+3 # Table.B1.251 from ref:Vidal2017
gH + gH2CS -> gCH3S										RTYPE=14 K1=1.0 K2=0.0 K3=1.2E+3 # Table.B1.251 from ref:Vidal2017
gH + gH2CS -> CH2SH										RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+2 # Table.B1.251 from ref:Vidal2017
gH + gH2CS -> gCH2SH									RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+2 # Table.B1.251 from ref:Vidal2017
gH + gCH3S -> CH3SH										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.252 from ref:Vidal2017
gH + gCH3S -> gCH3SH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.252 from ref:Vidal2017
gH + gCH2SH -> CH3SH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.253 from ref:Vidal2017
gH + gCH2SH -> gCH3SH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.253 from ref:Vidal2017
gH + gCH3SH -> CH3S + H2								RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+2 # Table.B1.254 from ref:Vidal2017
gH + gCH3SH -> gCH3S + gH2								RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+2 # Table.B1.254 from ref:Vidal2017
gH + gCH3SH -> CH3 + H2S								RTYPE=14 K1=1.0 K2=0.0 K3=1.6E+3 # Table.B1.254 from ref:Vidal2017
gH + gCH3SH -> gCH3 + gH2S								RTYPE=14 K1=1.0 K2=0.0 K3=1.6E+3 # Table.B1.254 from ref:Vidal2017
	# add amines as per Vidal+ 2017
H1+ + NH2CHS -> NH3 + HCS1+								RTYPE=2 K1=5.0E-09 K2=0.0 K3=0.0 # Table.B1.15 from ref:Vidal2017
H1+ + NH2CH2SH -> NH3 + H3CS1+							RTYPE=2 K1=5.0E-09 K2=0.0 K3=0.0 # Table.B1.16 from ref:Vidal2017
C1+ + NH2CHS -> H + HCN + HCS1+							RTYPE=2 K1=6.5E-09 K2=-0.45 K3=0.0 # Table.B1.43 from ref:Vidal2017
C1+ + NH2CH2SH -> CH2NH2 + HCS1+						RTYPE=2 K1=2.4E-09 K2=-0.35 K3=0.0 # Table.B1.44 from ref:Vidal2017
C + NH2CHS -> CH2NH + CS								RTYPE=7 K1=3.0E-10 K2=0.0 K3=0.0 # Table.B1.70 from ref:Vidal2017
gC + gNH2CHS -> CH2NH + CS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.70 from ref:Vidal2017
gC + gNH2CHS -> gCH2NH + gCS							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.70 from ref:Vidal2017
C + NH2CHO -> CH2NH + CO								RTYPE=7 K1=3.0E-10 K2=0.0 K3=0.0 # Table.B1.71 from ref:Vidal2017
gC + gNH2CHO -> CH2NH + CO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.71 from ref:Vidal2017
gC + gNH2CHO -> gCH2NH + gCO							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.71 from ref:Vidal2017
C + NH2CH2SH -> CH3NH2 + CS								RTYPE=7 K1=3.0E-10 K2=0.0 K3=0.0 # Table.B1.72 from ref:Vidal2017
gC + gNH2CH2SH -> CH3NH2 + CS							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.72 from ref:Vidal2017
gC + gNH2CH2SH -> gCH3NH2 + gCS							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.72 from ref:Vidal2017
H31+ + NH2CHS -> NH2CHSH1+ + H2							RTYPE=2 K1=1.2E-08 K2=-0.45 K3=0.0 # Table.B1.216 from ref:Vidal2017
HCO1+ + NH2CHS -> NH2CHSH1+ + CO						RTYPE=2 K1=4.5E-09 K2=-0.45 K3=0.0 # Table.B1.217 from ref:Vidal2017
H31+ + NH2CH2SH -> NH3CH2SH1+ + H2						RTYPE=2 K1=4.6E-09 K2=-0.35 K3=0.0 # Table.B1.218 from ref:Vidal2017
HCO1+ + NH2CH2SH -> NH3CH2SH1+ + CO						RTYPE=2 K1=1.8E-09 K2=-0.35 K3=0.0 # Table.B1.219 from ref:Vidal2017
NH2CHSH1+ + E1- -> NH2CHS + H							RTYPE=9 K1=1.5E-7 K2=-0.5 K3=0.0 # Table.B1.243 from ref:Vidal2017
NH2CHSH1+ + E1- -> NH2 + H2CS							RTYPE=9 K1=1.5E-7 K2=-0.5 K3=0.0 # Table.B1.243 from ref:Vidal2017
NH2CHSH1+ + E1- -> NH3 + HCS							RTYPE=9 K1=1.5E-7 K2=-0.5 K3=0.0 # Table.B1.243 from ref:Vidal2017
NH2CHSH1+ + E1- -> NH3 + H + CS							RTYPE=9 K1=1.5E-7 K2=-0.5 K3=0.0 # Table.B1.243 from ref:Vidal2017
NH3CH2SH1+ + E1- -> NH2CH2SH + H						RTYPE=9 K1=1.0E-7 K2=-0.5 K3=0.0 # Table.B1.244 from ref:Vidal2017
NH3CH2SH1+ + E1- -> NH3 + CH2SH							RTYPE=9 K1=1.0E-7 K2=-0.5 K3=0.0 # Table.B1.244 from ref:Vidal2017
NH3CH2SH1+ + E1- -> NH3 + H2CS + H						RTYPE=9 K1=4.0E-7 K2=-0.5 K3=0.0 # Table.B1.244 from ref:Vidal2017
gNH2 + gCS -> NH2CS										RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+3 # Table.B1.276 from ref:Vidal2017
gNH2 + gCS -> gNH2CS									RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+3 # Table.B1.276 from ref:Vidal2017
gNH2 + gHCS -> NH2CHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.277 from ref:Vidal2017
gNH2 + gHCS -> gNH2CHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.277 from ref:Vidal2017
	# add HxCyS species as per Vidal+ 2017
#H2C2S1+ + H -> HC2S1+ + H2								RTYPE=2 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.22 from ref:Vidal2017; ignored b/c H2C2S1+ has no formation
H + HC3S -> H2 + C3S									RTYPE=7 K1=1.0E-11 K2=0.0 K3=0.0 # Table.B1.27 from ref:Vidal2017
gH + gHC3S -> H2 + C3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.27 from ref:Vidal2017
gH + gHC3S -> gH2 + gC3S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.27 from ref:Vidal2017
#H + HC3S -> C2H2 + CS									RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.27 from ref:Vidal2017, TODO: rename C2H2 to HC2H
#gH + gHC3S -> C2H2 + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.27 from ref:Vidal2017
#gH + gHC3S -> gC2H2 + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.27 from ref:Vidal2017
C2S1+ + H2 -> HC2S1+ + H								RTYPE=2 K1=4.3E-10 K2=0.0 K3=0.0 # Table.B1.33 from ref:Vidal2017
C3S1+ + H2 -> HC3S1+ + H								RTYPE=2 K1=4.3E-10 K2=0.0 K3=0.0 # Table.B1.34 from ref:Vidal2017
C + C2S -> C2 + CS										RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.67 from ref:Vidal2017
gC + gC2S -> gC2 + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.67 from ref:Vidal2017
gC + gC2S -> C2 + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.67 from ref:Vidal2017
C + HC2S -> H + C3S										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.68 from ref:Vidal2017
gC + gHC2S -> H + C3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.68 from ref:Vidal2017
gC + gHC2S -> gH + gC3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.68 from ref:Vidal2017
C + HC2S -> C2H + CS									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.68 from ref:Vidal2017
gC + gHC2S -> C2H + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.68 from ref:Vidal2017
gC + gHC2S -> gC2H + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.68 from ref:Vidal2017
C + C3S -> C3 + CS										RTYPE=7 K1=3.0E-10 K2=0.0 K3=0.0 # Table.B1.73 from ref:Vidal2017
gC + gC3S -> gC3 + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.73 from ref:Vidal2017
gC + gC3S -> C3 + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.73 from ref:Vidal2017
C + HC3S -> H + C4S										RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
gC + gHC3S -> H + C4S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
gC + gHC3S -> gH + gC4S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
C + HC3S -> C3H + CS									RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
gC + gHC3S -> C3H + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
gC + gHC3S -> gC3H + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
#C + HC3S -> cC3H + CS									RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
#gC + gHC3S -> cC3H + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
#gC + gHC3S -> gcC3H + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
C + C4S -> C4 + CS										RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.75 from ref:Vidal2017
gC + gC4S -> C4 + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.75 from ref:Vidal2017
gC + gC4S -> gC4 + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.75 from ref:Vidal2017
CH + CS -> H + C2S										RTYPE=7 K1=1.5E-10 K2=0.0 K3=0.0 # Table.B1.76 from ref:Vidal2017
CH + CS -> S + C2H										RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.76 from ref:Vidal2017
gCH + gCS -> gH + gC2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.76 from ref:Vidal2017
gCH + gCS -> H + C2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.76 from ref:Vidal2017
gCH + gCS -> gS + gC2H									RTYPE=14 K1=0.5 K2=0.0 K3=0.0 # Table.B1.76 from ref:Vidal2017
gCH + gCS -> S + C2H									RTYPE=14 K1=0.5 K2=0.0 K3=0.0 # Table.B1.76 from ref:Vidal2017
CH + C3S -> H + C4S										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.77 from ref:Vidal2017
gCH + gC3S -> H + C4S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.77 from ref:Vidal2017
gCH + gC3S -> gH + gC4S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.77 from ref:Vidal2017
CH + C3S -> C3H + CS									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.77 from ref:Vidal2017
gCH + gC3S -> C3H + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.77 from ref:Vidal2017
gCH + gC3S -> gC3H + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.77 from ref:Vidal2017
C2H + CS -> C3S + H										RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.81 from ref:Vidal2017
gC2H + gCS -> gH + gC3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.81 from ref:Vidal2017
gC2H + gCS -> H + C3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.81 from ref:Vidal2017
N + HC2S -> HCN + CS									RTYPE=7 K1=8.0E-11 K2=0.0 K3=0.0 # Table.B1.95 from ref:Vidal2017
gN + gHC2S -> HCN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.95 from ref:Vidal2017
gN + gHC2S -> gHCN + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.95 from ref:Vidal2017
N + C2S -> CN + CS										RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.96 from ref:Vidal2017
gN + gC2S -> gCN + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.96 from ref:Vidal2017
gN + gC2S -> CN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.96 from ref:Vidal2017
N + HC3S -> HCN + C2S									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.97 from ref:Vidal2017
gN + gHC3S -> HCN + C2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.97 from ref:Vidal2017
gN + gHC3S -> gHCN + gC2S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.97 from ref:Vidal2017
N + C4S -> CN + C3S										RTYPE=7 K1=1.5E-11 K2=0.0 K3=0.0 # Table.B1.98 from ref:Vidal2017
gN + gC4S -> CN + C3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.98 from ref:Vidal2017
gN + gC4S -> gCN + gC3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.98 from ref:Vidal2017
N + C4S -> C3N + CS										RTYPE=7 K1=1.5E-11 K2=0.0 K3=0.0 # Table.B1.98 from ref:Vidal2017
gN + gC4S -> C3N + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.98 from ref:Vidal2017
gN + gC4S -> gC3N + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.98 from ref:Vidal2017
NH + C2S -> HCN + CS									RTYPE=7 K1=2.0E-11 K2=0.0 K3=0.0 # Table.B1.102 from ref:Vidal2017
gNH + gC2S -> gHCN + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.102 from ref:Vidal2017
gNH + gC2S -> HCN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.102 from ref:Vidal2017
NH + C2S -> HNC + CS									RTYPE=7 K1=2.0E-11 K2=0.0 K3=0.0 # Table.B1.102 from ref:Vidal2017
gNH + gC2S -> gHNC + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.102 from ref:Vidal2017
gNH + gC2S -> HNC + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.102 from ref:Vidal2017
O + HC2S -> HCO + CS									RTYPE=7 K1=1.6E-10 K2=0.0 K3=0.0 # Table.B1.121 from ref:Vidal2017
gO + gHC2S -> HCO + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.121 from ref:Vidal2017
gO + gHC2S -> gHCO + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.121 from ref:Vidal2017
gO + gC2S -> gCO + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.122 from ref:Vidal2017
gO + gC2S -> CO + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.122 from ref:Vidal2017
O + C3S -> CO + C2S										RTYPE=7 K1=2.0E-11 K2=0.0 K3=2.31E+2 # Table.B1.123 from ref:Vidal2017
gO + gC3S -> gCO + gC2S									RTYPE=14 K1=1.0 K2=0.0 K3=2.31E+2 # Table.B1.123 from ref:Vidal2017
gO + gC3S -> CO + C2S									RTYPE=14 K1=1.0 K2=0.0 K3=2.31E+2 # Table.B1.123 from ref:Vidal2017
O + HC3S -> OH + C3S									RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.124 from ref:Vidal2017
gO + gHC3S -> OH + C3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.124 from ref:Vidal2017
gO + gHC3S -> gOH + gC3S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.24 from ref:Vidal2017
O + HC3S -> HCO + C2S									RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.124 from ref:Vidal2017
gO + gHC3S -> HCO + C2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.124 from ref:Vidal2017
gO + gHC3S -> gHCO + gC2S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.124 from ref:Vidal2017
O + C4S -> CO + C3S										RTYPE=7 K1=9.0E-11 K2=0.0 K3=0.0 # Table.B1.125 from ref:Vidal2017
gO + gC4S -> CO + C3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.125 from ref:Vidal2017
gO + gC4S -> gCO + gC3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.125 from ref:Vidal2017
O + C4S -> CS + C3O										RTYPE=7 K1=1.0E-11 K2=0.0 K3=0.0 # Table.B1.125 from ref:Vidal2017
gO + gC4S -> CS + C3O									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.125 from ref:Vidal2017
gO + gC4S -> gCS + gC3O									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.125 from ref:Vidal2017
OH + C3S -> CO + HC2S									RTYPE=7 K1=2.0E-11 K2=0.0 K3=0.0 # Table.B1.130 from ref:Vidal2017
gOH + gC3S -> CO + HC2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.130 from ref:Vidal2017
gOH + gC3S -> gCO + gHC2S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.130 from ref:Vidal2017
#S1+ + cC3H2 -> HC3S1+ + H								RTYPE=2 K1=3.9E-9 K2=-0.45 K3=0.0 # Table.B1.139 from ref:Vidal2017
S1+ + C3H2 -> HC3S1+ + H								RTYPE=2 K1=4.7E-9 K2=-0.45 K3=0.0 # Table.B1.140 from ref:Vidal2017
#S + C2H21+ -> S1+ + HC2H								RTYPE=2 K1=5.0E-10 K2=0.0 K3=0.0 # Table.B1.153 from ref:Vidal2017; disabled b/c C2H21+ has no formation
#S + C2H21+ -> HC2S1+ + H								RTYPE=2 K1=5.0E-10 K2=0.0 K3=0.0 # Table.B1.153 from ref:Vidal2017; disabled b/c C2H21+ has no formation
#cC3H21+ + S -> HC3S1+ + H								RTYPE=2 K1=1.0E-9 K2=0.0 K3=0.0 # Table.B1.156 from ref:Vidal2017
S + C3H -> CS + C2H										RTYPE=7 K1=7.0E-11 K2=0.0 K3=0.0 # Table.B1.167 from ref:Vidal2017
gS + gC3H -> CS + C2H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.167 from ref:Vidal2017
gS + gC3H -> gCS + gC2H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.167 from ref:Vidal2017
S + C3H -> C3S + H										RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.167 from ref:Vidal2017
gS + gC3H -> C3S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.167 from ref:Vidal2017
gS + gC3H -> gC3S + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.167 from ref:Vidal2017
S + C4H -> CS + C3H										RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.172 from ref:Vidal2017
gS + gC4H -> CS + C3H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.172 from ref:Vidal2017
gS + gC4H -> gCS + gC3H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.172 from ref:Vidal2017
S + C4H -> C4S + H										RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.172 from ref:Vidal2017
gS + gC4H -> C4S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.172 from ref:Vidal2017
gS + gC4H -> gC4S + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.172 from ref:Vidal2017
S + C2S -> CS + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.178 from ref:Vidal2017
gS + gC2S -> gCS + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.178 from ref:Vidal2017
gS + gC2S -> CS + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.178 from ref:Vidal2017
S + C4S -> C3S + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.187 from ref:Vidal2017
gS + gC4S -> gC3S + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.187 from ref:Vidal2017
gS + gC4S -> C3S + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.187 from ref:Vidal2017
gH + gC2S -> HC2S										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.267 from ref:Vidal2017
gH + gC2S -> gHC2S										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.267 from ref:Vidal2017
gH + gC3S -> HC3S										RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+2 # Table.B1.269 from ref:Vidal2017
gH + gC3S -> gHC3S										RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+2 # Table.B1.269 from ref:Vidal2017
	# add adsorption/desorption rxns for all newly-added species (TODO: also add RTYPE=16 if chemically-related entries do)
gHC2S -> HC2S											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
HC2S -> gHC2S											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gHC3S -> HC3S											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
HC3S -> gHC3S											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gCH3S -> CH3S											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
CH3S -> gCH3S											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gCH2SH -> CH2SH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
CH2SH -> gCH2SH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gHNCS -> HNCS											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
HNCS -> gHNCS											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gHCNS -> HCNS											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
HCNS -> gHCNS											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gCH3SH -> CH3SH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
CH3SH -> gCH3SH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gHSCN -> HSCN											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
HSCN -> gHSCN											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gNH2CS -> NH2CS											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
NH2CS -> gNH2CS											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gNH2CHS -> NH2CHS										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
NH2CHS -> gNH2CHS										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gNH2CH2SH -> NH2CH2SH									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
NH2CH2SH -> gNH2CH2SH									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
	# add NH2CH2SH photochem since it is new (TODO: check all newly-added photodiss reactions, to make sure RTYPE=1 entries exist with same rates as RTYPE=17)
NH2CH2SH -> NH2 + CH2SH									RTYPE=1 K1=1.0E+4 K2=0.0 K3=0.0 # duplicated from NH2CH2OH
NH2CH2SH -> NH2 + CH2SH									RTYPE=13 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from NH2CH2OH
gNH2CH2SH -> gNH2 + gCH2SH								RTYPE=17 K1=1.0E+4 K2=0.0 K3=0.0 # duplicated from NH2CH2OH
gNH2CH2SH -> gNH2 + gCH2SH								RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from NH2CH2OH
NH2CS -> NH2 + CS										RTYPE=1 K1=1.0E+4 K2=0.0 K3=0.0 # duplicated from NH2CO
NH2CS -> NH2 + CS										RTYPE=13 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from NH2CO
gNH2CS -> gNH2 + gCS									RTYPE=17 K1=1.0E+4 K2=0.0 K3=0.0 # duplicated from NH2CO
gNH2CS -> gNH2 + gCS									RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from NH2CO
NH2CHS -> NH2 + HCS										RTYPE=1 K1=3.0E+3 K2=0.0 K3=0.0 # duplicated from NH2CHO
NH2CHS -> NH2 + HCS										RTYPE=13 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from rtype=19
gNH2CHS -> gNH2 + gHCS									RTYPE=17 K1=3.0E+3 K2=0.0 K3=0.0 # duplicated from NH2CHO
gNH2CHS -> gNH2 + gHCS									RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from NH2CHO
	# add HCxS photochem
HC2S -> CS + CH											RTYPE=1 K1=1.5E+3 K2=0.0 K3=0.0 # duplicated from HC2O
gHC2S -> gCS + gCH										RTYPE=17 K1=1.5E+3 K2=0.0 K3=0.0 # duplicated from HC2O
gHC2S -> gCS + gCH										RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from HC2O
HC3S -> CS + C2H										RTYPE=1 K1=1.5E+3 K2=0.0 K3=0.0 # duplicated from HC3O
gHC3S -> gCS + gC2H										RTYPE=17 K1=1.5E+3 K2=0.0 K3=0.0 # duplicated from HC3O
gHC3S -> gCS + gC2H										RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from HC3O
	# add HCSN (& company) photochem
HNCS -> NH + CS											RTYPE=1 K1=6.0E+3 K2=0.0 K3=0.0 # duplicated from HNCO
gHNCS -> gNH + gCS										RTYPE=17 K1=6.0E+3 K2=0.0 K3=0.0 # duplicated from HNCO
gHNCS -> gNH + gCS										RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from HNCO
HCNS -> NH + CS											RTYPE=1 K1=6.0E+3 K2=0.0 K3=0.0 # duplicated from HNCO
gHCNS -> gNH + gCS										RTYPE=17 K1=6.0E+3 K2=0.0 K3=0.0 # duplicated from HNCO
gHCNS -> gNH + gCS										RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from HNCO
HSCN -> NH + CS											RTYPE=1 K1=6.0E+3 K2=0.0 K3=0.0 # duplicated from HNCO
gHSCN -> gNH + gCS										RTYPE=17 K1=6.0E+3 K2=0.0 K3=0.0 # duplicated from HNCO
gHSCN -> gNH + gCS										RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from HNCO
	# add photodesorption for sulfur species & and heavy ions
gS -> S													RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # ref:Hollenbach2009
gSi -> Si												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # ref:Hollenbach2009
gFe -> Fe												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # ref:Hollenbach2009
gMg -> Mg												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # estimate
gNa -> Na												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # estimate
gCl -> Cl												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # estimate
gP -> P													RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # estimate
gH2S -> H2S												RTYPE=80 K1=1.2E-3 K2=0.0 K3=1.8 # ref:Fuente2017
	# add some missing reactions for CH3SH and family
gS + gCH3 -> gCH3S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # duplicated from O+CH3
gS + gCH3 -> CH3S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 #
gHS + gCH2 -> gCH2SH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # duplicated from OH+CH2
gHS + gCH2 -> CH2SH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 #
CH31+ + H2S -> CH3SH21+									RTYPE=4 K1=1.1E-12 K2=0.0 K3=0.0 # calculated, see App. \ref{app:estatics}
CH3SH1+ + E1- -> CH3 + HS								RTYPE=9 K1=5.0E-07 K2=-0.59 K3=0.0 # similar to CH3SH21+
HCO1+ + CS -> CO + HCS1+								RTYPE=2 K1=2.4E-9 K2=-0.45 K3=0.0 # ref:Gronowski2014
S + CH3S -> HS + H2CS									RTYPE=7 K1=6.0E-12 K2=0.0 K3=0.0 # ref:Majumdar2016
gS + gCH3S -> HS + H2CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Majumdar2016
gS + gCH3S -> gHS + gH2CS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Majumdar2016
S + CH3S -> CH3 + S2									RTYPE=7 K1=1.9E-11 K2=0.0 K3=0.0 # ref:Majumdar2016
gS + gCH3S -> CH3 + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Majumdar2016
gS + gCH3S -> gCH3 + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Majumdar2016
N + CH3S -> H2CS + NH									RTYPE=7 K1=1.0E-11 K2=-0.17 K3=0.0 # Table.B1.93 from ref:Vidal2017
gN + gCH3S -> H2CS + NH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.93 from ref:Vidal2017
gN + gCH3S -> gH2CS + gNH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.93 from ref:Vidal2017
	# add NS -> NS+ photoionization rxn
NS -> NS1+ + E1-										RTYPE=13 K1=5.2E-10 K2=2.46 K3=3.38 # scaled up from NO for weaker bond
#	# add HNS since it's stable but missing
#H1+ + HNO -> NO1+ + H2									RTYPE=2 K1=6.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1661
#H31+ + HNO -> H2NO1+ + H2								RTYPE=2 K1=4.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2005
#		# gas-phase formation
#H1+ + HNO -> NO1+ + H2									RTYPE=2 K1=6.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1661
#H2NO1+ + E1- -> HNO + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4529
#H2NO1+ + E1- -> NO + H2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4530
#HCO + NO -> HNO + CO									RTYPE=7 K1=1.20E-11 K2=0.0 K3=0.0 # gg08_rnum=3920
#NH + OH -> HNO + H										RTYPE=7 K1=3.32E-11 K2=0.0 K3=0.0 # gg08_rnum=4011
#HNO1+ + NO -> NO1+ + HNO								RTYPE=2 K1=3.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=2958
#HNO1+ + O -> NO21+ + H									RTYPE=2 K1=1.00E-12 K2=0.0 K3=0.0 # gg08_rnum=2959
#HNO1+ + OH -> H2O1+ + NO								RTYPE=2 K1=4.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2960
#NH + OH -> HNO + H										RTYPE=7 K1=3.32E-11 K2=0.0 K3=0.0 # gg08_rnum=4011
#O + NH2 -> HNO + H										RTYPE=7 K1=8.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4109
#		# grain formation
#gH + gNS -> gHNS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # similar to HNO
#gH + gNS -> HNS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 #
#		# add major destruction reactions
#H1+ + HNO -> NO1+ + H2									RTYPE=2 K1=6.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1661
#HNO -> NO + H											RTYPE=13 K1=1.70E-10 K2=0.0 K3=5.30E-01 # gg08_rnum=5372
#He1+ + HNO -> NO1+ + H + He								RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2745
#He1+ + HNO -> H1+ + NO + He								RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2746
#O + HNO -> OH + NO										RTYPE=7 K1=3.80E-11 K2=0.0 K3=0.0 # gg08_rnum=4096
#O + HNO -> NO2 + H										RTYPE=7 K1=1.00E-12 K2=0.0 K3=0.0 # gg08_rnum=4097
#O + HNO -> O2 + NH										RTYPE=7 K1=2.94E-12 K2=5.00E-01 K3=3.50E+03 # gg08_rnum=4098
#gHNO -> gNH + gO										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6993
#gHNO -> gNO + gH										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6994
#gCH + gHNO -> gNO + gCH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5585, gg08_EA_ref='M84(West.Ea=0-+2500K)'
#gCH + gHNO -> NO + CH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5586
#gCH2 + gHNO -> gCH3 + gNO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5607, gg08_EA_ref='Westley Ea=0.0-+2500K'
#gCH2 + gHNO -> CH3 + NO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5608
#gCH3 + gHNO -> CH4 + NO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5685
#gCH3 + gHNO -> gCH4 + gNO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5686, gg08_EA_ref='Westley Ea=0. -+2500K'
#H31+ + HNO -> H2NO1+ + H2								RTYPE=2 K1=4.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2005
#HCO1+ + HNO -> H2NO1+ + CO								RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2354
#		# add other photochem












==> anc/sulfur-only_reaction_network.d <==
###
# the following reactions are from gg08
###
S1+ + G1- -> S + G0										RTYPE=0 K1=3.00E-17 K2=5.00E-01 K3=0.0 # gg08_rnum=12
H2S -> H2S1+ + E1-										RTYPE=1 K1=1.70E+03 K2=0.0 K3=0.0 # gg08_rnum=38
HCS -> HCS1+ + E1-										RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=41
OCS -> OCS1+ + E1-										RTYPE=1 K1=1.44E+03 K2=0.0 K3=0.0 # gg08_rnum=52
S -> S1+ + E1-											RTYPE=1 K1=9.60E+02 K2=0.0 K3=0.0 # gg08_rnum=54
C2S -> CS + C											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=70
C3S -> C2 + CS											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=80
C4S -> C3 + CS											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=89
CS -> C + S												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=158
H2CS -> HCS + H											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=170
H2S -> H2 + S											RTYPE=1 K1=5.15E+03 K2=0.0 K3=0.0 # gg08_rnum=173
H2S2 -> HS + HS											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=174
HCS -> CH + S											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=197
HCS -> CS + H											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=198
HS -> H + S												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=230
#S2H -> HS + S											RTYPE=1 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=231, alternative products, ref:Isoniemi1999
NS -> N + S												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=249
OCS -> CO + S											RTYPE=1 K1=5.35E+03 K2=0.0 K3=0.0 # gg08_rnum=255
#S2 -> S + S												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=276, see below for update as per I99
SiS -> Si + S											RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=294
SO -> S + O												RTYPE=1 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=295
SO2 -> SO + O											RTYPE=1 K1=1.88E+03 K2=0.0 K3=0.0 # gg08_rnum=296
C1+ + C2S -> C2S1+ + C									RTYPE=2 K1=1.72E-09 K2=-0.5 K3=0.0 # gg08_rnum=346
C1+ + C2S -> C31+ + S									RTYPE=2 K1=1.72E-09 K2=-0.5 K3=0.0 # gg08_rnum=347
C1+ + C3S -> C41+ + S									RTYPE=2 K1=2.36E-09 K2=-0.5 K3=0.0 # gg08_rnum=364
C1+ + C3S -> C3S1+ + C									RTYPE=2 K1=2.36E-09 K2=-0.5 K3=0.0 # gg08_rnum=365
C1+ + C4S -> C4S1+ + C									RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=378
C1+ + C4S -> C51+ + S									RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=379
C1+ + H2CS -> CH21+ + CS								RTYPE=2 K1=2.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=451
C1+ + H2S -> H2S1+ + C									RTYPE=2 K1=3.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=454
C1+ + H2S -> HCS1+ + H									RTYPE=2 K1=9.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=455
C1+ + HS -> CS1+ + H									RTYPE=2 K1=2.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=509
C1+ + NS -> NS1+ + C									RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=529
C1+ + NS -> CS1+ + N									RTYPE=2 K1=2.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=530
C1+ + OCS -> CS1+ + CO									RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=534
C1+ + OCS -> OCS1+ + C									RTYPE=2 K1=4.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=535
C1+ + S -> S1+ + C										RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=551
C1+ + SiS -> SiS1+ + C									RTYPE=2 K1=2.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=579
C1+ + SiS -> SiC1+ + S									RTYPE=2 K1=2.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=580
C1+ + SO -> CO1+ + S									RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=581
C1+ + SO -> CS1+ + O									RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=582
C1+ + SO -> SO1+ + C									RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=583
C1+ + SO -> S1+ + CO									RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=584
C1+ + SO2 -> SO1+ + CO									RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=585
C21+ + S -> CS1+ + C									RTYPE=2 K1=5.80E-10 K2=0.0 K3=0.0 # gg08_rnum=632
C21+ + S -> S1+ + C2									RTYPE=2 K1=5.80E-10 K2=0.0 K3=0.0 # gg08_rnum=633
C2H1+ + S -> S1+ + C2H									RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=661
HC2H1+ + H2S -> H2S1+ + HC2H							RTYPE=2 K1=9.80E-10 K2=-0.5 K3=0.0 # gg08_rnum=713
HC2H1+ + H2S -> H2C2H1+ + HS							RTYPE=2 K1=2.00E-11 K2=-0.5 K3=0.0 # gg08_rnum=714
H2C2H1+ + H2S -> H3S1+ + HC2H							RTYPE=2 K1=9.70E-10 K2=-0.5 K3=0.0 # gg08_rnum=788
H2C2H1+ + S -> HC2S1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=798
H2C2H21+ + S -> HC2S1+ + H2 + H							RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=845
CH3CH21+ + H2S -> H3S1+ + H2C2H2						RTYPE=2 K1=9.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=856
C2N1+ + H2S -> HCS1+ + HCN								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=871
C3H1+ + H2S -> H2C2H1+ + CS								RTYPE=2 K1=2.98E-10 K2=-0.5 K3=0.0 # gg08_rnum=891
C3H1+ + H2S -> HCS1+ + HC2H								RTYPE=2 K1=2.98E-10 K2=-0.5 K3=0.0 # gg08_rnum=892
C3H1+ + H2S -> HC3S1+ + H2								RTYPE=2 K1=2.98E-10 K2=-0.5 K3=0.0 # gg08_rnum=893
C3H1+ + OCS -> HC3O1+ + CS								RTYPE=2 K1=4.57E-10 K2=-0.5 K3=0.0 # gg08_rnum=902
C3H1+ + OCS -> HC3S1+ + CO								RTYPE=2 K1=4.57E-10 K2=-0.5 K3=0.0 # gg08_rnum=903
C3H1+ + OCS -> CS1+ + C3O + H							RTYPE=2 K1=4.57E-10 K2=-0.5 K3=0.0 # gg08_rnum=904
C3H21+ + S -> HC3S1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=940
C3H31+ + S -> HC3S1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=970
HC4H1+ + S -> HC4S1+ + H								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1040
C4H31+ + S -> HC4S1+ + H2								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1063
CH1+ + H2S -> H3S1+ + C									RTYPE=2 K1=6.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1209
CH1+ + H2S -> HCS1+ + H2								RTYPE=2 K1=6.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1210
CH1+ + OCS -> HOCS1+ + C								RTYPE=2 K1=8.55E-10 K2=0.0 K3=0.0 # gg08_rnum=1230
CH1+ + OCS -> HCS1+ + CO								RTYPE=2 K1=1.05E-09 K2=0.0 K3=0.0 # gg08_rnum=1231
CH1+ + S -> CS1+ + H									RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1233
CH1+ + S -> HS1+ + C									RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1234
CH1+ + S -> S1+ + CH									RTYPE=2 K1=4.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1235
CH21+ + H2S -> HCS1+ + H2 + H							RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1250
CH21+ + H2S -> H3CS1+ + H								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1251
CH21+ + OCS -> H2CS1+ + CO								RTYPE=2 K1=7.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1264
CH21+ + OCS -> HCS1+ + HCO								RTYPE=2 K1=1.08E-09 K2=0.0 K3=0.0 # gg08_rnum=1265
CH21+ + S -> HCS1+ + H									RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1267
SiCH21+ + S -> Si1+ + H2CS								RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1280
CH31+ + H2S -> H3CS1+ + H2								RTYPE=2 K1=1.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1315
CH31+ + HS -> H2CS1+ + H2								RTYPE=2 K1=2.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1323
CH31+ + OCS -> H3CS1+ + CO								RTYPE=2 K1=1.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=1339
CH31+ + S -> HCS1+ + H2									RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1342
CH31+ + SO -> HOCS1+ + H2								RTYPE=2 K1=4.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=1347
CH41+ + H2S -> H2S1+ + CH4								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1372
CH41+ + H2S -> H3S1+ + CH3								RTYPE=2 K1=9.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1373
CH41+ + OCS -> OCS1+ + CH4								RTYPE=2 K1=4.20E-10 K2=0.0 K3=0.0 # gg08_rnum=1379
CH41+ + OCS -> HOCS1+ + CH3								RTYPE=2 K1=9.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1380
CH51+ + S -> HS1+ + CH4									RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1405
CN1+ + S -> S1+ + CN									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1442
CO1+ + H2S -> H2S1+ + CO								RTYPE=2 K1=2.44E-09 K2=0.0 K3=0.0 # gg08_rnum=1466
CO1+ + H2S -> HCO1+ + HS								RTYPE=2 K1=1.56E-10 K2=0.0 K3=0.0 # gg08_rnum=1467
CO1+ + S -> S1+ + CO									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1482
CO1+ + SO2 -> SO1+ + CO2								RTYPE=2 K1=1.70E-09 K2=0.0 K3=0.0 # gg08_rnum=1483
CO21+ + H2S -> H2S1+ + CO2								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=1491
CS1+ + C -> C1+ + CS									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1499
CS1+ + CH4 -> HCS1+ + CH3								RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1500
CS1+ + Fe -> Fe1+ + CS									RTYPE=2 K1=1.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1501
CS1+ + H2 -> HCS1+ + H									RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1502
CS1+ + Mg -> Mg1+ + CS									RTYPE=2 K1=2.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1503
CS1+ + Na -> Na1+ + CS									RTYPE=2 K1=2.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1504
CS1+ + O -> CO1+ + S									RTYPE=2 K1=6.00E-11 K2=0.0 K3=0.0 # gg08_rnum=1505
CS1+ + O2 -> OCS1+ + O									RTYPE=2 K1=1.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1506
CS1+ + Si -> Si1+ + CS									RTYPE=2 K1=1.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1507
H1+ + C2S -> C2S1+ + H									RTYPE=2 K1=1.09E-08 K2=-0.5 K3=0.0 # gg08_rnum=1528
H1+ + C3S -> C3S1+ + H									RTYPE=2 K1=1.52E-08 K2=-0.5 K3=0.0 # gg08_rnum=1541
H1+ + C4S -> C4S1+ + H									RTYPE=2 K1=1.17E-08 K2=-0.5 K3=0.0 # gg08_rnum=1552
H1+ + CS -> CS1+ + H									RTYPE=2 K1=1.80E-08 K2=-0.5 K3=0.0 # gg08_rnum=1618
#H1+ + H2CS -> H2CS1+ + H								RTYPE=2 K1=6.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=1622, see below for update as per V17
#H1+ + H2S -> H2S1+ + H									RTYPE=2 K1=3.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=1624, see below for update as per V17
H1+ + H2S2 -> H2S21+ + H								RTYPE=2 K1=4.67E-09 K2=-0.5 K3=0.0 # gg08_rnum=1625
H1+ + HCS -> CS1+ + H2									RTYPE=2 K1=1.85E-08 K2=-0.5 K3=0.0 # gg08_rnum=1650
H1+ + HS -> HS1+ + H									RTYPE=2 K1=3.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1665
H1+ + HS -> S1+ + H2									RTYPE=2 K1=3.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1666
H1+ + S2H -> S2H1+ + H									RTYPE=2 K1=7.79E-09 K2=-0.5 K3=0.0 # gg08_rnum=1667
H1+ + NS -> NS1+ + H									RTYPE=2 K1=1.70E-08 K2=-0.5 K3=0.0 # gg08_rnum=1684
H1+ + OCS -> HS1+ + CO									RTYPE=2 K1=6.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=1687
H1+ + S -> S1+ + H										RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1694
H1+ + S2 -> S21+ + H									RTYPE=2 K1=3.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1695
H1+ + SiS -> SiS1+ + H									RTYPE=2 K1=1.60E-08 K2=-0.5 K3=0.0 # gg08_rnum=1722
H1+ + SO -> SO1+ + H									RTYPE=2 K1=1.40E-08 K2=-0.5 K3=0.0 # gg08_rnum=1723
H21+ + H2S -> HS1+ + H + H2								RTYPE=2 K1=8.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1754
H21+ + H2S -> H2S1+ + H2								RTYPE=2 K1=2.70E-09 K2=0.0 K3=0.0 # gg08_rnum=1755
H21+ + H2S -> S1+ + H2 + H2								RTYPE=2 K1=7.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1756
H2CO1+ + S -> S1+ + H2CO								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1809
H2CO1+ + S -> HS1+ + HCO								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # gg08_rnum=1810
H2O1+ + H2S -> H3S1+ + OH								RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1829
H2O1+ + H2S -> H2S1+ + H2O								RTYPE=2 K1=8.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1830
H2O1+ + H2S -> H3O1+ + HS								RTYPE=2 K1=5.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1831
H2O1+ + S -> HS1+ + OH									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1849
H2O1+ + S -> HSO1+ + H									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1850
H2O1+ + S -> S1+ + H2O									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=1851
H2S1+ + C -> HCS1+ + H									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=1853
H2S1+ + Fe -> Fe1+ + H2S								RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=1854
H2S1+ + H -> HS1+ + H2									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1855
H2S1+ + H2O -> H3O1+ + HS								RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1856
H2S1+ + H2S -> H3S1+ + HS								RTYPE=2 K1=5.80E-10 K2=0.0 K3=0.0 # gg08_rnum=1857
H2S1+ + HCO -> HCO1+ + H2S								RTYPE=2 K1=7.00E-10 K2=0.0 K3=0.0 # gg08_rnum=1858
H2S1+ + Mg -> Mg1+ + H2S								RTYPE=2 K1=2.80E-09 K2=0.0 K3=0.0 # gg08_rnum=1859
H2S1+ + N -> NS1+ + H2									RTYPE=2 K1=7.90E-10 K2=0.0 K3=0.0 # gg08_rnum=1860
H2S1+ + Na -> Na1+ + H2S								RTYPE=2 K1=2.50E-09 K2=0.0 K3=0.0 # gg08_rnum=1861
H2S1+ + NH3 -> NH41+ + HS								RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=1862
H2S1+ + NH3 -> NH31+ + H2S								RTYPE=2 K1=5.60E-10 K2=0.0 K3=0.0 # gg08_rnum=1863
H2S1+ + NO -> NO1+ + H2S								RTYPE=2 K1=3.70E-10 K2=0.0 K3=0.0 # gg08_rnum=1864
H2S1+ + O -> HS1+ + OH									RTYPE=2 K1=3.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1865
H2S1+ + O -> SO1+ + H2									RTYPE=2 K1=3.10E-10 K2=0.0 K3=0.0 # gg08_rnum=1866
H2S1+ + S -> S1+ + H2S									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=1867
H2S1+ + Si -> Si1+ + H2S								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=1868
H31+ + C2S -> HC2S1+ + H2								RTYPE=2 K1=6.41E-09 K2=-0.5 K3=0.0 # gg08_rnum=1884
H31+ + C3S -> HC3S1+ + H2								RTYPE=2 K1=8.89E-09 K2=-0.5 K3=0.0 # gg08_rnum=1895
H31+ + C4S -> HC4S1+ + H2								RTYPE=2 K1=6.82E-09 K2=-0.5 K3=0.0 # gg08_rnum=1903
H31+ + CS -> HCS1+ + H2									RTYPE=2 K1=1.10E-08 K2=-0.5 K3=0.0 # gg08_rnum=1966
H31+ + H2CS -> H3CS1+ + H2								RTYPE=2 K1=3.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=1969
H31+ + H2S -> H3S1+ + H2								RTYPE=2 K1=2.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=1971
H31+ + H2S2 -> H3S21+ + H2								RTYPE=2 K1=2.74E-09 K2=-0.5 K3=0.0 # gg08_rnum=1972
H31+ + HCS -> H2CS1+ + H2								RTYPE=2 K1=1.09E-08 K2=-0.5 K3=0.0 # gg08_rnum=1989
H31+ + HS -> H2S1+ + H2									RTYPE=2 K1=4.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2012
H31+ + S2H -> H2S21+ + H2								RTYPE=2 K1=4.56E-09 K2=-0.5 K3=0.0 # gg08_rnum=2013
H31+ + NS -> HNS1+ + H2									RTYPE=2 K1=9.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=2031
H31+ + OCS -> HOCS1+ + H2								RTYPE=2 K1=3.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2034
H31+ + S -> HS1+ + H2									RTYPE=2 K1=2.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2052
H31+ + S2 -> S2H1+ + H2									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2053
H31+ + SiS -> HSiS1+ + H2								RTYPE=2 K1=9.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2072
H31+ + SO -> HSO1+ + H2									RTYPE=2 K1=8.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2073
H31+ + SO2 -> HSO21+ + H2								RTYPE=2 K1=3.72E-09 K2=-0.5 K3=0.0 # gg08_rnum=2074
H3O1+ + C2S -> HC2S1+ + H2O								RTYPE=2 K1=2.88E-09 K2=-0.5 K3=0.0 # gg08_rnum=2100
H3O1+ + C3S -> HC3S1+ + H2O								RTYPE=2 K1=3.92E-09 K2=-0.5 K3=0.0 # gg08_rnum=2109
H3O1+ + C4S -> HC4S1+ + H2O								RTYPE=2 K1=2.97E-09 K2=-0.5 K3=0.0 # gg08_rnum=2115
H3O1+ + CS -> HCS1+ + H2O								RTYPE=2 K1=4.99E-09 K2=-0.5 K3=0.0 # gg08_rnum=2132
H3O1+ + H2S -> H3S1+ + H2O								RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2134
H3O1+ + H2S2 -> H3S21+ + H2O							RTYPE=2 K1=1.21E-09 K2=-0.5 K3=0.0 # gg08_rnum=2135
H3O1+ + S2H -> H2S21+ + H2O								RTYPE=2 K1=2.02E-09 K2=-0.5 K3=0.0 # gg08_rnum=2165
H3O1+ + S2 -> S2H1+ + H2O								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2185
H3S1+ + H -> H2S1+ + H2									RTYPE=2 K1=6.00E-11 K2=0.0 K3=0.0 # gg08_rnum=2214
H3S1+ + H2CO -> CH2OH1+ + H2S							RTYPE=2 K1=2.20E-09 K2=0.0 K3=0.0 # gg08_rnum=2215
H3S1+ + HCN -> H2CN1+ + H2S								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=2216
H3S1+ + HNC -> H2CN1+ + H2S								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=2217
H3S1+ + NH3 -> NH41+ + H2S								RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=2218
HCN1+ + S -> HS1+ + CN									RTYPE=2 K1=5.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2247
HCN1+ + S -> S1+ + HCN									RTYPE=2 K1=5.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2248
HCO1+ + C2S -> HC2S1+ + CO								RTYPE=2 K1=2.48E-09 K2=-0.5 K3=0.0 # gg08_rnum=2260
HCO1+ + C3S -> HC3S1+ + CO								RTYPE=2 K1=3.35E-09 K2=-0.5 K3=0.0 # gg08_rnum=2270
HCO1+ + C4S -> HC4S1+ + CO								RTYPE=2 K1=2.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=2276
#HCO1+ + CS -> HCS1+ + CO								RTYPE=2 K1=4.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2319, updated as per G14
HCO1+ + H2CS -> H3CS1+ + CO								RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2322
HCO1+ + H2S -> H3S1+ + CO								RTYPE=2 K1=9.50E-10 K2=-0.5 K3=0.0 # gg08_rnum=2324
HCO1+ + H2S2 -> H3S21+ + CO								RTYPE=2 K1=1.04E-09 K2=-0.5 K3=0.0 # gg08_rnum=2325
HCO1+ + HS -> H2S1+ + CO								RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2361
HCO1+ + S2H -> H2S21+ + CO								RTYPE=2 K1=1.73E-09 K2=-0.5 K3=0.0 # gg08_rnum=2362
HCO1+ + NS -> HNS1+ + CO								RTYPE=2 K1=3.90E-09 K2=-0.5 K3=0.0 # gg08_rnum=2375
HCO1+ + OCS -> HOCS1+ + CO								RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=2376
HCO1+ + S -> HS1+ + CO									RTYPE=2 K1=3.30E-10 K2=0.0 K3=0.0 # gg08_rnum=2395
HCO1+ + S2 -> S2H1+ + CO								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2396
HCO1+ + SiS -> HSiS1+ + CO								RTYPE=2 K1=3.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2413
#HCO1+ + SO -> HSO1+ + CO								RTYPE=2 K1=3.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2414, not allowed: endothermic, ref:Vidal2017
HCS1+ + NH3 -> NH41+ + CS								RTYPE=2 K1=1.62E-09 K2=-0.5 K3=0.0 # gg08_rnum=2445
HCS1+ + O -> HCO1+ + S									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2446
HCS1+ + O -> OCS1+ + H									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # gg08_rnum=2447
He1+ + C2S -> CS1+ + C + He								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2477
He1+ + C2S -> C1+ + CS + He								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2478
He1+ + C2S -> S1+ + C2 + He								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2479
He1+ + C2S -> C21+ + S + He								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=2480
He1+ + C3S -> C21+ + CS + He							RTYPE=2 K1=3.89E-09 K2=-0.5 K3=0.0 # gg08_rnum=2500
He1+ + C3S -> CS1+ + C2 + He							RTYPE=2 K1=3.89E-09 K2=-0.5 K3=0.0 # gg08_rnum=2501
He1+ + C4S -> C31+ + CS + He							RTYPE=2 K1=2.98E-09 K2=-0.5 K3=0.0 # gg08_rnum=2517
He1+ + C4S -> CS1+ + C3 + He							RTYPE=2 K1=2.98E-09 K2=-0.5 K3=0.0 # gg08_rnum=2518
He1+ + CS -> C1+ + S + He								RTYPE=2 K1=4.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2639
He1+ + CS -> S1+ + C + He								RTYPE=2 K1=4.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2640
He1+ + H2CS -> CH21+ + S + He							RTYPE=2 K1=1.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=2646
He1+ + H2CS -> S1+ + CH2 + He							RTYPE=2 K1=1.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=2647
He1+ + H2CS -> CS1+ + H2 + He							RTYPE=2 K1=1.11E-09 K2=-0.5 K3=0.0 # gg08_rnum=2648
He1+ + H2S -> HS1+ + H + He								RTYPE=2 K1=2.20E-10 K2=-0.5 K3=0.0 # gg08_rnum=2652
He1+ + H2S -> H2S1+ + He								RTYPE=2 K1=1.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2653
He1+ + H2S -> S1+ + H2 + He								RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2654
He1+ + H2S2 -> HS1+ + HS + He							RTYPE=2 K1=1.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2655
He1+ + H2S2 -> S2H1+ + H + He							RTYPE=2 K1=1.20E-09 K2=-0.5 K3=0.0 # gg08_rnum=2656
He1+ + HCS -> H1+ + CS + He								RTYPE=2 K1=4.79E-09 K2=-0.5 K3=0.0 # gg08_rnum=2694
He1+ + HCS -> CS1+ + H + He								RTYPE=2 K1=4.79E-09 K2=-0.5 K3=0.0 # gg08_rnum=2695
He1+ + HS -> S1+ + H + He								RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2758
He1+ + S2H -> S21+ + H + He								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2759
He1+ + S2H -> S1+ + HS + He								RTYPE=2 K1=2.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2760
He1+ + NS -> S1+ + N + He								RTYPE=2 K1=4.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2789
He1+ + NS -> N1+ + S + He								RTYPE=2 K1=4.30E-09 K2=-0.5 K3=0.0 # gg08_rnum=2790
He1+ + OCS -> S1+ + CO + He								RTYPE=2 K1=8.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2795
He1+ + OCS -> CO1+ + S + He								RTYPE=2 K1=8.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2796
He1+ + OCS -> CS1+ + O + He								RTYPE=2 K1=8.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2797
He1+ + OCS -> O1+ + CS + He								RTYPE=2 K1=8.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=2798
He1+ + S2 -> S1+ + S + He								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2832
He1+ + SiS -> S1+ + Si + He								RTYPE=2 K1=4.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2861
He1+ + SiS -> Si1+ + S + He								RTYPE=2 K1=4.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=2862
He1+ + SO -> O1+ + S + He								RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2863
He1+ + SO -> S1+ + O + He								RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2864
He1+ + SO2 -> S1+ + O2 + He								RTYPE=2 K1=8.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2865
He1+ + SO2 -> O21+ + S + He								RTYPE=2 K1=8.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2866
He1+ + SO2 -> SO1+ + O + He								RTYPE=2 K1=8.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2867
He1+ + SO2 -> SO21+ + He								RTYPE=2 K1=8.15E-10 K2=-0.5 K3=0.0 # gg08_rnum=2868
HNC1+ + S -> HS1+ + CN									RTYPE=2 K1=5.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2940
HNC1+ + S -> S1+ + HNC									RTYPE=2 K1=5.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2941
HNO1+ + S -> HS1+ + NO									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=2961
HS1+ + C -> CS1+ + H									RTYPE=2 K1=9.90E-10 K2=0.0 K3=0.0 # gg08_rnum=2969
HS1+ + CH -> CH21+ + S									RTYPE=2 K1=5.80E-10 K2=0.0 K3=0.0 # gg08_rnum=2970
HS1+ + CH4 -> H3CS1+ + H2								RTYPE=2 K1=5.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2971
HS1+ + Fe -> Fe1+ + HS									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2972
HS1+ + H -> S1+ + H2									RTYPE=2 K1=1.10E-10 K2=0.0 K3=0.0 # gg08_rnum=2973
HS1+ + H2O -> H3O1+ + S									RTYPE=2 K1=7.80E-10 K2=0.0 K3=0.0 # gg08_rnum=2974
HS1+ + H2S -> H3S1+ + S									RTYPE=2 K1=2.90E-10 K2=0.0 K3=0.0 # gg08_rnum=2975
HS1+ + H2S -> S2H1+ + H2								RTYPE=2 K1=2.80E-10 K2=0.0 K3=0.0 # gg08_rnum=2976
HS1+ + HCN -> H2CN1+ + S								RTYPE=2 K1=8.90E-10 K2=0.0 K3=0.0 # gg08_rnum=2977
#HS1+ + HNC -> H2CN1+ + S								RTYPE=2 K1=8.60E-10 K2=0.0 K3=0.0 # gg08_rnum=2978, see below for updates as per V17
HS1+ + Mg -> Mg1+ + HS									RTYPE=2 K1=2.60E-09 K2=0.0 K3=0.0 # gg08_rnum=2979
HS1+ + N -> NS1+ + H									RTYPE=2 K1=7.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2980
HS1+ + Na -> Na1+ + HS									RTYPE=2 K1=2.20E-09 K2=0.0 K3=0.0 # gg08_rnum=2981
HS1+ + NH3 -> NH31+ + HS								RTYPE=2 K1=8.40E-10 K2=0.0 K3=0.0 # gg08_rnum=2982
HS1+ + NH3 -> NH41+ + S									RTYPE=2 K1=7.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2983
HS1+ + NO -> NO1+ + HS									RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=2984
HS1+ + O -> SO1+ + H									RTYPE=2 K1=2.90E-10 K2=0.0 K3=0.0 # gg08_rnum=2985
HS1+ + O -> S1+ + OH									RTYPE=2 K1=2.90E-10 K2=0.0 K3=0.0 # gg08_rnum=2986
HS1+ + S -> S1+ + HS									RTYPE=2 K1=9.70E-10 K2=0.0 K3=0.0 # gg08_rnum=2987
HS1+ + Si -> Si1+ + HS									RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=2988
HSO21+ + H2O -> H3O1+ + SO2								RTYPE=2 K1=2.13E-09 K2=0.0 K3=0.0 # gg08_rnum=2989
HSO21+ + NH3 -> NH41+ + SO2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # gg08_rnum=2990
N1+ + H2S -> HS1+ + NH									RTYPE=2 K1=5.51E-10 K2=0.0 K3=0.0 # gg08_rnum=3020
N1+ + H2S -> H2S1+ + N									RTYPE=2 K1=1.06E-09 K2=0.0 K3=0.0 # gg08_rnum=3021
N1+ + OCS -> S1+ + CO + N								RTYPE=2 K1=3.08E-10 K2=0.0 K3=0.0 # gg08_rnum=3037
N1+ + OCS -> CS1+ + NO									RTYPE=2 K1=7.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3038
N1+ + OCS -> OCS1+ + N									RTYPE=2 K1=1.02E-09 K2=0.0 K3=0.0 # gg08_rnum=3039
N21+ + H2S -> S1+ + N2 + H2								RTYPE=2 K1=2.25E-10 K2=0.0 K3=0.0 # gg08_rnum=3059
N21+ + H2S -> HS1+ + N2 + H								RTYPE=2 K1=1.13E-09 K2=0.0 K3=0.0 # gg08_rnum=3060
N21+ + H2S -> H2S1+ + N2								RTYPE=2 K1=1.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3061
N21+ + OCS -> OCS1+ + N2								RTYPE=2 K1=2.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3075
N21+ + OCS -> S1+ + N2 + CO								RTYPE=2 K1=1.04E-09 K2=0.0 K3=0.0 # gg08_rnum=3076
N21+ + S -> S1+ + N2									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3078
N2H1+ + S -> HS1+ + N2									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3103
NH1+ + S -> S1+ + NH									RTYPE=2 K1=6.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3144
NH1+ + S -> HS1+ + N									RTYPE=2 K1=6.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3145
NH1+ + S -> NS1+ + H									RTYPE=2 K1=6.90E-10 K2=0.0 K3=0.0 # gg08_rnum=3146
NH21+ + H2S -> NH31+ + HS								RTYPE=2 K1=4.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3161
NH21+ + H2S -> NH41+ + S								RTYPE=2 K1=1.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3162
NH21+ + H2S -> HS1+ + NH3								RTYPE=2 K1=1.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3163
NH21+ + H2S -> H2S1+ + NH2								RTYPE=2 K1=3.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3164
NH21+ + H2S -> H3S1+ + NH								RTYPE=2 K1=2.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3165
NH21+ + S -> S1+ + NH2									RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3178
NH21+ + S -> HS1+ + NH									RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3179
NH21+ + S -> HNS1+ + H									RTYPE=2 K1=4.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3180
NH31+ + H2S -> NH41+ + HS								RTYPE=2 K1=9.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=3189
NS1+ + O -> NO1+ + S									RTYPE=2 K1=6.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3210
O1+ + H2S -> HS1+ + OH									RTYPE=2 K1=4.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3231
O1+ + H2S -> H2S1+ + O									RTYPE=2 K1=1.80E-09 K2=0.0 K3=0.0 # gg08_rnum=3232
O1+ + H2S -> H2O + S1+									RTYPE=2 K1=2.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3233
O1+ + OCS -> S1+ + CO2									RTYPE=2 K1=2.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3248
O1+ + OCS -> OCS1+ + O									RTYPE=2 K1=6.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3249
O1+ + SO2 -> O21+ + SO									RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3252
O21+ + H2S -> H2S1+ + O2								RTYPE=2 K1=1.40E-09 K2=0.0 K3=0.0 # gg08_rnum=3266
O21+ + S -> SO1+ + O									RTYPE=2 K1=5.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3278
O21+ + S -> S1+ + O2									RTYPE=2 K1=5.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3279
O2H1+ + S -> HS1+ + O2									RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3303
OCS1+ + NH3 -> NH31+ + OCS								RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=3304
OH1+ + H2S -> H2S1+ + OH								RTYPE=2 K1=1.20E-09 K2=0.0 K3=0.0 # gg08_rnum=3324
OH1+ + H2S -> H3S1+ + O									RTYPE=2 K1=8.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3325
OH1+ + S -> HS1+ + O									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3343
OH1+ + S -> SO1+ + H									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3344
OH1+ + S -> S1+ + OH									RTYPE=2 K1=4.30E-10 K2=0.0 K3=0.0 # gg08_rnum=3345
S1+ + C2 -> CS1+ + C									RTYPE=2 K1=8.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3380
S1+ + C2H -> C2S1+ + H									RTYPE=2 K1=1.96E-09 K2=-0.5 K3=0.0 # gg08_rnum=3381
S1+ + HC2H -> HC2S1+ + H								RTYPE=2 K1=9.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3382
S1+ + H2C2H -> HC2S1+ + H2								RTYPE=2 K1=1.52E-09 K2=-0.5 K3=0.0 # gg08_rnum=3383
S1+ + C3H -> C3S1+ + H									RTYPE=2 K1=6.87E-09 K2=-0.5 K3=0.0 # gg08_rnum=3384
#S1+ + C3H2 -> HC3S1+ + H								RTYPE=2 K1=3.16E-09 K2=-0.5 K3=0.0 # gg08_rnum=3385, see below for updates as per V17
S1+ + C4H -> C4S1+ + H									RTYPE=2 K1=1.88E-09 K2=-0.5 K3=0.0 # gg08_rnum=3386
S1+ + HC4H -> C3H21+ + CS								RTYPE=2 K1=2.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3387
S1+ + HC4H -> C4H1+ + HS								RTYPE=2 K1=1.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3388
S1+ + HC4H -> HC4H1+ + S								RTYPE=2 K1=7.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3389
S1+ + HC4H -> HC4S1+ + H								RTYPE=2 K1=4.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3390
S1+ + CH -> CS1+ + H									RTYPE=2 K1=4.40E-09 K2=-0.5 K3=0.0 # gg08_rnum=3391
S1+ + CH2 -> HCS1+ + H									RTYPE=2 K1=7.08E-10 K2=-0.5 K3=0.0 # gg08_rnum=3392
S1+ + CH3 -> H2CS1+ + H									RTYPE=2 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3393
S1+ + CH4 -> H3CS1+ + H									RTYPE=2 K1=1.40E-10 K2=0.0 K3=0.0 # gg08_rnum=3394
S1+ + Fe -> Fe1+ + S									RTYPE=2 K1=1.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3395
S1+ + H2CO -> HCO1+ + HS								RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=3396
S1+ + H2CO -> H2S1+ + CO								RTYPE=2 K1=1.10E-09 K2=-0.5 K3=0.0 # gg08_rnum=3397
S1+ + H2S -> S21+ + H2									RTYPE=2 K1=6.40E-10 K2=-0.5 K3=0.0 # gg08_rnum=3398
S1+ + H2S -> S2H1+ + H									RTYPE=2 K1=2.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=3399
#S1+ + H2S -> H2S1+ + S									RTYPE=2 K1=4.40E-11 K2=-0.5 K3=0.0 # gg08_rnum=3400, not allowed: endothermic, ref:Vidal2017
S1+ + HCO -> HCO1+ + S									RTYPE=2 K1=5.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=3401
S1+ + HCO -> HS1+ + CO									RTYPE=2 K1=5.00E-10 K2=-0.5 K3=0.0 # gg08_rnum=3402
S1+ + Mg -> Mg1+ + S									RTYPE=2 K1=2.80E-10 K2=0.0 K3=0.0 # gg08_rnum=3403
S1+ + Na -> Na1+ + S									RTYPE=2 K1=2.60E-10 K2=0.0 K3=0.0 # gg08_rnum=3404
S1+ + NH -> NS1+ + H									RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=3405
S1+ + NH3 -> NH31+ + S									RTYPE=2 K1=1.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=3406
S1+ + NO -> NO1+ + S									RTYPE=2 K1=3.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=3407
S1+ + O2 -> SO1+ + O									RTYPE=2 K1=2.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3408
S1+ + OCS -> S21+ + CO									RTYPE=2 K1=9.10E-10 K2=-0.5 K3=0.0 # gg08_rnum=3409
S1+ + OH -> SO1+ + H									RTYPE=2 K1=4.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=3410
S1+ + Si -> Si1+ + S									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3411
S1+ + SiC -> SiC1+ + S									RTYPE=2 K1=3.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=3412
S1+ + SiH -> SiS1+ + H									RTYPE=2 K1=1.41E-10 K2=-0.5 K3=0.0 # gg08_rnum=3413
S1+ + SiH -> SiH1+ + S									RTYPE=2 K1=1.41E-10 K2=-0.5 K3=0.0 # gg08_rnum=3414
S1+ + SiS -> SiS1+ + S									RTYPE=2 K1=3.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=3415
S21+ + CH3CH2OH -> H2S21+ + CH3CHO						RTYPE=2 K1=8.50E-11 K2=0.0 K3=0.0 # gg08_rnum=3416
S21+ + CH3CH2OH -> CH3CH2O1+ + S2H						RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3417
S21+ + CH3OCH3 -> CH3CH2O1+ + S2H						RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3418
S21+ + NO -> NO1+ + S2									RTYPE=2 K1=5.10E-10 K2=0.0 K3=0.0 # gg08_rnum=3419
#S2H1+ + H2 -> H3S21+									RTYPE=2 K1=1.00E-14 K2=-1.00E+00 K3=0.0 # gg08_rnum=3420, not allowed: missing second product
S2H1+ + H2S -> H3S1+ + S2								RTYPE=2 K1=7.95E-10 K2=-0.5 K3=0.0 # gg08_rnum=3421
Si1+ + OCS -> SiS1+ + CO								RTYPE=2 K1=1.50E-09 K2=-0.5 K3=0.0 # gg08_rnum=3443
SiH21+ + S -> HSiS1+ + H								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3467
SiO1+ + S -> Si1+ + SO									RTYPE=2 K1=1.00E-09 K2=0.0 K3=0.0 # gg08_rnum=3499
SiS1+ + H -> Si1+ + HS									RTYPE=2 K1=1.90E-09 K2=0.0 K3=0.0 # gg08_rnum=3500
SiS1+ + H2 -> HSiS1+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # gg08_rnum=3501
SO1+ + Fe -> Fe1+ + SO									RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # gg08_rnum=3502
SO1+ + H2S -> S21+ + H2O								RTYPE=2 K1=1.10E-09 K2=0.0 K3=0.0 # gg08_rnum=3503
SO1+ + Mg -> Mg1+ + SO									RTYPE=2 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3504
SO1+ + N -> NS1+ + O									RTYPE=2 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3505
SO1+ + Na -> Na1+ + SO									RTYPE=2 K1=2.30E-09 K2=0.0 K3=0.0 # gg08_rnum=3506
SO1+ + NH3 -> NH31+ + SO								RTYPE=2 K1=1.30E-09 K2=0.0 K3=0.0 # gg08_rnum=3507
SO21+ + CO -> SO1+ + CO2								RTYPE=2 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3508
SO21+ + H -> SO1+ + OH									RTYPE=2 K1=4.20E-10 K2=0.0 K3=0.0 # gg08_rnum=3509
SO21+ + H2 -> HSO21+ + H								RTYPE=2 K1=5.00E-12 K2=0.0 K3=0.0 # gg08_rnum=3510
SO21+ + O2 -> O21+ + SO2								RTYPE=2 K1=2.50E-10 K2=0.0 K3=0.0 # gg08_rnum=3511
HS1+ + H2 -> H3S1+										RTYPE=4 K1=1.40E-16 K2=-6.00E-01 K3=0.0 # gg08_rnum=3584
OCS1+ + H2 -> HOCSH1+									RTYPE=4 K1=6.10E-20 K2=-1.50E+00 K3=0.0 # gg08_rnum=3588
S1+ + H2 -> H2S1+										RTYPE=4 K1=1.00E-17 K2=-2.00E-01 K3=0.0 # gg08_rnum=3591
S2H1+ + H2 -> H3S21+									RTYPE=4 K1=1.00E-14 K2=-1.00E+00 K3=0.0 # gg08_rnum=3592
S1- + C -> CS + E1-										RTYPE=5 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3642
S1- + CO -> OCS + E1-									RTYPE=5 K1=3.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3643
S1- + H -> HS + E1-										RTYPE=5 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3644
S1- + N -> NS + E1-										RTYPE=5 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3645
S1- + O -> SO + E1-										RTYPE=5 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3646
S1- + O2 -> SO2 + E1-									RTYPE=5 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3647
C + CS -> S + C2										RTYPE=7 K1=1.44E-11 K2=5.00E-01 K3=2.04E+04 # gg08_rnum=3696
C + HS -> CS + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3703
C + HS -> S + CH										RTYPE=7 K1=1.20E-11 K2=5.80E-01 K3=5.88E+03 # gg08_rnum=3704, TODO: M84 only has other route
C + NS -> CN + S										RTYPE=7 K1=1.50E-10 K2=-1.60E-01 K3=0.0 # gg08_rnum=3713
C + NS -> CS + N										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=4.00E+03 # gg08_rnum=3714
C + S2 -> S + CS										RTYPE=7 K1=7.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3720
#C + SO -> CS + O										RTYPE=7 K1=3.50E-11 K2=0.0 K3=0.0 # gg08_rnum=3724, updated below as per V17
#C + SO -> CO + S										RTYPE=7 K1=3.50E-11 K2=0.0 K3=0.0 # gg08_rnum=3725, updated below as per V17
C + SO2 -> CO + SO										RTYPE=7 K1=7.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3726
#C2H + CS -> C3S + H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3746, updated below as per V17
C2H + S -> C2S + H										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=3755
CH + S -> HS + C										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=4.00E+03 # gg08_rnum=3788
CH3 + H2S -> HS + CH4									RTYPE=7 K1=3.30E-13 K2=0.0 K3=1.10E+03 # gg08_rnum=3815
CN + S -> NS + C										RTYPE=7 K1=5.71E-11 K2=5.00E-01 K3=3.20E+04 # gg08_rnum=3847
CN + S -> CS + N										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=0.0 # gg08_rnum=3848
#CO + HS -> OCS + H										RTYPE=7 K1=5.95E-14 K2=1.12E+00 K3=8.33E+03 # gg08_rnum=3850, not allowed: endothermic, ref:Vidal2017
#H + H2S -> HS + H2										RTYPE=7 K1=6.60E-11 K2=0.0 K3=1.35E+03 # gg08_rnum=3869, updated below as per P99
H + HS -> S + H2										RTYPE=7 K1=2.50E-11 K2=0.0 K3=0.0 # gg08_rnum=3878
H + NS -> HS + N										RTYPE=7 K1=7.27E-11 K2=5.00E-01 K3=1.57E+04 # gg08_rnum=3887
H + NS -> S + NH										RTYPE=7 K1=7.27E-11 K2=5.00E-01 K3=2.07E+04 # gg08_rnum=3888
H + OCS -> CO + HS										RTYPE=7 K1=1.23E-11 K2=0.0 K3=1.95E+03 # gg08_rnum=3893
H + S2 -> HS + S										RTYPE=7 K1=2.25E-10 K2=5.00E-01 K3=8.36E+03 # gg08_rnum=3895
H + SO -> HS + O										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=1.99E+04 # gg08_rnum=3896
H + SO -> S + OH										RTYPE=7 K1=5.90E-10 K2=-3.10E-01 K3=1.11E+04 # gg08_rnum=3897
H2 + HS -> H2S + H										RTYPE=7 K1=6.52E-12 K2=9.00E-02 K3=8.05E+03 # gg08_rnum=3904
H2 + S -> HS + H										RTYPE=7 K1=1.76E-13 K2=2.88E+00 K3=6.13E+03 # gg08_rnum=3913
#HS + HS -> H2S + S										RTYPE=7 K1=3.00E-11 K2=0.0 K3=0.0 # gg08_rnum=3925, updated as per Z09
N + CS -> S + CN										RTYPE=7 K1=3.80E-11 K2=5.00E-01 K3=1.16E+03 # gg08_rnum=3966
N + HCS -> HCN + S										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3971
N + HS -> NS + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=3974
N + HS -> S + NH										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=9.06E+03 # gg08_rnum=3975
N + NS -> N2 + S										RTYPE=7 K1=3.00E-11 K2=-6.00E-01 K3=0.0 # gg08_rnum=3982
N + S2 -> NS + S										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=4.00E+03 # gg08_rnum=3991
N + SO -> NO + S										RTYPE=7 K1=1.50E-11 K2=0.0 K3=3.68E+03 # gg08_rnum=3997
N + SO -> NS + O										RTYPE=7 K1=4.68E-11 K2=5.00E-01 K3=8.25E+03 # gg08_rnum=3998
NH + S -> HS + N										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=4.00E+03 # gg08_rnum=4013
NO + S -> SO + N										RTYPE=7 K1=1.75E-10 K2=0.0 K3=2.02E+04 # gg08_rnum=4022
NO + S -> NS + O										RTYPE=7 K1=2.94E-11 K2=5.00E-01 K3=1.75E+04 # gg08_rnum=4023
#O + CS -> CO + S										RTYPE=7 K1=1.94E-11 K2=0.0 K3=2.31E+02 # gg08_rnum=4077, see below for update as per A04
O + CS -> SO + C										RTYPE=7 K1=4.68E-11 K2=5.00E-01 K3=2.89E+04 # gg08_rnum=4078
O + H2S -> HS + OH										RTYPE=7 K1=9.22E-12 K2=0.0 K3=1.80E+03 # gg08_rnum=4085
#O + HCS -> OCS + H										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4093, see below for update as per V17
#O + HCS -> OH + CS										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4094, negligible route, ref:Loison2012
O + HS -> S + OH										RTYPE=7 K1=1.74E-11 K2=6.70E-01 K3=9.56E+02 # gg08_rnum=4100
O + HS -> SO + H										RTYPE=7 K1=1.60E-10 K2=5.00E-01 K3=0.0 # gg08_rnum=4101
O + NS -> SO + N										RTYPE=7 K1=1.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4113
O + NS -> NO + S										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4114
O + OCS -> SO + CO										RTYPE=7 K1=1.60E-11 K2=0.0 K3=2.15E+03 # gg08_rnum=4118
O + OCS -> CO2 + S										RTYPE=7 K1=8.30E-11 K2=0.0 K3=5.53E+03 # gg08_rnum=4119
O + S2 -> SO + S										RTYPE=7 K1=1.70E-11 K2=0.0 K3=0.0 # gg08_rnum=4125
O + SO -> S + O2										RTYPE=7 K1=6.60E-13 K2=0.0 K3=2.76E+03 # gg08_rnum=4138
O + SO2 -> SO + O2										RTYPE=7 K1=9.01E-12 K2=0.0 K3=9.84E+03 # gg08_rnum=4139
#O2 + SO -> SO2 + O										RTYPE=7 K1=1.10E-14 K2=1.89E+00 K3=1.54E+03 # gg08_rnum=4144, see below for update as per A04
#OH + CS -> OCS + H										RTYPE=7 K1=9.39E-14 K2=1.12E+00 K3=8.00E+02 # gg08_rnum=4154, see below for update as per L12
OH + H2S -> H2O + HS									RTYPE=7 K1=6.00E-12 K2=0.0 K3=7.50E+01 # gg08_rnum=4158
OH + S -> HS + O										RTYPE=7 K1=6.60E-11 K2=0.0 K3=0.0 # gg08_rnum=4172
OH + SO -> SO2 + H										RTYPE=7 K1=8.60E-11 K2=0.0 K3=0.0 # gg08_rnum=4174, Ea supported by G13
S + C2 -> CS + C										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4176
S + CH -> CS + H										RTYPE=7 K1=5.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4177
S + CH2 -> CS + H2										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4178
S + CH2 -> HCS + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4179
S + CH3 -> H2CS + H										RTYPE=7 K1=1.40E-10 K2=0.0 K3=0.0 # gg08_rnum=4180
S + HS -> S2 + H										RTYPE=7 K1=4.50E-11 K2=0.0 K3=0.0 # gg08_rnum=4181, Ea supported by S02
S + NH -> NS + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # gg08_rnum=4182
#S + O2 -> SO + O										RTYPE=7 K1=2.30E-12 K2=0.0 K3=0.0 # gg08_rnum=4183, slightly updated rate as per A04
S + OH -> SO + H										RTYPE=7 K1=6.60E-11 K2=0.0 K3=0.0 # gg08_rnum=4184
S + SO -> S2 + O										RTYPE=7 K1=1.73E-11 K2=5.00E-01 K3=1.15E+04 # gg08_rnum=4185
O + SO -> SO2											RTYPE=8 K1=3.20E-16 K2=-1.60E+00 K3=0.0 # gg08_rnum=4205
#S + CO -> OCS											RTYPE=8 K1=1.60E-17 K2=-1.50E+00 K3=0.0 # gg08_rnum=4207, see below for updated kinetics as per L12
C2S1+ + E1- -> CS + C									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4265
C2S1+ + E1- -> C2 + S									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4266
C3S1+ + E1- -> C3 + S									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4304
C3S1+ + E1- -> C2 + CS									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4305
C3S1+ + E1- -> C2S + C									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4306
C4S1+ + E1- -> C2S + C2									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4335
C4S1+ + E1- -> C3 + CS									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4336
C4S1+ + E1- -> C3S + C									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4337
CS1+ + E1- -> C + S										RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4509
H2CS1+ + E1- -> HCS + H									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4525
H2CS1+ + E1- -> CS + H + H								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4526
H2S1+ + E1- -> S + H + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4536
H2S1+ + E1- -> HS + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4537
H2S21+ + E1- -> HS + HS									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4538
H2S21+ + E1- -> S2H + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4539
H3CS1+ + E1- -> H2CS + H								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4547
H3CS1+ + E1- -> CS + H + H2								RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4548
H3S1+ + E1- -> H2S + H									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4553
H3S1+ + E1- -> HS + H + H								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4554
H3S21+ + E1- -> H2S2 + H								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4555
H3S21+ + E1- -> S2H + H2								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4556
HC2S1+ + E1- -> C2S + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4565
HC2S1+ + E1- -> CS + CH									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4566
HC3S1+ + E1- -> C3S + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4568
HC3S1+ + E1- -> C2S + CH								RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4569
HC4S1+ + E1- -> C3S + CH								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4573
HC4S1+ + E1- -> C4S + H									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4574
HC4S1+ + E1- -> C2S + C2H								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4575
HCS1+ + E1- -> CS + H									RTYPE=9 K1=1.84E-07 K2=-5.70E-01 K3=0.0 # gg08_rnum=4586
HCS1+ + E1- -> CH + S									RTYPE=9 K1=7.87E-07 K2=-5.70E-01 K3=0.0 # gg08_rnum=4587
HNS1+ + E1- -> NS + H									RTYPE=9 K1=3.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4682
HOCS1+ + E1- -> OCS + H									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4693
HOCS1+ + E1- -> OH + CS									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4694
HS1+ + E1- -> S + H										RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4712
HSiS1+ + E1- -> Si + HS									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4717
HSiS1+ + E1- -> SiS + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4718
#HSO1+ + E1- -> SO + H									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4719, see below for updates as per V17
HSO21+ + E1- -> SO2 + H									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4720
HSO21+ + E1- -> SO + H + O								RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4721
HSO21+ + E1- -> SO + OH									RTYPE=9 K1=1.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4722
NS1+ + E1- -> N + S										RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4760
#OCS1+ + E1- -> CO + S									RTYPE=9 K1=3.00E-07 K2=0.0 K3=0.0 # gg08_rnum=4763, see below for updates as per M05
#OCS1+ + E1- -> CS + O									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4764, see below for updates as per M05
HOCSH1+ + E1- -> OCS + H2								RTYPE=9 K1=3.00E-07 K2=0.0 K3=0.0 # gg08_rnum=4765
S21+ + E1- -> S + S										RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4872
S2H1+ + E1- -> HS + S									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4873
S2H1+ + E1- -> S2 + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4874
SiS1+ + E1- -> Si + S									RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4915
SO1+ + E1- -> O + S										RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # gg08_rnum=4916
SO21+ + E1- -> SO + O									RTYPE=9 K1=2.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4917
H2CS1+ + E1- -> H2CS									RTYPE=10 K1=1.10E-10 K2=-7.00E-01 K3=0.0 # gg08_rnum=5076
H2S1+ + E1- -> H2S										RTYPE=10 K1=1.10E-10 K2=-7.00E-01 K3=0.0 # gg08_rnum=5077
S1+ + E1- -> S											RTYPE=10 K1=3.90E-12 K2=-6.30E-01 K3=0.0 # gg08_rnum=5083
C1+ + S1- -> C + S										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5087
Fe1+ + S1- -> Fe + S									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5090
H1+ + S1- -> H + S										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5093
He1+ + S1- -> He + S									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5101
Mg1+ + S1- -> Mg + S									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5104
N1+ + S1- -> N + S										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5107
Na1+ + S1- -> Na + S									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5110
O1+ + S1- -> O + S										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5114
S1+ + C1- -> S + C										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5115
S1+ + H1- -> S + H										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5116
S1+ + S1- -> S + S										RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5117
Si1+ + S1- -> Si + S									RTYPE=11 K1=2.30E-07 K2=-0.5 K3=0.0 # gg08_rnum=5120
S + E1- -> S1-											RTYPE=12 K1=5.00E-15 K2=0.0 K3=0.0 # gg08_rnum=5124
H2S2 -> H2S21+ + E1-									RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5174
HCS -> HCS1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5183
#S2H -> S2H1+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5187, see below for update as per I99
#OCS -> OCS1+ + E1-										RTYPE=13 K1=2.37E-10 K2=0.0 K3=2.71E+00 # gg08_rnum=5197, see below for date as per H17
S -> S1+ + E1-											RTYPE=13 K1=7.20E-10 K2=0.0 K3=2.40E+00 # gg08_rnum=5205
S1- -> S + E1-											RTYPE=13 K1=2.40E-07 K2=0.0 K3=9.00E-01 # gg08_rnum=5206
#S2 -> S21+ + E1-										RTYPE=13 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=5207, see below for update as per I99
C2S -> C2 + S											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5236
C3S -> C2 + CS											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5249
C4S -> C3 + CS											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5259
#CS -> C + S												RTYPE=13 K1=9.70E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=5326, see below for update as per H17
H2CS -> CS + H2											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5332
#H2S -> HS + H											RTYPE=13 K1=3.20E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=5335, see below for update as per H17
#H2S2 -> HS + HS											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5336, replaced with alt. products, ref:Isoniemi1999
#HS -> H + S												RTYPE=13 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=5379, see below for update as per H17
#S2H -> HS + S											RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5380, replaced with alt. products, ref:Isoniemi1999
NS -> N + S												RTYPE=13 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=5394
#OCS -> CO + S											RTYPE=13 K1=2.28E-09 K2=0.0 K3=1.60E+00 # gg08_rnum=5399, see below for update as per H17
#S2 -> S + S												RTYPE=13 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=5421, see below for update as per H17
SiS -> Si + S											RTYPE=13 K1=1.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=5440
#SO -> O + S												RTYPE=13 K1=3.30E-10 K2=0.0 K3=1.40E+00 # gg08_rnum=5441, see below for update as per H17
#SO2 -> SO + O											RTYPE=13 K1=1.05E-09 K2=0.0 K3=1.74E+00 # gg08_rnum=5442, see below for update as per H17
gC + gC2S -> gC3S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5483, gg08_EA_ref='EH'
gC + gC2S -> C3S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5484
gC + gHS -> gCS + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5519, gg08_EA_ref='M84'
gC + gHS -> CS + H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5520
gC + gNS -> gCN + gS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5531, gg08_EA_ref='M84'
gC + gNS -> CN + S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5532
gC + gS -> gCS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5543, gg08_EA_ref='EH'
gC + gS -> CS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5544
gC + gSO -> gCO + gS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5545, gg08_EA_ref='M84'
gC + gSO -> CO + S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5546
gH + gCS -> gHCS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.00E+03 # gg08_rnum=5877, gg08_EA_ref='EH'
gH + gCS -> HCS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5878
#gH + gH2S -> gH2 + gHS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=9.04E+02 # gg08_rnum=5903, updated below as per P99
#gH + gH2S -> H2 + HS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5904
gH + gHCS -> gH2CS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5931, gg08_EA_ref='guess. Exoth OK'
gH + gHCS -> H2CS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5932
gH + gHS -> gH2S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5957, gg08_EA_ref='EH'
gH + gHS -> H2S											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5958
#gH + gOCS -> gCO + gHS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5989, gg08_EA_ref='M84', see below for updated Ea
#gH + gOCS -> CO + HS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5990
gH + gS -> gHS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6001, gg08_EA_ref='EH'
gH + gS -> HS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6002
gH + gSO2 -> gO2 + gHS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6011, gg08_EA_ref='EH 92 Summer', not allowed: endothermic, sum(dHf)
gH + gSO2 -> O2 + HS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6012
gN + gHS -> gNS + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6111, gg08_EA_ref='M84'
gN + gHS -> NS + H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6112
gN + gNS -> gN2 + gS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6119, gg08_EA_ref='M84'
gN + gNS -> N2 + S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6120
gN + gS -> gNS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6125, gg08_EA_ref='Hasegawa'
gN + gS -> NS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6126
gO + gCS -> gOCS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6237, gg08_EA_ref='TH'
gO + gCS -> OCS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6238
gO + gHS -> gSO + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6249, gg08_EA_ref='M84'
gO + gHS -> SO + H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6250
gO + gNS -> gNO + gS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6255, gg08_EA_ref='M84'
gO + gNS -> NO + S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6256
gO + gS -> gSO											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6265, gg08_EA_ref='TH'
gO + gS -> SO											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6266
gO + gSO -> gSO2										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6267, gg08_EA_ref='TH'
gO + gSO -> SO2											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6268
gS + gCH -> gHCS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6329, gg08_EA_ref='hasegawa'
gS + gCH -> HCS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6330
gS + gCH3 -> gH2CS + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6331, gg08_EA_ref='M84'
gS + gCH3 -> H2CS + H									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6332
gS + gCO -> gOCS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6333, gg08_EA_ref='From our gas network', EA confd via A10
gS + gCO -> OCS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6334
gS + gNH -> gNS + gH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6335, gg08_EA_ref='M84'
gS + gNH -> NS + H										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6336
gC2S -> C2S												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6350
gC3S -> C3S												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6360
gC4S -> C4S												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6368
gCS -> CS												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6433
gH2CS -> H2CS											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6445
gH2S -> H2S												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6448
gH2S2 -> H2S2											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6449
gHCS -> HCS												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6472
gHS -> HS												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6497
gS2H -> S2H												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6498
gNS -> NS												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6518
gOCS -> OCS												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6524
gS -> S													RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6542
gS2 -> S2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6543
gSiS -> SiS												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6562
gSO -> SO												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6563
gSO2 -> SO2												RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6564
gC2S -> C2S												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6597
gC3S -> C3S												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6607
gC4S -> C4S												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6615
gCS -> CS												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6680
gH2CS -> H2CS											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6692
gH2S -> H2S												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6695
gH2S2 -> H2S2											RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6696
gHCS -> HCS												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6719
gHS -> HS												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6744
gS2H -> S2H												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6745
gNS -> NS												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6765
gOCS -> OCS												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6771
gS -> S													RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6789
gS2 -> S2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6790
gSiS -> SiS												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6809
gSO -> SO												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6810
gSO2 -> SO2												RTYPE=16 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=6811
gC2S -> gCS + gC										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6845
gC3S -> gC2 + gCS										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6855
gC4S -> gC3 + gCS										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6864
gCS -> gC + gS											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6932
gH2CS -> gHCS + gH										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6942
#gH2S -> gH2 + gS										RTYPE=17 K1=5.15E+03 K2=0.0 K3=0.0 # gg08_rnum=6945, replaced with alt. products, ref:CruzDiaz2014
#gH2S2 -> gHS + gHS										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=6946, replaced with alt. products, ref:Isoniemi1999
gHCS -> gCH + gS										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6969
gHCS -> gCS + gH										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=6970
gHS -> gH + gS											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7002
#gS2H -> gHS + gS										RTYPE=17 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7003, replaced with alt. products, ref:Isoniemi1999
gNS -> gN + gS											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7021
gOCS -> gCO + gS										RTYPE=17 K1=5.35E+03 K2=0.0 K3=0.0 # gg08_rnum=7027
#gS2 -> gS + gS											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7048, see below for update as per I99
gSiS -> gSi + gS										RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7066
gSO -> gS + gO											RTYPE=17 K1=5.00E+02 K2=0.0 K3=0.0 # gg08_rnum=7067, see below for updates as per KIDA.UVA.2015
gSO2 -> gSO + gO										RTYPE=17 K1=1.88E+03 K2=0.0 K3=0.0 # gg08_rnum=7068, see below for update as per M07
gH2S -> gS + gH + gH									RTYPE=18 K1=8.50E+02 K2=0.0 K3=0.0 # gg08_rnum=7136
gH2S -> gHS + gH										RTYPE=18 K1=8.50E+02 K2=0.0 K3=0.0 # gg08_rnum=7137
gHCS -> gCS + gH										RTYPE=18 K1=1.50E+03 K2=0.0 K3=0.0 # gg08_rnum=7140
#gOCS -> gCS + gO										RTYPE=18 K1=4.80E+02 K2=0.0 K3=0.0 # gg08_rnum=7148, see below for update as per F08
#gOCS -> gCO + gS										RTYPE=18 K1=9.60E+02 K2=0.0 K3=0.0 # gg08_rnum=7149, see below for update as per F08
gC2S -> gC2 + gS										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7164
gC3S -> gC2 + gCS										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7177
gC4S -> gC3 + gCS										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7188
#gCS -> gC + gS											RTYPE=19 K1=9.70E-10 K2=0.0 K3=2.00E+00 # gg08_rnum=7267, see below for update as per H17
gH2CS -> gCS + gH2										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7276
#gH2S -> gHS + gH										RTYPE=19 K1=3.20E-10 K2=0.0 K3=1.70E+00 # gg08_rnum=7279, see below for update as per CD14
#gH2S2 -> gHS + gHS										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7280, replaced with alt. products, ref:Isoniemi1999
#gHS -> gH + gS											RTYPE=19 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=7334, see below for update as per H17
#gS2H -> gHS + gS										RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7335, replaced with alt. products, ref:Isoniemi1999
gNS -> gN + gS											RTYPE=19 K1=1.00E-11 K2=0.0 K3=2.00E+00 # gg08_rnum=7353
#gOCS -> gCO + gS										RTYPE=19 K1=2.28E-09 K2=0.0 K3=1.60E+00 # gg08_rnum=7359, see below for update as per H17
#gS2 -> gS + gS											RTYPE=19 K1=1.00E-09 K2=0.0 K3=1.70E+00 # gg08_rnum=7380, see below for update as per H17
gSiS -> gSi + gS										RTYPE=19 K1=1.00E-10 K2=0.0 K3=2.30E+00 # gg08_rnum=7398
#gSO -> gO + gS											RTYPE=19 K1=3.30E-10 K2=0.0 K3=1.40E+00 # gg08_rnum=7399, see below for updates as per H17
#gSO2 -> gSO + gO										RTYPE=19 K1=1.05E-09 K2=0.0 K3=1.74E+00 # gg08_rnum=7400, see below for updates as per H17
#gH2S2 -> gHS + gHS										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7523, replaced with alt. products, ref:Isoniemi1999
#gH2S2 -> gS2H + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7524, see below for update as per I99
gHCS -> gCS + gH										RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7539
#gS2H -> gHS + gS										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7546, replaced with alt. products, ref:Isoniemi1999
#gS2H -> gS2 + gH										RTYPE=20 K1=1.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7547, see below for update as per I99
#gOCS -> gCS + gO										RTYPE=20 K1=7.90E-11 K2=0.0 K3=2.71E+00 # gg08_rnum=7556, see below for update as per F08
#gOCS -> gCO + gS										RTYPE=20 K1=1.58E-10 K2=0.0 K3=2.71E+00 # gg08_rnum=7557, see below for update as per F08
#gS2 -> gS + gS											RTYPE=20 K1=2.00E-10 K2=0.0 K3=2.50E+00 # gg08_rnum=7564, see below for update as per I99
C2S -> gC2S												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7604
C3S -> gC3S												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7614
C4S -> gC4S												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7622
CS -> gCS												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7687
H2CS -> gH2CS											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7699
H2S -> gH2S												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7702
H2S2 -> gH2S2											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7703
HCS -> gHCS												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7726
HS -> gHS												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7751
S2H -> gS2H												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7752
NS -> gNS												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7772
OCS -> gOCS												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7778
S -> gS													RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7796
S2 -> gS2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7797
SiS -> gSiS												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7816
SO -> gSO												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7817
SO2 -> gSO2												RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=7818
###
# here begins the updates (+ references/descriptions)
###
# fix barrier
gH + gOCS -> gCO + gHS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.95E3 # E\sub{a} updated to match gas-phase
gH + gOCS -> CO + HS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.95E3 #
	# from Credali/Russo 1967: sulfuric acid catalyzes 3*H2CO -> trithiane
	#TODO!
	# from Linke+ 1979 (and Kolesnikova+ 2014): add MeSH (and EtSH)
	#TODO!
	# from Agarwal+ 1985: add HCO+HCO->H2CO+CO
	#TODO!
	# from Froese & Goddard 1993: add reactive destruction of CS2 (k1 from Atkinson+ 2004; Ea from Glarborg+ 2014)
O + CS2 -> CS + SO										RTYPE=7 K1=2.97e-11 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
O + CS2 -> OCS + S										RTYPE=7 K1=2.97e-12 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
O + CS2 -> CO + S2										RTYPE=7 K1=3.3e-13 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
gO + gCS2 -> gCS + gSO									RTYPE=14 K1=1.0 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
gO + gCS2 -> CS + SO									RTYPE=14 K1=1.0 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
gO + gCS2 -> gOCS + gS									RTYPE=14 K1=1.0 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
gO + gCS2 -> OCS + S									RTYPE=14 K1=1.0 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
gO + gCS2 -> gCO + gS2									RTYPE=14 K1=1.0 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
gO + gCS2 -> CO + S2									RTYPE=14 K1=1.0 K2=0 K3=8.2e2 # ref:Atkinson2004, ref:Glarborg2014
	# from Ghanshyam+ 1993: add CH3SH photochem since it is new (rates scaled from SO2 by half as per Sheraton+ 1981)
CH3SH -> CH3 + HS										RTYPE=13 K1=1.4E-9 K2=1.72 K3=2.5 # ref:Heays2017
CH3SH -> CH3S + H										RTYPE=13 K1=1.4E-9 K2=1.72 K3=2.5 # ref:Heays2017
CH3SH -> CH3SH1+ + E1-									RTYPE=13 K1=1.9E-9 K2=2.29 K3=3.18 # ref:Heays2017
gCH3SH -> gCH3 + gHS									RTYPE=17 K1=3.0E+2 K2=0.0 K3=0.0 # ref:Sheraton1981, i.e. \ce{SO2}*1/2
gCH3SH -> gCH2SH + gH									RTYPE=17 K1=3.0E+2 K2=0.0 K3=0.0 # ref:Sheraton1981, i.e. \ce{SO2}*1/2
gCH3SH -> gCH3S + gH									RTYPE=17 K1=3.0E+2 K2=0.0 K3=0.0 # ref:Sheraton1981, i.e. \ce{SO2}*1/2
gCH3SH -> gCH3S + gH									RTYPE=19 K1=1.4E-9 K2=1.72 K3=2.5 # ref:Heays2017
gCH3SH -> gCH3 + gHS									RTYPE=19 K1=1.4E-9 K2=1.72 K3=2.5 # ref:Heays2017
	# add CH3S & CH2SH photochem as per CH3O/CH2OH equivalent, using scaling against CH3OH
CH3S -> CH3 + S											RTYPE=13 K1=3.0E-10 K2=0.0 K3=2.37 # set to same scale as CH3O vs CH3OH
gCH3S -> gCH3 + gS										RTYPE=17 K1=6.0E+2 K2=0.0 K3=0.0 # duplicated from CH3SH tot
gCH3S -> gCH3 + gS										RTYPE=19 K1=3.0E-10 K2=0.0 K3=2.37 # same as rtype=13
CH2SH -> CH2 + HS										RTYPE=13 K1=3.0E-10 K2=0.0 K3=2.37 # duplicated from CH3S
gCH2SH -> gCH2 + gHS									RTYPE=17 K1=6.0E+2 K2=0.0 K3=0.0 # duplicated from CH3S
gCH2SH -> gCH2 + gHS									RTYPE=19 K1=3.0E-10 K2=0.0 K3=2.37 # duplicated from CH3S
	# from Morokuma/Muguruma 1994: SO3 rapidly reacts with water (water-catalyzed)
	#gSO3 + gH2O -> gH2SO4									RTYPE=14 K1=0.25 K2=0.0 K3=0.0 # K1 accounts for prob of neighboring water, where Ea=0 requires H2O as catalyst
	#gSO3 + gH2O -> H2SO4									RTYPE=14 K1=0.25 K2=0.0 K3=0.0 #
	# from Cheng & Hung 1996: add competing pathways involving HS
gO + gH2S -> gH + gHSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Cheng1996
gO + gH2S -> H + HSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gO + gH2S -> gHS + gOH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Cheng1996
gO + gH2S -> HS + OH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Cheng & Hung 1996: add formation of SO
gS + gO2 -> gSO + gO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Cheng1996
gS + gO2 -> SO + O										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gO + gHS -> gSO + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Cheng1996
gO + gHS -> SO + H										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS + gOH -> gSO + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Cheng1996
gS + gOH -> SO + H										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Cheng & Hung 1996: add missing oxidation reactions
gOH + gS2H -> gH2O + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Cheng1996
gOH + gS2H -> H2O + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gOH + gS2H -> gHSO + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # not allowed: endothermic, sum(dHf)
gOH + gS2H -> HSO + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Isoniemi+ 1999: update photolysis entries for H2S2
H2S2 -> S2H + H											RTYPE=13 K1=5.5E-10 K2=0.0 K3=1.7 # ref:Isoniemi1999
H2S2 -> S2 + H2											RTYPE=13 K1=4.5E-10 K2=0.0 K3=1.7 # ref:Isoniemi1999
gH2S2 -> gS2H + gH										RTYPE=17 K1=9.4E+2 K2=0.0 K3=0.0 # ref:Isoniemi1999
gH2S2 -> gS2 + gH2										RTYPE=17 K1=7.6E+2 K2=0.0 K3=0.0 # ref:Isoniemi1999
gH2S2 -> gS2H + gH										RTYPE=19 K1=5.5E-10 K2=0.0 K3=1.7 # same as rtype=13
gH2S2 -> gS2 + gH2										RTYPE=19 K1=4.5E-10 K2=0.0 K3=1.7 # same as rtype=13
gH2S2 -> gS2H + gH										RTYPE=20 K1=1.1E-10 K2=0.0 K3=2.5 # ref:Isoniemi1999
gH2S2 -> gS2 + gH2										RTYPE=20 K1=9.0E-11 K2=0.0 K3=2.5 # ref:Isoniemi1999
	# from Isoniemi+ 1999: update photolysis entries for S2H
S2H -> S2 + H											RTYPE=1 K1=1.2E+2 K2=0.0 K3=0.0 # ref:Isoniemi1999
S2H -> S2 + H											RTYPE=13 K1=7.0E-11 K2=0.0 K3=1.7 # ref:Isoniemi1999
gS2H -> gS2 + gH										RTYPE=17 K1=1.2E+2 K2=0.0 K3=0.0 # same as rtype=1
gS2H -> gS2 + gH										RTYPE=19 K1=7.0E-11 K2=0.0 K3=1.7 # same as rtype=13
gS2H -> gS2 + gH										RTYPE=20 K1=1.4E-11 K2=0.0 K3=2.5 # ref:Isoniemi1999
S2H -> S2H1+ + E1-										RTYPE=13 K1=3.0E-10 K2=2.36 K3=3.27 # estimate, at least 2*S2
	# from Isoniemi+ 1999: update photolysis entries for S2
S2 -> S + S												RTYPE=1 K1=1.0E+2 K2=0.0 K3=0.0 # based on ref:Isoniemi1999, i.e. more stable than S2H
#S2 -> S21+ + E1-										RTYPE=13 K1=7.0E-11 K2=0.0 K3=2.50E+00 # updated as per H17
#S2 -> S + S												RTYPE=13 K1=7.0E-11 K2=0.0 K3=1.70E+00 # see update below as per H17
gS2 -> gS + gS											RTYPE=17 K1=1.0E+02 K2=0.0 K3=0.0 # same as rtype=1
#gS2 -> gS + gS											RTYPE=19 K1=7.0E-11 K2=0.0 K3=1.70E+00 # see update below as per H17
gS2 -> gS + gS											RTYPE=20 K1=7.0E-11 K2=0.0 K3=2.50E+00 # ref:Isoniemi1999
	# from Peng+ 1999: update H2S+H.. updated as per Lambers & Kaestner 2017
	#H + H2S -> HS + H2										RTYPE=7 K1=5.8E-17 K2=1.9 K3=4.55E+2 # based on a fit across 190-2237 K
	#gH + gH2S -> gH2 + gHS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.55E+2 # E\sub{a} from Lamberts & Kaestner (2017)
	#gH + gH2S -> H2 + HS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=4.55E+2 #
	# leaving SO3 out for now..
	#	# from Chaabouni+ 2000: added SO3 formation route, which only partially arises from SO2+O
	#gO + gSO2 -> gSO3										RTYPE=14 K1=0.5 K2=0.0 K3=1.0e3 # E\sub{a} from Atkinson04, BR based on fact that half goes to excited SO2
	#gO + gSO2 -> SO3										RTYPE=14 K1=0.5 K2=0.0 K3=1.0e3 #
	#	# from Chaabouni+ 2000: SO3 photodissociation is much less wrt SO2
	#gSO3 -> gSO2 + gO										RTYPE=17 K1=5E+2 K2=0.0 K3=0.0 # scaled down from SO2
	#gSO3 -> gSO2 + gO										RTYPE=19 K1=3E-10 K2=0.0 K3=1.74 # scaled down from SO2
	# from Sendt+ 2002: update H2S-related chemistry
gS + gHS -> gS2 + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Sendt2002
gS + gHS -> S2 + H										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
H2S2 + H -> H2S + HS									RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # $\alpha$ is conservative estimate, ref:Sendt2002
gH2S2 + gH -> gH2S + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Sendt2002
gH2S2 + gH -> H2S + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# leaving HS2 out for now..
	#H + HS2 -> HS + HS										RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # α is conservative estimate (TODO: calc explicitly)
	#gH + gHS2 -> gHS + gHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from S02
	#gH + gHS2 -> HS + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#HS + HS2 -> H2S + S2									RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # α is conservative estimate (TODO: calc explicitly)
	#gHS + gHS2 -> gH2S + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from S02
	#gHS + gHS2 -> H2S + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#H + HS2 -> H2 + S2										RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # α is conservative estimate (TODO: calc explicitly)
	#gH + gHS2 -> gH2 + gS2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from S02
	#gH + gHS2 -> H2 + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#S + HS2 -> S2 + HS										RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # α is conservative estimate (TODO: calc explicitly)
	#gS + gHS2 -> gS2 + gHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from S02
	#gS + gHS2 -> S2 + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#HS2 + HS2 -> H2S2 + S2									RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # α is conservative estimate (TODO: calc explicitly)
	#gHS2 + gHS2 -> gH2S2 + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from S02
	#gHS2 + gHS2 -> H2S2 + S2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#H2S2 + H -> HS2 + H2									RTYPE=7 K1=1.0e-12 K2=0 K3=0.0 # α is conservative estimate (TODO: calc explicitly)
	#gH2S2 + gH -> gHS2 + gH2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from S02
	#gH2S2 + gH -> HS2 + H2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Yamada+ 2002: add various neutral-neutral rxns for small chains (HxCyS).. TODO: add gas-phase rxns?
gCH + gHS -> CS + H2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gCH + gHS -> gCS + gH2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gC2 + gH2S -> HC2S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gC2 + gH2S -> gHC2S + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gCH + gHCS -> HC2S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gCH + gHCS -> gHC2S + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gC2H + gHS -> HC2S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gC2H + gHS -> gHC2S + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gCH2 + gCS -> HC2S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
gCH2 + gCS -> gHC2S + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Yamada2002
	# from Steudel & Eckert 2003: vapor mixture of species, with larger species as trace
gS3 -> S3												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS3 -> S3												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
S3 -> gS3												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS4 -> S4												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS4 -> S4												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
S4 -> gS4												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS5 -> S5												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS5 -> S5												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
S5 -> gS5												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS6 -> S6												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS6 -> S6												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
S6 -> gS6												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS7 -> S7												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS7 -> S7												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
S7 -> gS7												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS8 -> S8												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
gS8 -> S8												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
S8 -> gS8												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 # ref:Steudel2003Allotropes
	# leaving S2O out for now..
	#	# from Steudel & Eckert 2003: S2O is "an important lower oxide"
	#gSO + gS -> gS2O										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gSO + gS -> S2O										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gSO + gS2 -> gS2O + gS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gSO + gS2 -> S2O + S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS2 + gO -> gS2O										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS2 + gO -> S2O											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS2O + gS2O -> gS3 + gSO2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS2O + gS2O -> S3 + SO2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS2O -> gSO + gS										RTYPE=17 K1=1.88E+3 K2=0.0 K3=0.0 # copied from SO2
	#gS2O -> gSO + gS										RTYPE=19 K1=1.05E-09 K2=0.0 K3=1.74E+00 # copied from SO2
	# from Atkinson+ 2004: general updates + add previously ignored reactions
O + CS -> CO + S										RTYPE=7 K1=2.7E-10 K2=0.0 K3=7.6E+2 # ref:Atkinson2004
O2 + SO -> SO2 + O										RTYPE=7 K1=1.6E-13 K2=0.0 K3=2.3E+3 # ref:Atkinson2004
gO2 + gSO -> gO + gSO2									RTYPE=14 K1=1.0 K2=0.0 K3=2.3e3 # ref:Atkinson2004
gO2 + gSO -> O + SO2									RTYPE=14 K1=1.0 K2=0.0 K3=2.3e3 #
S + O2 -> SO + O										RTYPE=7 K1=2.1E-12 K2=0.0 K3=0.0 # ref:Atkinson2004
gS + gO2 -> gSO + gO									RTYPE=14 K1=1.0 K2=0.0 K3=0 # ref:Atkinson2004
gS + gO2 -> SO + O										RTYPE=14 K1=1.0 K2=0.0 K3=0 #
S + O3 -> SO + O2										RTYPE=7 K1=1.2E-11 K2=0.0 K3=0.0 # ref:Atkinson2004
gS + gO3 -> gSO + gO2									RTYPE=14 K1=1.0 K2=0.0 K3=0 # ref:Atkinson2004
gS + gO3 -> SO + O2										RTYPE=14 K1=1.0 K2=0.0 K3=0 #
SO + O3 -> SO2 + O2										RTYPE=7 K1=4.5E-12 K2=0.0 K3=1.2e3 # ref:Atkinson2004
gSO + gO3 -> SO2 + O2									RTYPE=14 K1=1.0 K2=0.0 K3=1.2e3 #
gSO + gO3 -> gSO2 + gO2									RTYPE=14 K1=1.0 K2=0.0 K3=1.2e3 # ref:Atkinson2004
gCS + gO2 -> gCO + gSO									RTYPE=14 K1=1.0 K2=0.0 K3=0 # ref:Atkinson2004
gCS + gO2 -> CO + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0 #
gCS + gO2 -> gOCS + gO									RTYPE=14 K1=1.0 K2=0.0 K3=0 # ref:Atkinson2004
gCS + gO2 -> OCS + O									RTYPE=14 K1=1.0 K2=0.0 K3=0 #
	#gCS + gO3 -> gOCS + gO2									RTYPE=14 K1=1.0 K2=0.0 K3=0 #
	#gCS + gO3 -> OCS + O2									RTYPE=14 K1=1.0 K2=0.0 K3=0 #
gOH + gH2S -> gH2O + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Atkinson2004
gOH + gH2S -> H2O + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# will leave out HOSO2 for now
	#gOH + gSO2 -> gHOSO2									RTYPE=14 K1=1.0 K2=0.0 K3=0 #
	#gOH + gSO2 -> HOSO2										RTYPE=14 K1=1.0 K2=0.0 K3=0 #
gHO2 + gH2S -> gH2O + gHSO								RTYPE=14 K1=1.0 K2=0.0 K3=6.2e3 # ref:Atkinson2004
gHO2 + gH2S -> H2O + HSO								RTYPE=14 K1=1.0 K2=0.0 K3=6.2e3 #
	#gO2 + gHS -> gO + gHSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # not allowed: endothermic, sum(dHf)
	#gO2 + gHS -> O + HSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gO3 + gHS -> gO2 + gHSO									RTYPE=14 K1=1.0 K2=0.0 K3=280 # ref:Atkinson2004
gO3 + gHS -> O2 + HSO									RTYPE=14 K1=1.0 K2=0.0 K3=280 #
	# if HSO is new, add its photodestruction, evaporation/accretion, protonation
HSO -> HSO1+ + E1-										RTYPE=1 K1=6.0e+2 K2=0.0 K3=0.0 # duplicated from HCO
HSO -> O + HS											RTYPE=1 K1=7.5e+2 K2=0.0 K3=0.0 # duplicated from HO2
HSO -> SO + H											RTYPE=1 K1=1.0e+3 K2=0.0 K3=0.0 # scaled up from HO2 for weaker bond
HSO -> HSO1+ + E1-										RTYPE=13 K1=2.0e-10 K2=0.0 K3=2.5 # duplicated from HO2
HSO -> SO + H											RTYPE=13 K1=7.5e-10 K2=0.0 K3=1.7 # scaled up from HO2 for weaker bond
HSO -> HS + O											RTYPE=13 K1=3.7e-10 K2=0.0 K3=1.7 # scaled up from HO2 for weaker bond
HSO -> OH + S											RTYPE=13 K1=3.7e-10 K2=0.0 K3=1.7 # scaled up from HO2 for weaker bond
gHSO -> HSO												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 #
gHSO -> HSO												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 #
gHSO -> gO + gHS										RTYPE=17 K1=7.5e+2 K2=0.0 K3=0.0 # duplicated from rtype=1
gHSO -> gSO + gH										RTYPE=17 K1=1.0e+3 K2=0.0 K3=0.0 # duplicated from rtype=1
gHSO -> gSO + gH										RTYPE=19 K1=7.5e-10 K2=0.0 K3=1.7 # duplicated from rtype=13
gHSO -> gHS + gO										RTYPE=19 K1=3.7e-10 K2=0.0 K3=1.7 # duplicated from rtype=13
gHSO -> gOH + gS										RTYPE=19 K1=3.7e-10 K2=0.0 K3=1.7 # duplicated from rtype=13
gHSO -> gSO + gH										RTYPE=20 K1=3.0e-10 K2=0.0 K3=2.5 # scaled up from HO2, i.e. weaker bond
HSO -> gHSO												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 #
gN + gHSO -> gSO + gNH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed, based on HO2
gN + gHSO -> SO + NH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gO + gHSO -> gSO + gOH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed, based on HO2
gO + gHSO -> SO + OH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gHS + gHSO -> gH2S + gSO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed, based on HO2
gHS + gHSO -> H2S + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gC + gHSO -> gSO + gCH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed
gC + gHSO -> SO + CH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gO + gHSO -> gO2 + gHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Ballester2008
gO + gHSO -> O2 + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gO3 + gHSO -> gOH + gSO + gO2							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Atkinson2004
gO3 + gHSO -> OH + SO + O2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gNO + gHSO -> gHNO + gSO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Atkinson2004
gNO + gHSO -> HNO + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Savage+ 2004: add missing (requires hi-temp!) formation of HS+ for completeness
S1+ + H2 -> HS1+ + H									RTYPE=2 K1=8.0e-11 K2=0.0 K3=9860.0 # ref:Savage2004
	# from Andreazza & Marinho 2005: add basic radiative association reactions
O + S -> SO												RTYPE=8 K1=1.1E-19 K2=0.28 K3=0.0 # ref:Andreazza2005
S + S -> S2												RTYPE=8 K1=1.4E-19 K2=0.33 K3=0.0 # ref:Andreazza2005
	# from Montaigne+ 2005: updated DRs of HCS+ and OCS+
OCS1+ + E1- -> CO + S									RTYPE=9 K1=2.91E-7 K2=-0.62 K3=0.0 # ref:Montaigne2005
OCS1+ + E1- -> CS + O									RTYPE=9 K1=4.90E-8 K2=-0.62 K3=0.0 # ref:Montaigne2005
OCS1+ + E1- -> SO + C									RTYPE=9 K1=1.05E-8 K2=-0.62 K3=0.0 # ref:Montaigne2005
	# leaving out for now, because this is way too efficient and is not backed by any kinetics study in literature
	#	# add Wakelam+ 2005-style S_n + O -> S_n-1 + SO destruction
	#	S2 + O -> S + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	#	S3 + O -> S2 + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	#	S4 + O -> S3 + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	#	S5 + O -> S4 + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	#	S6 + O -> S5 + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	#	S7 + O -> S6 + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	#	S8 + O -> S7 + SO										RTYPE=7 K1=2.2E-11 K2=0.0 K3=9.0E2 #
	# from Moore+ 2007: updates to SO2 photostability
#gSO2 -> gSO + gO										RTYPE=17 K1=1.88E+3 K2=0.0 K3=0.0 # was the same as the old entry for some reason..
	# from Moore+ 2007: added H2S2 formation route
gHS + gHS -> gH2S2										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Moore2007, ref:Zhou2009
gHS + gHS -> H2S2										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Moore+ 2007: added more complete oxidation routes from H2S to SOx (to complement updates from Cheng & Hung 1996)
#gHS + gHO2 -> gSO + gH2O								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed, products from ref:Zhou2013
#gHS + gHO2 -> SO + H2O									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gSO + gSO -> gSO2 + gS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Moore2007
gSO + gSO -> SO2 + S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Moore+ 2007: add additional icy ions (e.g. HSO3-, S2O52-, SO42-, HSO4-, H3O+)
	# TODO!
	# from Ferrante+ 2008: updated photochem of OCS (product BRs)
gOCS -> gCS + gO										RTYPE=18 K1=2.4E+2 K2=0.0 K3=0.0 # ref:Ferrante2008
gOCS -> gCO + gS										RTYPE=18 K1=1.2E+3 K2=0.0 K3=0.0 # ref:Ferrante2008
#gOCS -> gCO + gS										RTYPE=19 K1=5.7E-10 K2=0.0 K3=1.6 # this is 4x slower than the GG08 entry! updated again as per H17
gOCS -> gCS + gO										RTYPE=20 K1=3.7E-11 K2=0.0 K3=2.71 # ref:Ferrante2008
gOCS -> gCO + gS										RTYPE=20 K1=2.0E-10 K2=0.0 K3=2.71 # ref:Ferrante2008
	# from Ferrante+ 2008: added formation routes for CS2 and OCS2
gS + gOCS -> gS2 + gCO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Ferrante2008
gS + gOCS -> S2 + CO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS + gOCS -> gCS2 + gO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed, not allowed: endothermic, sum(dHf)
	#gS + gOCS -> CS2 + O									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# leaving OCS2 out for now..
	#gS + gOCS -> gOCS2										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed
	#gS + gOCS -> OCS2										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# if CS2 is new, add evaporation/adsorption
gCS2 -> CS2												RTYPE=15 K1=1.0 K2=0.0 K3=0.0 #
gCS2 -> CS2												RTYPE=16 K1=1.0 K2=0.0 K3=0.0 #
CS2 -> gCS2												RTYPE=99 K1=1.0 K2=0.0 K3=0.0 #
	# if CS2 is new, add its photodestruction routes
CS2 -> CS + S											RTYPE=1 K1=1.7E+3 K2=0.0 K3=0.0 # copied from CO2
CS2 -> CS + S											RTYPE=13 K1=8.8E-9 K2=1.72 K3=2.5 # ref:Heays2017
gCS2 -> gCS + gS										RTYPE=17 K1=1.7E+3 K2=0.0 K3=0.0 # same as rtype=1
gCS2 -> gCS + gS										RTYPE=19 K1=8.8E-9 K2=1.72 K3=2.5 # ref:Heays2017
	# if CS2 is new, add its gas-phase ion-molecule rxns (scaled k_L is ~2x from CO2)
H1+ + CS2 -> HCS1+ + S									RTYPE=2 K1=7.00E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
H31+ + CS2 -> HSCS1+ + H2								RTYPE=2 K1=4.00E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
He1+ + CS2 -> S1+ + CS + He								RTYPE=2 K1=4.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
He1+ + CS2 -> CS1+ + S + He								RTYPE=2 K1=1.60E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
He1+ + CS2 -> S21+ + C + He								RTYPE=2 K1=2.20E-11 K2=0.0 K3=0.0 # mass-scaled from CO2
He1+ + CS2 -> CS21+ + He								RTYPE=2 K1=2.40E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
He1+ + CS2 -> C1+ + S2 + He								RTYPE=2 K1=8.00E-11 K2=0.0 K3=0.0 # mass-scaled from CO2
N1+ + CS2 -> CS1+ + NS									RTYPE=2 K1=5.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
N1+ + CS2 -> CS21+ + N									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
NH1+ + CS2 -> HNS1+ + CS								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
NH1+ + CS2 -> HSCS1+ + N								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
NH1+ + CS2 -> NS1+ + HCS								RTYPE=2 K1=8.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
O1+ + CS2 -> SO1+ + CS									RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
O2H1+ + CS2 -> HSCS1+ + O2								RTYPE=2 K1=2.00E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
OH1+ + CS2 -> HSCS1+ + O								RTYPE=2 K1=3.00E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
	# add alternative formation routes for CS2
gS + gHCS -> gCS2 + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Ferrante2008
gS + gHCS -> CS2 + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# add more HCS formation routes (mimicking gas-phase routes)
gS + gCH2 -> gHCS + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Ferrante2008
gS + gCH2 -> HCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# if HCS2+/CS2+ are new, add their recombination routes (k_L is scaled ~2x from CO2)
CS21+ + CH4 -> HSCS1+ + CH3								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + CH4 -> CH41+ + CS2								RTYPE=2 K1=5.50E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + H -> H1+ + CS2									RTYPE=2 K1=2.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + H -> HCS1+ + S									RTYPE=2 K1=4.00E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + H2 -> HSCS1+ + H								RTYPE=2 K1=1.50E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + H2O -> H2O1+ + CS2								RTYPE=2 K1=2.04E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + H2O -> HSCS1+ + OH								RTYPE=2 K1=7.56E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + NH3 -> NH31+ + CS2								RTYPE=2 K1=1.98E-09 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + NO -> NO1+ + CS2								RTYPE=2 K1=1.20E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + O -> O1+ + CS2									RTYPE=2 K1=9.62E-11 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + O -> SO1+ + CS									RTYPE=2 K1=1.64E-10 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + O2 -> O21+ + CS2								RTYPE=2 K1=5.00E-11 K2=0.0 K3=0.0 # mass-scaled from CO2
CS21+ + E1- -> S + CS									RTYPE=9 K1=7.00E-07 K2=-7.50E-01 K3=0.0 # mass-scaled from CO2
HSCS1+ + NH3 -> NH41+ + CS2								RTYPE=2 K1=1.40E-09 K2=-0.5 K3=0.0 # calculated, see App. \ref{app:estatics}
HSCS1+ + HCN -> H2CN1+ + CS2							RTYPE=2 K1=3.30E-09 K2=-0.5 K3=0.0 # calculated, see App. \ref{app:estatics}
HSCS1+ + H2CS -> H3CS1+ + CS2							RTYPE=2 K1=2.30E-09 K2=-0.5 K3=0.0 # calculated, see App. \ref{app:estatics}
HSCS1+ + E1- -> HS + CS									RTYPE=9 K1=6.00E-07 K2=-6.40E-01 K3=0.0 # mass-scaled from CO2
HSCS1+ + E1- -> CS2 + H									RTYPE=9 K1=1.20E-07 K2=-6.40E-01 K3=0.0 # mass-scaled from CO2
HSCS1+ + E1- -> CS + H + S								RTYPE=9 K1=1.50E-06 K2=-6.40E-01 K3=0.0 # mass-scaled from CO2
	# if OCS2 is new, add its photodestruction routes
	# leaving OCS2 out for now..
	#gOCS2 -> gO + gCS2										RTYPE=17 K1=4.5E+3 K2=0.0 K3=0.0 # duplicated from OCS total
	#gOCS2 -> gS + gOCS										RTYPE=17 K1=4.5E+3 K2=0.0 K3=0.0 # duplicated from OCS total
	#gOCS2 -> gCO + gS + gS									RTYPE=18 K1=3.0E+3 K2=0.0 K3=0.0 # duplicated from OCS total
	#gOCS2 -> gO + gCS2										RTYPE=19 K1=1.5E-9 K2=0.0 K3=1.6 # duplicated from OCS total
	#gOCS2 -> gS + gOCS										RTYPE=19 K1=1.5E-9 K2=0.0 K3=1.6 # duplicated from OCS total
	#gOCS2 -> gCO + gS + gS									RTYPE=20 K1=3.0E-10 K2=0.0 K3=2.71 # duplicated from OCS total
	# from Zhou+ 2008/2009: update kinetics related to H2S/S system
HS + HS -> H2S + S										RTYPE=7 K1=3.00E-11 K2=0.0 K3=2.3E+3 # ref:Zhou2008
gS + gH2S -> gH2S2										RTYPE=14 K1=0.1 K2=0.0 K3=0.0 # ref:Zhou2009, small $\alpha$ for indirect pathway
gS + gH2S -> H2S2										RTYPE=14 K1=0.1 K2=0.0 K3=0.0 #
	# from Halfen+ 2009: add HSCN/HNCS
	#TODO!
	# from Adriaens+ 2010: updated activation barriers for OCS formation
#gS + gCO -> gOCS										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from Adriaens2010
#gS + gCO -> OCS											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
#gHS + gCO -> gOCS + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Adriaens2010, not allowed: endothermic, sum(dHf)
#gHS + gCO -> OCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Garozzo+ 2010: added S+S, C+S2, S+CS reactions
gS + gS -> gS2											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Garozzo2010
gS + gS -> S2											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gC + gS2 -> gCS2										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Garozzo2010
gC + gS2 -> CS2											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS + gCS -> gCS2										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Garozzo2010
gS + gCS -> CS2											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Gonzalez+ 2010: add bisulfite radical formation
	# leaving out HOSO2 for now..
	#gSO3 + gO2 -> gHOSO2 + gO2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gSO3 + gO2 -> HOSO2 + O2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Jimenez-Escobar+ 2011: add other chains/hexacycles
	#TODO!
	# from Jimenez-Escobar+ 2012: polymers up to S8 should exist
gS + gS2 -> gS3											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS + gS2 -> S3											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS + gS3 -> gS4											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS + gS3 -> S4											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS2 + gS2 -> gS4										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS2 + gS2 -> S4											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS + gS4 -> gS5											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS + gS4 -> S5											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS2 + gS3 -> gS5										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS2 + gS3 -> S5											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS + gS5 -> gS6											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS + gS5 -> S6											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS2 + gS4 -> gS6										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS2 + gS4 -> S6											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS3 + gS3 -> gS6										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS3 + gS3 -> S6											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
#gS + gS6 -> gS7											RTYPE=14 K1=1.0 K2=0.0 K3=1.0E3 # WARNING: E\sub{a} > 1000 K is likely
#gS + gS6 -> S7											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS2 + gS5 -> gS7										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS2 + gS5 -> S7											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS3 + gS4 -> gS7										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS3 + gS4 -> S7											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
#gS + gS7 -> gS8											RTYPE=14 K1=1.0 K2=0.0 K3=2.0E3 # E\sub{a} > 2000 K according to Stillinger+1986 (MD)
#gS + gS7 -> S8											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
#gS2 + gS6 -> gS8										RTYPE=14 K1=1.0 K2=0.0 K3=1.0E3 # E\sub{a} > 1000 K is likely
#gS2 + gS6 -> S8											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS3 + gS5 -> gS8										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS3 + gS5 -> S8											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gS4 + gS4 -> gS8										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2012
gS4 + gS4 -> S8											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Jimenez-Escobar+ 2012: S8 is stable against x-rays -> cross-sections decrease wrt length
S3 -> S + S + S											RTYPE=1 K1=1.5E+3 K2=0.0 K3=0.0 # estimated more stable than CS2
S4 -> S3 + S											RTYPE=1 K1=1.0E+3 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S5 -> S4 + S											RTYPE=1 K1=9.0E+2 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S6 -> S5 + S											RTYPE=1 K1=5.0E+2 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S7 -> S + S6											RTYPE=1 K1=2.0E+2 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S7 -> S3 + S4											RTYPE=1 K1=2.0E+2 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S8 -> S4 + S4											RTYPE=1 K1=1.0E+2 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S8 -> S3 + S5											RTYPE=1 K1=1.0E+2 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S3 -> S + S + S											RTYPE=13 K1=1.0E-10 K2=0.0 K3=0.0 # estimated more stable than CS2
S4 -> S3 + S											RTYPE=13 K1=8.0E-11 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S5 -> S4 + S											RTYPE=13 K1=5.0E-11 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S6 -> S5 + S											RTYPE=13 K1=1.0E-11 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S7 -> S + S6											RTYPE=13 K1=5.0E-12 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S7 -> S3 + S4											RTYPE=13 K1=5.0E-12 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S8 -> S4 + S4											RTYPE=13 K1=1.0E-12 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
S8 -> S3 + S5											RTYPE=13 K1=1.0E-12 K2=0.0 K3=0.0 # scaled down from S3, as per ref:JE2012
gS3 -> gS + gS + gS										RTYPE=17 K1=1.5E+3 K2=0.0 K3=0.0 # duplicated from rtype=1
gS4 -> gS3 + gS											RTYPE=17 K1=9.0E+2 K2=0.0 K3=0.0 # duplicated from rtype=1
gS5 -> gS4 + gS											RTYPE=17 K1=6.0E+2 K2=0.0 K3=0.0 # duplicated from rtype=1
gS6 -> gS3 + gS3										RTYPE=17 K1=4.0E+2 K2=0.0 K3=0.0 # duplicated from rtype=1
gS7 -> gS + gS6											RTYPE=17 K1=1.0E+2 K2=0.0 K3=0.0 # duplicated from rtype=1
gS7 -> gS3 + gS4										RTYPE=17 K1=1.0E+2 K2=0.0 K3=0.0 # duplicated from rtype=1
gS8 -> gS4 + gS4										RTYPE=17 K1=5.0E+1 K2=0.0 K3=0.0 # duplicated from rtype=1
gS8 -> gS3 + gS5										RTYPE=17 K1=5.0E+1 K2=0.0 K3=0.0 # duplicated from rtype=1
gS3 -> gS + gS + gS										RTYPE=19 K1=1.0E-10 K2=0.0 K3=0.0 # duplicated from rtype=13
gS4 -> gS3 + gS											RTYPE=19 K1=6.0E-11 K2=0.0 K3=0.0 # duplicated from rtype=13
gS5 -> gS4 + gS											RTYPE=19 K1=3.0E-11 K2=0.0 K3=0.0 # duplicated from rtype=13
gS6 -> gS3 + gS3										RTYPE=19 K1=1.5E-11 K2=0.0 K3=0.0 # duplicated from rtype=13
gS7 -> gS6 + gS											RTYPE=19 K1=2.5E-12 K2=0.0 K3=0.0 # duplicated from rtype=13
gS7 -> gS3 + gS4										RTYPE=19 K1=2.5E-12 K2=0.0 K3=0.0 # duplicated from rtype=13
gS8 -> gS4 + gS4										RTYPE=19 K1=1.0E-12 K2=0.0 K3=0.0 # duplicated from rtype=13
gS8 -> gS3 + gS5										RTYPE=19 K1=1.0E-12 K2=0.0 K3=0.0 # duplicated from rtype=13
	# from Loison+ 2012: update O+HCS (replaces previous products OH+CS)
#O + HCS -> HS + CO										RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Vidal+ 2017 completely drops this channel
	# from Loison+ 2012: add alt OCS formation routes (and other branches)
S + HCO -> H + OCS										RTYPE=7 K1=8.0E-11 K2=0.0 K3=0.0 # ref:Loison2012
gS + gHCO -> gH + gOCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Loison2012
gS + gHCO -> H + OCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
S + HCO -> HS + CO										RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # ref:Loison2012
gS + gHCO -> gHS + gCO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Loison2012
gS + gHCO -> HS + CO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
OH + CS -> H + OCS										RTYPE=7 K1=1.7E-10 K2=0.0 K3=0.0 # ref:Loison2012
gOH + gCS -> gH + gOCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Loison2012
gOH + gCS -> H + OCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
OH + CS -> CO + HS										RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # ref:Loison2012
gOH + gCS -> gCO + gHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Loison2012
gOH + gCS -> CO + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
CH + SO -> OCS + H										RTYPE=7 K1=1.1E-10 K2=0.0 K3=0.0 # ref:Loison2012
gCH + gSO -> gOCS + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Loison2012
gCH + gSO -> OCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
CH + SO -> CO + HS										RTYPE=7 K1=9.0E-11 K2=0.0 K3=0.0 # ref:Loison2012
gCH + gSO -> gCO + gHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Loison2012
gCH + gSO -> CO + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Loison+ 2012: update S+CO->OCS with the activation barrier from their reference
S + CO -> OCS											RTYPE=8 K1=1.6E-17 K2=-1.5 K3=1.44e3 # ref:Loison2012
	# from Loison+ 2012: add related sulfur rxns
O + C2S -> CO + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # ref:Loison2012
S + C2O -> CO + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # ref:Loison2012
OH + HCS -> H2O + CS									RTYPE=7 K1=1.7E-10 K2=0.0 K3=0.0 # ref:Loison2012
	#	# from Loison+ 2012: add a variety of OCS consumption reactions
C + OCS -> CO + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # ref:Loison2012
CH + OCS -> CO + CS + H									RTYPE=7 K1=4.0E-10 K2=0.0 K3=0.0 # ref:Loison2012
	# leave out new molecules NCS and HC2S for now..
	#CN + OCS -> CO + NCS									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 #
	#C2H + OCS -> CO + HC2S									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 #
C2 + OCS -> CO + C2S									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # ref:Loison2012
	# from Loison+ 2012: add H+HCS->H2+CS
H + HCS -> H2 + CS										RTYPE=7 K1=1.5E-10 K2=0.0 K3=0.0 # ref:Loison2012
gH + gHCS -> gH2 + gCS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # ref:Loison2012
gH + gHCS -> H2 + CS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # ref:Loison2012
	# from Glarborg+ 2013: update sulfur oxidation chemistry
gSO + gOH -> gSO2 + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Glarborg2013
gSO + gOH -> SO2 + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Zhou+ 2013: add missing reactions
gH + gS2H -> gHS + gHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gH + gS2H -> HS + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gH + gS2H -> gH2 + gS2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gH + gS2H -> H2 + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS + gS2H -> gHS + gS2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS + gS2H -> HS + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gHS + gS2H -> gH2S + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gHS + gS2H -> H2S + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS2H + gS2H -> gH2S2 + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS2H + gS2H -> H2S2 + S2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gHS + gHO2 -> gH2S + gO2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gHS + gHO2 -> H2S + O2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gO + gHS -> gOH + gS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gO + gHS -> OH + S										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gOH + gHS -> gH2O + gS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gOH + gHS -> H2O + S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS + gOH -> gSO + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS + gOH -> SO + H										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gHS + gHO2 -> gHSO + gOH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gHS + gHO2 -> HSO + OH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS + gHO2 -> gSO + gOH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gS + gHO2 -> SO + OH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gH + gHSO -> gSO + gH2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gH + gHSO -> SO + H2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gOH + gHSO -> gSO + gH2O								RTYPE=14 K1=1.0 K2=0.0 K3=470 # ref:Zhou2013
gOH + gHSO -> SO + H2O									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gOH + gHSO -> gH2 + gSO2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gOH + gHSO -> H2 + SO2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gO + gS2 -> gSO + gS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
gO + gS2 -> SO + S										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Zhou2013
	# leaving S2O out for now..
	#gO + gS2O -> gSO + gSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gO + gS2O -> SO + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS + gS2O -> gSO + gS2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gS + gS2O -> SO + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gH + gS2O -> gOH + gS2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gH + gS2O -> OH + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Cruz-Diaz+ 2014: update solid H2S photodissociation rates (i.e. 8.5x higher than H2O)
gH2S -> gHS + gH										RTYPE=17 K1=8.25E+3 K2=0.0 K3=0.0 # ref:CruzDiaz2014
gH2S -> gHS + gH										RTYPE=19 K1=6.5E-9 K2=1.8 K3=2.63 # ref:CruzDiaz2014
	# from Glarborg+ 2014: update CS2 chemistry
gCS + gHS -> gCS2 + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Glarborg2014
gCS + gHS -> CS2 + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# leaving out CS3 for now..
	#gCS2 + gS -> gCS3										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from G14
	#gCS2 + gS -> CS3										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gCS3 + gO -> gCS2 + gSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from G14
	#gCS3 + gO -> CS2 + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gCS3 + gS -> gCS2 + gS2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from G14
	#gCS3 + gS -> CS2 + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#	# leaving OCS2 out for now..
	#gOCS2 + gO -> gOCS + gSO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from G14
	#gOCS2 + gO -> OCS + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gOCS2 + gS -> gOCS + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from G14
	#gOCS2 + gS -> OCS + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	#gOCS2 + gO2 -> gOCS + gSO2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} from G14
	#gOCS2 + gO2 -> OCS + SO2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Glarborg+ 2014: update O3 chemistry (gas-phase is ~20x compared to S+O2)
O3 + HO2 -> O2 + O2 + OH								RTYPE=7 K1=4.20E-11 K2=0.75 K3=0.0 # ref:Glarborg2014
gO3 + gHO2 -> gO2 + gO2 + gOH							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Glarborg2014
gO3 + gHO2 -> O2 + O2 + OH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# leaving CS3 out for now..
	#	# if CS3 is new, add photochemistry
	#gCS3 -> gS2 + gCS										RTYPE=17 K1=1.5E+3 K2=0.0 K3=0.0 # duplicated from CS2
	#gCS3 -> gS2 + gCS										RTYPE=19 K1=1.0E-10 K2=0.0 K3=2.0 # duplicated from CS2
	# from Jimenez-Escobar+ 2014: add HCO+HCO->H2CO+CO
gHCO + gHCO -> gH2CO + gCO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:JE2014
gHCO + gHCO -> H2CO + CO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from Jimenez-Escobar+ 2014: add H2S3
	#TODO!
	# leaving out new gOCS destruction reactions for now..
	#	# from Chen+ 2015: add missing formation routes for CS2/SO/SO2
	#gH2S + gOCS -> gCS2 + gH2O								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # E\sub{a} guessed
	#gH2S + gOCS -> CS2 + H2O								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# from KIDA UVA 2015: update photodiss/photoion rates
#gSO -> gS + gO											RTYPE=17 K1=7.0E+3 K2=0.0 K3=0.0 # as per KIDA.UVA.2015, approx scaled from SO/H2S
#H2S -> H2S1+ + E1-										RTYPE=13 K1=7.3E-10 K2=0.0 K3=3.09 # as per KIDA.UVA.2015, rxn 346
#OCS -> OCS1+ + E1-										RTYPE=13 K1=6.9E-10 K2=0.0 K3=3.35 # as per KIDA.UVA.2015, rxn 359, updated as per H17
	# add CSSH & HCSSH formation routes
HS + H2CS -> HCS + H2S									RTYPE=7 K1=7.50E-12 K2=0.0 K3=0.0 # scaled from OH+H2CO
HS + H2CS -> HCSSH + H									RTYPE=7 K1=1.50E-13 K2=0.0 K3=0.0 # scaled from OH+H2CO
HCS1+ + H2S -> HCSSH21+									RTYPE=4 K1=2.00E-13 K2=-1.30E+00 K3=0.0 # scaled from H2O+HCO+
H2CS1+ + HS -> HCSSH21+									RTYPE=4 K1=2.00E-13 K2=-1.30E+00 K3=0.0 # scaled from H2S+HCS+
gHS + gH2CS -> gHCSSH + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gHS + gH2CS -> HCSSH + H								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gHS + gCS -> gCSSH										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gHS + gCS -> CSSH										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gH + gCSSH -> gHCSSH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
gH + gCSSH -> HCSSH										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 #
	# if CSSH & HCSSH are new, add photochem
HCSSH -> HCSSH1+ + E1-									RTYPE=1 K1=6.50E+02 K2=0.0 K3=0.0 # duplicated from HCOOH
HCSSH -> HCS + HS										RTYPE=1 K1=2.49E+02 K2=0.0 K3=0.0 # duplicated from HCOOH
HCSSH -> HCSSH1+ + E1-									RTYPE=13 K1=1.73E-10 K2=0.0 K3=2.59E+00 # duplicated from HCOOH
HCSSH -> HCS + HS										RTYPE=13 K1=2.75E-10 K2=0.0 K3=1.80E+00 # duplicated from HCOOH
gHCSSH -> gHCS + gHS									RTYPE=17 K1=9.00E+02 K2=0.0 K3=0.0 # duplicated from rtype=1
gHCSSH -> gHCS + gHS									RTYPE=19 K1=4.50E-10 K2=0.0 K3=1.80E+00 # duplicated from rtype=13
CSSH -> CS2 + H											RTYPE=1 K1=1.7E+3 K2=0.0 K3=0.0 # duplicated from CS2
CSSH -> CS2 + H											RTYPE=13 K1=3.0E-10 K2=0.0 K3=2.0 # duplicated from CS2
gCSSH -> gCS2 + gH										RTYPE=17 K1=1.7E+3 K2=0.0 K3=0.0 # duplicated from CS2
gCSSH -> gCS2 + gH										RTYPE=19 K1=3.0E-10 K2=0.0 K3=2.0 # duplicated from CS2
	# add prot-HCSSH DR
HCSSH21+ + E1- -> CS2 + H2 + H							RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # mass-scaled from HCOOH2+
HCSSH21+ + E1- -> HCSSH + H								RTYPE=9 K1=2.00E-08 K2=-0.5 K3=0.0 # mass-scaled from HCOOH2+
HCSSH1+ + E1- -> HCS + HS								RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # mass-scaled from HCOOH+
HCSSH1+ + E1- -> CS2 + H + H							RTYPE=9 K1=2.00E-07 K2=-0.5 K3=0.0 # mass-scaled from HCOOH+
	# if CSSH & HCSSH are new, add accretion/desorption pathways
gHCSSH -> HCSSH											RTYPE=15 K1=1.0 K2=0.0 K3=0.0 #
gHCSSH -> HCSSH											RTYPE=16 K1=1.0 K2=0.0 K3=0.0 #
HCSSH -> gHCSSH											RTYPE=99 K1=1.0 K2=0.0 K3=0.0 #
gCSSH -> CSSH											RTYPE=15 K1=1.0 K2=0.0 K3=0.0 #
gCSSH -> CSSH											RTYPE=16 K1=1.0 K2=0.0 K3=0.0 #
CSSH -> gCSSH											RTYPE=99 K1=1.0 K2=0.0 K3=0.0 #
# add new reactions for the heavy ions to accrete onto a grain
Fe1+ + G1- -> gFe + G0									RTYPE=0 K1=2.30E-17 K2=5.00E-01 K3=0.0 # duplicated from neutral atom
Mg1+ + G1- -> gMg + G0									RTYPE=0 K1=3.70E-17 K2=5.00E-01 K3=0.0 # duplicated from neutral atom
Na1+ + G1- -> gNa + G0									RTYPE=0 K1=3.60E-17 K2=5.00E-01 K3=0.0 # duplicated from neutral atom
S1+ + G1- -> gS + G0									RTYPE=0 K1=3.00E-17 K2=5.00E-01 K3=0.0 # duplicated from neutral atom
Si1+ + G1- -> gSi + G0									RTYPE=0 K1=3.30E-17 K2=5.00E-01 K3=0.0 # duplicated from neutral atom
Cl1+ + G1- -> gCl + G0									RTYPE=0 K1=2.90E-17 K2=5.00E-01 K3=0.0 # mass-scaled from Fe
P1+ + G1- -> gP + G0									RTYPE=0 K1=3.10E-17 K2=5.00E-01 K3=0.0 # mass-scaled from Fe
	# update photochem via Heays+ 2017
H2S -> H2S1+ + E1-										RTYPE=13 K1=7.8E-10 K2=2.58 K3=3.53 # ref:Heays2017
H2S -> HS + H											RTYPE=13 K1=3.1E-9 K2=1.83 K3=2.64 # ref:Heays2017
SO -> SO1+ + E1-										RTYPE=13 K1=5.3E-10 K2=2.52 K3=3.46 # ref:Heays2017
SO -> O + S												RTYPE=13 K1=4.2E-9 K2=1.94 K3=2.76 # ref:Heays2017
gSO -> gO + gS											RTYPE=19 K1=4.2E-9 K2=1.94 K3=2.76 # ref:Heays2017
OCS -> OCS1+ + E1-										RTYPE=13 K1=7.7E-10 K2=2.86 K3=3.85 # ref:Heays2017
OCS -> CO + S											RTYPE=13 K1=4.7E-9 K2=1.68 K3=2.46 # ref:Heays2017
gOCS -> gCO + gS										RTYPE=19 K1=4.7E-9 K2=1.68 K3=2.46 # ref:Heays2017
SO2 -> SO21+ + E1-										RTYPE=13 K1=1.3E-10 K2=3.17 K3=4.25 # ref:Heays2017
SO2 -> SO + O											RTYPE=13 K1=2.4E-9 K2=1.94 K3=2.78 # ref:Heays2017
gSO2 -> gSO + gO										RTYPE=19 K1=2.4e-9 K2=1.94 K3=2.78 # ref:Heays2017
S2 -> S21+ + E1-										RTYPE=13 K1=1.3E-10 K2=2.36 K3=3.27 # ref:Heays2017
S2 -> S + S												RTYPE=13 K1=6.6E-10 K2=1.28 K3=1.9 # ref:Heays2017
gS2 -> gS + gS											RTYPE=19 K1=6.6E-10 K2=1.28 K3=1.9 # ref:Heays2017
HS -> HS1+ + E1-										RTYPE=13 K1=5.0E-11 K2=2.9 K3=3.92 # ref:Heays2017
HS -> H + S												RTYPE=13 K1=1.2E-9 K2=1.64 K3=2.4 # ref:Heays2017
gHS -> gH + gS											RTYPE=19 K1=1.2E-9 K2=1.64 K3=2.4 # ref:Heays2017
HS1+ -> H + S1+											RTYPE=13 K1=6.9E-10 K2=1.79 K3=2.83 # ref:Heays2017
CS -> CS1+ + E1-										RTYPE=13 K1=2.6E-11 K2=2.63 K3=3.59 # ref:Heays2017
CS2 -> CS21+ + E1-										RTYPE=13 K1=3.6E-10 K2=2.62 K3=3.57 # ref:Heays2017
CS -> C + S												RTYPE=13 K1=9.5E-10 K2=1.95 K3=2.77 # ref:Heays2017
gCS -> gC + gS											RTYPE=19 K1=9.5E-10 K2=1.95 K3=2.77 # ref:Heays2017
	# from Lambers & Kaestner 2017: update H2S+H
H + H2S -> HS + H2										RTYPE=7 K1=7.0E-12 K2=1.7 K3=4.55E+2 # fit to 70-2000 K, ref:Peng1999
gH + gH2S -> gH2 + gHS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.53E+3 # E\sub{a} from ref:Lamberts2017
gH + gH2S -> H2 + HS									RTYPE=14 K1=1.00E+00 K2=0.0 K3=1.53E+3 #
	# general updates via Vidal+ 2017
H1+ + H2S -> H2S1+ + H									RTYPE=2 K1=6.71E-10 K2=-0.5 K3=0.0 # Table.B1.4 from ref:Vidal2017
H1+ + SO2 -> SO21+ + H									RTYPE=2 K1=4.2E-9 K2=-0.5 K3=0.0 # Table.B1.9 from ref:Vidal2017
H1+ + SO2 -> SO1+ + OH									RTYPE=2 K1=4.2E-9 K2=-0.5 K3=0.0 # Table.B1.9 from ref:Vidal2017
H1+ + H2CS -> H2CS1+ + H								RTYPE=2 K1=2.5E-9 K2=-0.4 K3=0.0 # Table.B1.10 from ref:Vidal2017
H1+ + H2CS -> HCS1+ + H2								RTYPE=2 K1=5.0E-9 K2=-0.4 K3=0.0 # Table.B1.10 from ref:Vidal2017
H1+ + H2CS -> CS1+ + H + H2								RTYPE=2 K1=2.5E-9 K2=-0.4 K3=0.0 # Table.B1.10 from ref:Vidal2017
HSO1+ + H -> SO1+ + H2									RTYPE=2 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.28 from ref:Vidal2017
HSO1+ + H -> S1+ + H2O									RTYPE=2 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.28 from ref:Vidal2017
C + H2S -> HCS + H										RTYPE=7 K1=2.5E-10 K2=0.0 K3=0.0 # Table.B1.50 from ref:Vidal2017
gC + gH2S -> gHCS + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.50 from ref:Vidal2017
gC + gH2S -> HCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.50 from ref:Vidal2017
C + SO -> CS + O										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.50 from ref:Vidal2017
C + SO -> CO + S										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.50 from ref:Vidal2017
gC + gSO -> gCS + gO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.51 from ref:Vidal2017
gC + gSO -> CS + O										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.51 from ref:Vidal2017
NS1+ + C -> CN + S1+									RTYPE=2 K1=6.0E-10 K2=0.0 K3=0.0 # Table.B1.53 from ref:Vidal2017
SO1+ + C -> CO + S1+									RTYPE=2 K1=6.0E-10 K2=0.0 K3=0.0 # Table.B1.54 from ref:Vidal2017
C + HCS -> H + C2S										RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.56 from ref:Vidal2017
C + HCS -> S + C2H										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.56 from ref:Vidal2017
gC + gHCS -> gH + gC2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.56 from ref:Vidal2017
gC + gHCS -> H + C2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.56 from ref:Vidal2017
gC + gHCS -> gS + gC2H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.56 from ref:Vidal2017
gC + gHCS -> S + C2H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.56 from ref:Vidal2017
C + H2CS -> CH2 + CS									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.57 from ref:Vidal2017
C + H2CS -> H + HC2S									RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.57 from ref:Vidal2017
gC + gSO2 -> gCO + gSO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.61 from ref:Vidal2017
gC + gSO2 -> CO + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.61 from ref:Vidal2017
gC + gOCS -> gCS + gCO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.62 from ref:Vidal2017
NS1+ + N -> N2 + S1+									RTYPE=2 K1=6.0E-10 K2=0.0 K3=0.0 # Table.B1.90 from ref:Vidal2017
NH + CS -> HNC + S										RTYPE=7 K1=1.0E-11 K2=0.0 K3=1.2E+3 # Table.B1.99 from ref:Vidal2017
O + HCS -> OCS + H										RTYPE=7 K1=1.00E-10 K2=0.0 K3=0.0 # Table.B1.116 from ref:Vidal2017
gO + gHCS -> gOCS + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.116 from ref:Vidal2017
gO + gHCS -> OCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.116 from ref:Vidal2017
H31+ + S -> H + H2S1+									RTYPE=2 K1=4.0E-10 K2=0.0 K3=0.0 # Table.B1.147 from ref:Vidal2017
gS + gCH -> gCS + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.161 from ref:Vidal2017
gS + gCH -> CS + H										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.161 from ref:Vidal2017
gS + gC2 -> gCS + gC									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.164 from ref:Vidal2017
gS + gC2 -> CS + C										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.164 from ref:Vidal2017
gS + gC2H -> gC2S + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.165 from ref:Vidal2017
gS + gC2H -> C2S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.165 from ref:Vidal2017
S + C4 -> C3 + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.171 from ref:Vidal2017
gS + gC4 -> gC3 + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.171 from ref:Vidal2017
gS + gC4 -> C3 + CS										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.171 from ref:Vidal2017
S + C6 -> C5 + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.173 from ref:Vidal2017
gS + gC6 -> gC5 + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.173 from ref:Vidal2017
gS + gC6 -> C5 + CS										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.173 from ref:Vidal2017
S + C2N -> CN + CS										RTYPE=7 K1=7.0E-11 K2=0.17 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC2N -> gCN + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC2N -> CN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
S + C3N -> C2N + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC3N -> gC2N + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC3N -> C2N + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
S + C4N -> C3N + CS										RTYPE=7 K1=7.0E-11 K2=0.17 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC4N -> gC3N + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC4N -> C3N + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.174 from ref:Vidal2017
gS + gC2O -> gCO + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.186 from ref:Vidal2017
gS + gC2O -> CO + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.186 from ref:Vidal2017
S + CH3O -> CH3 + SO									RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # Table.B1.188 from ref:Vidal2017
gS + gCH3O -> CH3 + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.188 from ref:Vidal2017
gS + gCH3O -> gCH3 + gSO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.188 from ref:Vidal2017
S + CH2OH -> H2CO + HS									RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # Table.B1.189 from ref:Vidal2017
gS + gCH2OH -> H2CO + HS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.189 from ref:Vidal2017
gS + gCH2OH -> gH2CO + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.189 from ref:Vidal2017
S + CH2OH -> H2CS + OH									RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # Table.B1.189 from ref:Vidal2017
gS + gCH2OH -> H2CS + OH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.189 from ref:Vidal2017
gS + gCH2OH -> gH2CS + gOH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.189 from ref:Vidal2017
HSO1+ + CO -> HCO1+ + SO								RTYPE=2 K1=1.0E-09 K2=0.0 K3=0.0 # Table.B1.198 from ref:Vidal2017
HSO1+ + H2O -> H3O1+ + SO								RTYPE=2 K1=2.0E-09 K2=0.0 K3=0.0 # Table.B1.199 from ref:Vidal2017
HSO1+ + E1- -> SO + H									RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.224 from ref:Vidal2017
HSO1+ + E1- -> HS + O									RTYPE=9 K1=5.0E-08 K2=-0.5 K3=0.0 # Table.B1.224 from ref:Vidal2017
gH + gSO -> gHSO										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.265 from ref:Vidal2017
gH + gSO -> HSO											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.265 from ref:Vidal2017
gO + gHS -> gHSO										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.265 from ref:Vidal2017
gO + gHS -> HSO											RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.265 from ref:Vidal2017
	# add HNCS & isomers as per Vidal+ 2017
He1+ + HNCS -> HNCS1+ + He								RTYPE=2 K1=6.0E-10 K2=-0.4 K3=0.0 # Table.B1.1 from ref:Vidal2017
He1+ + HNCS -> HNC + S1+ + He							RTYPE=2 K1=1.8E-09 K2=-0.4 K3=0.0 # Table.B1.1 from ref:Vidal2017
He1+ + HNCS -> HCN + S1+ + He							RTYPE=2 K1=1.2E-09 K2=-0.4 K3=0.0 # Table.B1.1 from ref:Vidal2017
He1+ + HNCS -> H + CN + S1+ + He						RTYPE=2 K1=1.8E-09 K2=-0.4 K3=0.0 # Table.B1.1 from ref:Vidal2017
He1+ + HNCS -> NH1+ + CS + He							RTYPE=2 K1=6.0E-10 K2=-0.4 K3=0.0 # Table.B1.1 from ref:Vidal2017
He1+ + HSCN -> HSCN1+ + He								RTYPE=2 K1=1.7E-09 K2=-0.45 K3=0.0 # Table.B1.2 from ref:Vidal2017
He1+ + HSCN -> HS1+ + CN + He							RTYPE=2 K1=6.8E-09 K2=-0.45 K3=0.0 # Table.B1.2 from ref:Vidal2017, includes NCS1+ BR
#He1+ + HSCN -> H + NCS1+ + He							RTYPE=2 K1=3.4E-09 K2=-0.45 K3=0.0 # Table.B1.2 from ref:Vidal2017; ignoring NCS1+ & adding BR to other entry
He1+ + HCNS -> HCNS1+ + He								RTYPE=2 K1=8.7E-10 K2=-0.45 K3=0.0 # Table.B1.3 from ref:Vidal2017
He1+ + HCNS -> HCN + S1+ + He							RTYPE=2 K1=2.6E-09 K2=-0.45 K3=0.0 # Table.B1.3 from ref:Vidal2017
He1+ + HCNS -> HNC + S1+ + He							RTYPE=2 K1=1.7E-09 K2=-0.45 K3=0.0 # Table.B1.3 from ref:Vidal2017
He1+ + HCNS -> H + CN + S1+ + He						RTYPE=2 K1=1.7E-09 K2=-0.45 K3=0.0 # Table.B1.3 from ref:Vidal2017
He1+ + HCNS -> CH1+ + NS + He							RTYPE=2 K1=1.7E-09 K2=-0.45 K3=0.0 # Table.B1.3 from ref:Vidal2017
H1+ + HNCS -> HNCS1+ + H								RTYPE=2 K1=4.8E-09 K2=-0.4 K3=0.0 # Table.B1.12 from ref:Vidal2017
H1+ + HNCS -> HNC + HS1+								RTYPE=2 K1=3.6E-09 K2=-0.4 K3=0.0 # Table.B1.12 from ref:Vidal2017
H1+ + HNCS -> NH + HCS1+								RTYPE=2 K1=2.4E-09 K2=-0.4 K3=0.0 # Table.B1.12 from ref:Vidal2017
#H1+ + HNCS -> H2 + NCS1+								RTYPE=2 K1=1.2E-09 K2=-0.4 K3=0.0 # Table.B1.12 from ref:Vidal2017; ignoring NCS1+ and its negligible rate
H1+ + HSCN -> HSCN1+ + H								RTYPE=2 K1=6.8E-09 K2=-0.45 K3=0.0 # Table.B1.13 from ref:Vidal2017
H1+ + HSCN -> HCN + HS1+								RTYPE=2 K1=5.2E-09 K2=-0.45 K3=0.0 # Table.B1.13 from ref:Vidal2017
H1+ + HSCN -> HNC + HS1+								RTYPE=2 K1=3.4E-09 K2=-0.45 K3=0.0 # Table.B1.13 from ref:Vidal2017
#H1+ + HSCN -> H2 + NCS1+								RTYPE=2 K1=1.7E-09 K2=-0.45 K3=0.0 # Table.B1.13 from ref:Vidal2017; ignoring NCS1+ and its negligible rate
H1+ + HCNS -> HCNS1+ + H								RTYPE=2 K1=3.4E-09 K2=-0.45 K3=0.0 # Table.B1.14 from ref:Vidal2017
H1+ + HCNS -> CH21+ + NS								RTYPE=2 K1=5.1E-09 K2=-0.45 K3=0.0 # Table.B1.14 from ref:Vidal2017
H1+ + HCNS -> HS1+ + HCN								RTYPE=2 K1=8.5E-09 K2=-0.45 K3=0.0 # Table.B1.14 from ref:Vidal2017
C1+ + HNCS -> HNCS1+ + C								RTYPE=2 K1=8.0E-10 K2=-0.4 K3=0.0 # Table.B1.40 from ref:Vidal2017
C1+ + HNCS -> HNC1+ + CS								RTYPE=2 K1=3.2E-09 K2=-0.4 K3=0.0 # Table.B1.40 from ref:Vidal2017
C1+ + HSCN -> HSCN1+ + C								RTYPE=2 K1=1.0E-09 K2=-0.45 K3=0.0 # Table.B1.41 from ref:Vidal2017
C1+ + HSCN -> HCS1+ + CN								RTYPE=2 K1=4.2E-09 K2=-0.45 K3=0.0 # Table.B1.41 from ref:Vidal2017
C1+ + HCNS -> HCNS1+ + C								RTYPE=2 K1=1.0E-09 K2=-0.45 K3=0.0 # Table.B1.42 from ref:Vidal2017
C1+ + HCNS -> HCN1+ + CS								RTYPE=2 K1=1.0E-09 K2=-0.45 K3=0.0 # Table.B1.42 from ref:Vidal2017
C1+ + HCNS -> HCN + CS1+								RTYPE=2 K1=3.1E-09 K2=-0.45 K3=0.0 # Table.B1.42 from ref:Vidal2017
C + HNCS -> HNC + CS									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.63 from ref:Vidal2017
gC + gHNCS -> HNC + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.63 from ref:Vidal2017
gC + gHNCS -> gHNC + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.63 from ref:Vidal2017
C + HNCS -> HCN + CS									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.63 from ref:Vidal2017
gC + gHNCS -> HCN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.63 from ref:Vidal2017
gC + gHNCS -> gHCN + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.63 from ref:Vidal2017
C + HSCN -> HCN + CS									RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.64 from ref:Vidal2017
gC + gHSCN -> HCN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.64 from ref:Vidal2017
gC + gHSCN -> gHCN + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.64 from ref:Vidal2017
C + HCNS -> HCN + CS									RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.65 from ref:Vidal2017
gC + gHCNS -> HCN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.65 from ref:Vidal2017
gC + gHCNS -> gHCN + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.65 from ref:Vidal2017
CH2 + NS -> HCNS + H									RTYPE=7 K1=1.0E-13 K2=0.0 K3=0.0 # Table.B1.78 from ref:Vidal2017
gCH2 + gNS -> HCNS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.78 from ref:Vidal2017
gCH2 + gNS -> gHCNS + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.78 from ref:Vidal2017
NH + HCS -> HNCS + H									RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.100 from ref:Vidal2017
gNH + gHCS -> HNCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.100 from ref:Vidal2017
gNH + gHCS -> gHNCS + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.100 from ref:Vidal2017
HCS1+ + NH -> HNCS1+ + H								RTYPE=2 K1=2.2E-9 K2=-0.45 K3=0.0 # Table.B1.101 from ref:Vidal2017
NH21+ + CS -> NH2CS1+									RTYPE=4 K1=2.4E-11 K2=-1.0 K3=0.0 # Table.B1.103 from ref:Vidal2017
NH2 + CS -> HNCS + H									RTYPE=7 K1=1.0E-12 K2=0.0 K3=0.0 # Table.B1.104 from ref:Vidal2017
gNH2 + gCS -> HNCS + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.104 from ref:Vidal2017
gNH2 + gCS -> gHNCS + gH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.104 from ref:Vidal2017
O + HCNS -> HCO + NS									RTYPE=7 K1=5.0E-10 K2=0.0 K3=0.0 # Table.B1.120 from ref:Vidal2017
gO + gHCNS -> HCO + NS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.120 from ref:Vidal2017
gO + gHCNS -> gHCO + gNS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.120 from ref:Vidal2017
O + HCNS -> HCN + SO									RTYPE=7 K1=5.0E-10 K2=0.0 K3=0.0 # Table.B1.120 from ref:Vidal2017
gO + gHCNS -> HCN + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.120 from ref:Vidal2017
gO + gHCNS -> gHCN + gSO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.120 from ref:Vidal2017
S + H2CN -> HS + HCN									RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.175 from ref:Vidal2017
S + H2CN -> H + HCNS									RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.175 from ref:Vidal2017
HS1+ + HNC -> H2CN1+ + S								RTYPE=2 K1=7.7E-10 K2=0.0 K3=0.0 # Table.B1.191 from ref:Vidal2017
HS1+ + HNC -> HNCS1+ + H								RTYPE=2 K1=8.6E-11 K2=0.0 K3=0.0 # Table.B1.191 from ref:Vidal2017
H2S1+ + HNC -> H2CN1+ + HS								RTYPE=2 K1=7.7E-10 K2=0.0 K3=0.0 # Table.B1.193 from ref:Vidal2017
H2S1+ + HNC -> HNCSH1+ + H								RTYPE=2 K1=8.6E-11 K2=0.0 K3=0.0 # Table.B1.193 from ref:Vidal2017
H2S1+ + HCN -> H2CN1+ + HS								RTYPE=2 K1=8.6E-10 K2=0.0 K3=0.0 # Table.B1.194 from ref:Vidal2017
H31+ + HNCS -> NH2CS1+ + H2								RTYPE=2 K1=3.5E-09 K2=-0.4 K3=0.0 # Table.B1.208 from ref:Vidal2017
H31+ + HNCS -> HNCSH1+ + H2								RTYPE=2 K1=3.5E-09 K2=-0.4 K3=0.0 # Table.B1.208 from ref:Vidal2017
H31+ + HSCN -> H2SCN1+ + H2								RTYPE=2 K1=4.9E-09 K2=-0.45 K3=0.0 # Table.B1.209 from ref:Vidal2017
H31+ + HSCN -> HNCSH1+ + H2								RTYPE=2 K1=4.9E-09 K2=-0.45 K3=0.0 # Table.B1.209 from ref:Vidal2017
H31+ + HCNS -> H2CNS1+ + H2								RTYPE=2 K1=4.9E-09 K2=-0.45 K3=0.0 # Table.B1.210 from ref:Vidal2017
H31+ + HCNS -> HCNSH1+ + H2								RTYPE=2 K1=4.9E-09 K2=-0.45 K3=0.0 # Table.B1.210 from ref:Vidal2017
HCO1+ + HNCS -> NH2CS1+ + CO							RTYPE=2 K1=1.3E-09 K2=-0.43 K3=0.0 # Table.B1.211 from ref:Vidal2017
HCO1+ + HNCS -> HNCSH1+ + CO							RTYPE=2 K1=1.3E-09 K2=-0.43 K3=0.0 # Table.B1.211 from ref:Vidal2017
HCO1+ + HSCN -> HNCSH1+ + CO							RTYPE=2 K1=3.6E-09 K2=-0.45 K3=0.0 # Table.B1.212 from ref:Vidal2017
HCO1+ + HCNS -> H2CNS1+ + CO							RTYPE=2 K1=1.95E-09 K2=-0.45 K3=0.0 # Table.B1.213 from ref:Vidal2017
HCO1+ + HCNS -> HCNSH1+ + CO							RTYPE=2 K1=1.95E-09 K2=-0.45 K3=0.0 # Table.B1.213 from ref:Vidal2017
HNCS1+ + E1- -> HNC + S									RTYPE=9 K1=1.0E-07 K2=-0.5 K3=0.0 # Table.B1.235 from ref:Vidal2017
HNCS1+ + E1- -> HCN + S									RTYPE=9 K1=5.0E-07 K2=-0.5 K3=0.0 # Table.B1.235 from ref:Vidal2017
HNCS1+ + E1- -> NH + CS									RTYPE=9 K1=1.0E-07 K2=-0.5 K3=0.0 # Table.B1.235 from ref:Vidal2017
HCNS1+ + E1- -> HCN + S									RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.236 from ref:Vidal2017
HCNS1+ + E1- -> CH + NS									RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.236 from ref:Vidal2017
HSCN1+ + E1- -> HCN + S									RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.237 from ref:Vidal2017
HSCN1+ + E1- -> HS + CN									RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.237 from ref:Vidal2017
NH2CS1+ + E1- -> HNCS + H								RTYPE=9 K1=1.7E-07 K2=-0.5 K3=0.0 # Table.B1.238 from ref:Vidal2017
NH2CS1+ + E1- -> HSCN + H								RTYPE=9 K1=1.3E-07 K2=-0.5 K3=0.0 # Table.B1.238 from ref:Vidal2017
NH2CS1+ + E1- -> NH2 + CS								RTYPE=9 K1=3.0E-07 K2=-0.5 K3=0.0 # Table.B1.238 from ref:Vidal2017
HNCSH1+ + E1- -> HNCS + H								RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.239 from ref:Vidal2017
HNCSH1+ + E1- -> HSCN + H								RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.239 from ref:Vidal2017
HNCSH1+ + E1- -> HNC + HS								RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.239 from ref:Vidal2017
HNCSH1+ + E1- -> HCN + HS								RTYPE=9 K1=1.5E-07 K2=-0.5 K3=0.0 # Table.B1.239 from ref:Vidal2017
H2SCN1+ + E1- -> HSCN + H								RTYPE=9 K1=1.6E-07 K2=-0.5 K3=0.0 # Table.B1.240 from ref:Vidal2017
H2SCN1+ + E1- -> HNCS + H								RTYPE=9 K1=1.4E-07 K2=-0.5 K3=0.0 # Table.B1.240 from ref:Vidal2017
H2SCN1+ + E1- -> H2S + CN								RTYPE=9 K1=2.0E-07 K2=-0.5 K3=0.0 # Table.B1.240 from ref:Vidal2017
H2SCN1+ + E1- -> H + HS + CN							RTYPE=9 K1=2.0E-07 K2=-0.5 K3=0.0 # Table.B1.240 from ref:Vidal2017
H2CNS1+ + E1- -> HCNS + H								RTYPE=9 K1=1.0E-07 K2=-0.5 K3=0.0 # Table.B1.241 from ref:Vidal2017
H2CNS1+ + E1- -> CH2 + NS								RTYPE=9 K1=3.0E-07 K2=-0.5 K3=0.0 # Table.B1.241 from ref:Vidal2017
H2CNS1+ + E1- -> H + HCN + S							RTYPE=9 K1=2.0E-07 K2=-0.5 K3=0.0 # Table.B1.241 from ref:Vidal2017
HCNSH1+ + E1- -> HCNS + H								RTYPE=9 K1=1.0E-07 K2=-0.5 K3=0.0 # Table.B1.241 from ref:Vidal2017
HCNSH1+ + E1- -> HCN + HS								RTYPE=9 K1=3.0E-07 K2=-0.5 K3=0.0 # Table.B1.241 from ref:Vidal2017
HCNSH1+ + E1- -> H + CN + HS							RTYPE=9 K1=2.0E-07 K2=-0.5 K3=0.0 # Table.B1.241 from ref:Vidal2017
gH + gNH2CS -> NH2CHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.257 from ref:Vidal2017
gH + gNH2CS -> gNH2CHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.257 from ref:Vidal2017
gH + gNH2CS -> H2 + HNCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.257 from ref:Vidal2017
gH + gNH2CS -> gH2 + gHNCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.257 from ref:Vidal2017
gN + gHCS -> HNCS										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.273 from ref:Vidal2017
gN + gHCS -> gHNCS										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.273 from ref:Vidal2017
gN + gHCS -> HSCN										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.273 from ref:Vidal2017
gN + gHCS -> gHSCN										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.273 from ref:Vidal2017
gNH + gCS -> HNCS										RTYPE=14 K1=1.0 K2=0.0 K3=1.2E+3 # Table.B1.274 from ref:Vidal2017
gNH + gCS -> gHNCS										RTYPE=14 K1=1.0 K2=0.0 K3=1.2E+3 # Table.B1.274 from ref:Vidal2017
	# add CH3SH (& co) as per Vidal+ 2017
H1+ + CH3SH -> H3CS1+ + H2								RTYPE=2 K1=4.6E-09 K2=-0.4 K3=0.0 # Table.B1.11 from ref:Vidal2017
H1+ + CH3SH -> CH31+ + H2S								RTYPE=2 K1=2.3E-09 K2=-0.4 K3=0.0 # Table.B1.11 from ref:Vidal2017
H1+ + CH3SH -> HCS1+ + H2 + H2							RTYPE=2 K1=2.3E-09 K2=-0.4 K3=0.0 # Table.B1.11 from ref:Vidal2017
H + CH3S -> H2 + H2CS									RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.25 from ref:Vidal2017
gH + gCH3S -> H2 + H2CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.25 from ref:Vidal2017
gH + gCH3S -> gH2 + gH2CS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.25 from ref:Vidal2017
H + CH3S -> CH3 + HS									RTYPE=7 K1=3.0E-12 K2=0.0 K3=0.0 # Table.B1.25 from ref:Vidal2017
gH + gCH3S -> CH3 + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.25 from ref:Vidal2017
gH + gCH3S -> gCH3 + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.25 from ref:Vidal2017
H + CH2SH -> H2 + H2CS									RTYPE=7 K1=1.0E-11 K2=0.0 K3=0.0 # Table.B1.26 from ref:Vidal2017
gH + gCH2SH -> H2 + H2CS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.26 from ref:Vidal2017
gH + gCH2SH -> gH2 + gH2CS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.26 from ref:Vidal2017
H + CH2SH -> CH3 + HS									RTYPE=7 K1=1.6E-12 K2=0.0 K3=0.0 # Table.B1.26 from ref:Vidal2017
gH + gCH2SH -> CH3 + HS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.26 from ref:Vidal2017
gH + gCH2SH -> gCH3 + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.26 from ref:Vidal2017
C1+ + CH3SH -> CH31+ + HCS								RTYPE=2 K1=2.4E-09 K2=-0.4 K3=0.0 # Table.B1.39 from ref:Vidal2017
C1+ + CH3SH -> H3CS1+ + CH								RTYPE=2 K1=6.0E-10 K2=-0.4 K3=0.0 # Table.B1.39 from ref:Vidal2017
C + CH3S -> CH3 + CS									RTYPE=7 K1=3.0E-10 K2=0.0 K3=0.0 # Table.B1.58 from ref:Vidal2017
gC + gCH3S -> CH3 + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.58 from ref:Vidal2017
gC + gCH3S -> gCH3 + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.58 from ref:Vidal2017
C + CH2SH -> CH3 + CS									RTYPE=7 K1=3.0E-10 K2=0.0 K3=0.0 # Table.B1.59 from ref:Vidal2017
gC + gCH2SH -> CH3 + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.59 from ref:Vidal2017
gC + gCH2SH -> gCH3 + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.59 from ref:Vidal2017
C + CH3SH -> CH3 + HCS									RTYPE=7 K1=3.0E-11 K2=-1.3 K3=20.0 # Table.B1.60 from ref:Vidal2017, modified per ref:Shannon2014
gC + gCH3SH -> CH3 + HCS								RTYPE=14 K1=1.0 K2=0.0 K3=20.0 # Table.B1.60 from ref:Vidal2017
gC + gCH3SH -> gCH3 + gHCS								RTYPE=14 K1=1.0 K2=0.0 K3=20.0 # Table.B1.60 from ref:Vidal2017
C2H + CH3SH -> CH3S + HC2H								RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.83 from ref:Vidal2017
gC2H + gCH3SH -> CH3S + HC2H							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.83 from ref:Vidal2017
gC2H + gCH3SH -> gCH3S + gHC2H							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.83 from ref:Vidal2017
C2H + CH3SH -> CH2SH + HC2H								RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.83 from ref:Vidal2017
gC2H + gCH3SH -> CH2SH + HC2H							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.83 from ref:Vidal2017
gC2H + gCH3SH -> gCH2SH + gHC2H							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.83 from ref:Vidal2017
CN + CH3SH -> CH3S + HCN								RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.85 from ref:Vidal2017
gCN + gCH3SH -> CH3S + HCN								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.85 from ref:Vidal2017
gCN + gCH3SH -> gCH3S + gHCN							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.85 from ref:Vidal2017
CN + CH3SH -> CH2SH + HCN								RTYPE=7 K1=7.0E-11 K2=0.0 K3=0.0 # Table.B1.85 from ref:Vidal2017
gCN + gCH3SH -> CH2SH + HCN								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.85 from ref:Vidal2017
gCN + gCH3SH -> gCH2SH + gHCN							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.85 from ref:Vidal2017
N + CH3S -> CH3 + NS									RTYPE=7 K1=6.0E-11 K2=0.0 K3=0.0 # Table.B1.93 from ref:Vidal2017
gN + gCH3S -> CH3 + NS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.93 from ref:Vidal2017
gN + gCH3S -> gCH3 + gNS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.93 from ref:Vidal2017
N + CH2SH -> HCN + H2S									RTYPE=7 K1=6.0E-11 K2=0.0 K3=0.0 # Table.B1.94 from ref:Vidal2017
gN + gCH2SH -> HCN + H2S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.94 from ref:Vidal2017
gN + gCH2SH -> gHCN + gH2S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.94 from ref:Vidal2017
O + CH3S -> CH3 + SO									RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # Table.B1.117 from ref:Vidal2017
gO + gCH3S -> CH3 + SO									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.117 from ref:Vidal2017
gO + gCH3S -> gCH3 + gSO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.117 from ref:Vidal2017
O + CH2SH -> H2CO + HS									RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # Table.B1.118 from ref:Vidal2017
gO + gCH2SH -> H2CO + HS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.118 from ref:Vidal2017
gO + gCH2SH -> gH2CO + gHS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.118 from ref:Vidal2017
O + CH2SH -> H2CS + OH									RTYPE=7 K1=4.0E-11 K2=0.0 K3=0.0 # Table.B1.118 from ref:Vidal2017
gO + gCH2SH -> H2CS + OH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.118 from ref:Vidal2017
gO + gCH2SH -> gH2CS + gOH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.118 from ref:Vidal2017
OH + CH3SH -> H2O + CH3S								RTYPE=7 K1=8.0E-12 K2=-0.4 K3=0.0 # Table.B1.129 from ref:Vidal2017
gOH + gCH3SH -> H2O + CH3S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.283 from ref:Vidal2017
gOH + gCH3SH -> gH2O + gCH3S							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.283 from ref:Vidal2017
OH + CH3SH -> H2O + CH2SH								RTYPE=7 K1=2.5E-11 K2=-0.4 K3=0.0 # Table.B1.129 from ref:Vidal2017
gOH + gCH3SH -> H2O + CH2SH								RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # Table.B1.283 from ref:Vidal2017
gOH + gCH3SH -> gH2O + gCH2SH							RTYPE=14 K1=0.0 K2=0.0 K3=0.0 # Table.B1.283 from ref:Vidal2017
H31+ + CH3SH -> CH3SH21+ + H2							RTYPE=2 K1=5.5E-09 K2=-0.4 K3=0.0 # Table.B1.205 from ref:Vidal2017
H3O1+ + CH3SH -> CH3SH21+ + H2O							RTYPE=2 K1=2.6E-09 K2=-0.4 K3=0.0 # Table.B1.206 from ref:Vidal2017
HCO1+ + CH3SH -> CH3SH21+ + CO							RTYPE=2 K1=2.2E-09 K2=-0.4 K3=0.0 # Table.B1.207 from ref:Vidal2017
CH3SH21+ + E1- -> CH3 + H2S								RTYPE=9 K1=8.01E-08 K2=-0.59 K3=0.0 # Table.B1.227 from ref:Vidal2017
CH3SH21+ + E1- -> CH3 + HS + H							RTYPE=9 K1=4.54E-07 K2=-0.59 K3=0.0 # Table.B1.227 from ref:Vidal2017
CH3SH21+ + E1- -> CH2 + H2S + H							RTYPE=9 K1=1.87E-07 K2=-0.59 K3=0.0 # Table.B1.227 from ref:Vidal2017
CH3SH21+ + E1- -> CH3SH + H								RTYPE=9 K1=2.67E-08 K2=-0.59 K3=0.0 # Table.B1.227 from ref:Vidal2017
CH3SH21+ + E1- -> CH3S + H2								RTYPE=9 K1=5.34E-08 K2=-0.59 K3=0.0 # Table.B1.227 from ref:Vidal2017
CH3SH21+ + E1- -> H2CS + H2 + H							RTYPE=9 K1=8.90E-08 K2=-0.59 K3=0.0 # Table.B1.227 from ref:Vidal2017
gH + gH2CS -> CH3S										RTYPE=14 K1=1.0 K2=0.0 K3=1.2E+3 # Table.B1.251 from ref:Vidal2017
gH + gH2CS -> gCH3S										RTYPE=14 K1=1.0 K2=0.0 K3=1.2E+3 # Table.B1.251 from ref:Vidal2017
gH + gH2CS -> CH2SH										RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+2 # Table.B1.251 from ref:Vidal2017
gH + gH2CS -> gCH2SH									RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+2 # Table.B1.251 from ref:Vidal2017
gH + gCH3S -> CH3SH										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.252 from ref:Vidal2017
gH + gCH3S -> gCH3SH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.252 from ref:Vidal2017
gH + gCH2SH -> CH3SH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.253 from ref:Vidal2017
gH + gCH2SH -> gCH3SH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.253 from ref:Vidal2017
gH + gCH3SH -> CH3S + H2								RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+2 # Table.B1.254 from ref:Vidal2017
gH + gCH3SH -> gCH3S + gH2								RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+2 # Table.B1.254 from ref:Vidal2017
gH + gCH3SH -> CH3 + H2S								RTYPE=14 K1=1.0 K2=0.0 K3=1.6E+3 # Table.B1.254 from ref:Vidal2017
gH + gCH3SH -> gCH3 + gH2S								RTYPE=14 K1=1.0 K2=0.0 K3=1.6E+3 # Table.B1.254 from ref:Vidal2017
	# add amines as per Vidal+ 2017
H1+ + NH2CHS -> NH3 + HCS1+								RTYPE=2 K1=5.0E-09 K2=0.0 K3=0.0 # Table.B1.15 from ref:Vidal2017
H1+ + NH2CH2SH -> NH3 + H3CS1+							RTYPE=2 K1=5.0E-09 K2=0.0 K3=0.0 # Table.B1.16 from ref:Vidal2017
C1+ + NH2CHS -> H + HCN + HCS1+							RTYPE=2 K1=6.5E-09 K2=-0.45 K3=0.0 # Table.B1.43 from ref:Vidal2017
C1+ + NH2CH2SH -> CH2NH2 + HCS1+						RTYPE=2 K1=2.4E-09 K2=-0.35 K3=0.0 # Table.B1.44 from ref:Vidal2017
C + NH2CHS -> CH2NH + CS								RTYPE=7 K1=3.0E-10 K2=0.0 K3=0.0 # Table.B1.70 from ref:Vidal2017
gC + gNH2CHS -> CH2NH + CS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.70 from ref:Vidal2017
gC + gNH2CHS -> gCH2NH + gCS							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.70 from ref:Vidal2017
C + NH2CHO -> CH2NH + CO								RTYPE=7 K1=3.0E-10 K2=0.0 K3=0.0 # Table.B1.71 from ref:Vidal2017
gC + gNH2CHO -> CH2NH + CO								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.71 from ref:Vidal2017
gC + gNH2CHO -> gCH2NH + gCO							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.71 from ref:Vidal2017
C + NH2CH2SH -> CH3NH2 + CS								RTYPE=7 K1=3.0E-10 K2=0.0 K3=0.0 # Table.B1.72 from ref:Vidal2017
gC + gNH2CH2SH -> CH3NH2 + CS							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.72 from ref:Vidal2017
gC + gNH2CH2SH -> gCH3NH2 + gCS							RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.72 from ref:Vidal2017
H31+ + NH2CHS -> NH2CHSH1+ + H2							RTYPE=2 K1=1.2E-08 K2=-0.45 K3=0.0 # Table.B1.216 from ref:Vidal2017
HCO1+ + NH2CHS -> NH2CHSH1+ + CO						RTYPE=2 K1=4.5E-09 K2=-0.45 K3=0.0 # Table.B1.217 from ref:Vidal2017
H31+ + NH2CH2SH -> NH3CH2SH1+ + H2						RTYPE=2 K1=4.6E-09 K2=-0.35 K3=0.0 # Table.B1.218 from ref:Vidal2017
HCO1+ + NH2CH2SH -> NH3CH2SH1+ + CO						RTYPE=2 K1=1.8E-09 K2=-0.35 K3=0.0 # Table.B1.219 from ref:Vidal2017
NH2CHSH1+ + E1- -> NH2CHS + H							RTYPE=9 K1=1.5E-7 K2=-0.5 K3=0.0 # Table.B1.243 from ref:Vidal2017
NH2CHSH1+ + E1- -> NH2 + H2CS							RTYPE=9 K1=1.5E-7 K2=-0.5 K3=0.0 # Table.B1.243 from ref:Vidal2017
NH2CHSH1+ + E1- -> NH3 + HCS							RTYPE=9 K1=1.5E-7 K2=-0.5 K3=0.0 # Table.B1.243 from ref:Vidal2017
NH2CHSH1+ + E1- -> NH3 + H + CS							RTYPE=9 K1=1.5E-7 K2=-0.5 K3=0.0 # Table.B1.243 from ref:Vidal2017
NH3CH2SH1+ + E1- -> NH2CH2SH + H						RTYPE=9 K1=1.0E-7 K2=-0.5 K3=0.0 # Table.B1.244 from ref:Vidal2017
NH3CH2SH1+ + E1- -> NH3 + CH2SH							RTYPE=9 K1=1.0E-7 K2=-0.5 K3=0.0 # Table.B1.244 from ref:Vidal2017
NH3CH2SH1+ + E1- -> NH3 + H2CS + H						RTYPE=9 K1=4.0E-7 K2=-0.5 K3=0.0 # Table.B1.244 from ref:Vidal2017
gNH2 + gCS -> NH2CS										RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+3 # Table.B1.276 from ref:Vidal2017
gNH2 + gCS -> gNH2CS									RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+3 # Table.B1.276 from ref:Vidal2017
gNH2 + gHCS -> NH2CHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.277 from ref:Vidal2017
gNH2 + gHCS -> gNH2CHS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.277 from ref:Vidal2017
	# add HxCyS species as per Vidal+ 2017
#H2C2S1+ + H -> HC2S1+ + H2								RTYPE=2 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.22 from ref:Vidal2017; ignored b/c H2C2S1+ has no formation
H + HC3S -> H2 + C3S									RTYPE=7 K1=1.0E-11 K2=0.0 K3=0.0 # Table.B1.27 from ref:Vidal2017
gH + gHC3S -> H2 + C3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.27 from ref:Vidal2017
gH + gHC3S -> gH2 + gC3S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.27 from ref:Vidal2017
#H + HC3S -> C2H2 + CS									RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.27 from ref:Vidal2017, TODO: rename C2H2 to HC2H
#gH + gHC3S -> C2H2 + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.27 from ref:Vidal2017
#gH + gHC3S -> gC2H2 + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.27 from ref:Vidal2017
C2S1+ + H2 -> HC2S1+ + H								RTYPE=2 K1=4.3E-10 K2=0.0 K3=0.0 # Table.B1.33 from ref:Vidal2017
C3S1+ + H2 -> HC3S1+ + H								RTYPE=2 K1=4.3E-10 K2=0.0 K3=0.0 # Table.B1.34 from ref:Vidal2017
C + C2S -> C2 + CS										RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.67 from ref:Vidal2017
gC + gC2S -> gC2 + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.67 from ref:Vidal2017
gC + gC2S -> C2 + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.67 from ref:Vidal2017
C + HC2S -> H + C3S										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.68 from ref:Vidal2017
gC + gHC2S -> H + C3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.68 from ref:Vidal2017
gC + gHC2S -> gH + gC3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.68 from ref:Vidal2017
C + HC2S -> C2H + CS									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.68 from ref:Vidal2017
gC + gHC2S -> C2H + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.68 from ref:Vidal2017
gC + gHC2S -> gC2H + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.68 from ref:Vidal2017
C + C3S -> C3 + CS										RTYPE=7 K1=3.0E-10 K2=0.0 K3=0.0 # Table.B1.73 from ref:Vidal2017
gC + gC3S -> gC3 + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.73 from ref:Vidal2017
gC + gC3S -> C3 + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.73 from ref:Vidal2017
C + HC3S -> H + C4S										RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
gC + gHC3S -> H + C4S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
gC + gHC3S -> gH + gC4S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
C + HC3S -> C3H + CS									RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
gC + gHC3S -> C3H + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
gC + gHC3S -> gC3H + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
#C + HC3S -> cC3H + CS									RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
#gC + gHC3S -> cC3H + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
#gC + gHC3S -> gcC3H + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.74 from ref:Vidal2017
C + C4S -> C4 + CS										RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.75 from ref:Vidal2017
gC + gC4S -> C4 + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.75 from ref:Vidal2017
gC + gC4S -> gC4 + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.75 from ref:Vidal2017
CH + CS -> H + C2S										RTYPE=7 K1=1.5E-10 K2=0.0 K3=0.0 # Table.B1.76 from ref:Vidal2017
CH + CS -> S + C2H										RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.76 from ref:Vidal2017
gCH + gCS -> gH + gC2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.76 from ref:Vidal2017
gCH + gCS -> H + C2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.76 from ref:Vidal2017
gCH + gCS -> gS + gC2H									RTYPE=14 K1=0.5 K2=0.0 K3=0.0 # Table.B1.76 from ref:Vidal2017
gCH + gCS -> S + C2H									RTYPE=14 K1=0.5 K2=0.0 K3=0.0 # Table.B1.76 from ref:Vidal2017
CH + C3S -> H + C4S										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.77 from ref:Vidal2017
gCH + gC3S -> H + C4S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.77 from ref:Vidal2017
gCH + gC3S -> gH + gC4S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.77 from ref:Vidal2017
CH + C3S -> C3H + CS									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.77 from ref:Vidal2017
gCH + gC3S -> C3H + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.77 from ref:Vidal2017
gCH + gC3S -> gC3H + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.77 from ref:Vidal2017
C2H + CS -> C3S + H										RTYPE=7 K1=2.0E-10 K2=0.0 K3=0.0 # Table.B1.81 from ref:Vidal2017
gC2H + gCS -> gH + gC3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.81 from ref:Vidal2017
gC2H + gCS -> H + C3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.81 from ref:Vidal2017
N + HC2S -> HCN + CS									RTYPE=7 K1=8.0E-11 K2=0.0 K3=0.0 # Table.B1.95 from ref:Vidal2017
gN + gHC2S -> HCN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.95 from ref:Vidal2017
gN + gHC2S -> gHCN + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.95 from ref:Vidal2017
N + C2S -> CN + CS										RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.96 from ref:Vidal2017
gN + gC2S -> gCN + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.96 from ref:Vidal2017
gN + gC2S -> CN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.96 from ref:Vidal2017
N + HC3S -> HCN + C2S									RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.97 from ref:Vidal2017
gN + gHC3S -> HCN + C2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.97 from ref:Vidal2017
gN + gHC3S -> gHCN + gC2S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.97 from ref:Vidal2017
N + C4S -> CN + C3S										RTYPE=7 K1=1.5E-11 K2=0.0 K3=0.0 # Table.B1.98 from ref:Vidal2017
gN + gC4S -> CN + C3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.98 from ref:Vidal2017
gN + gC4S -> gCN + gC3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.98 from ref:Vidal2017
N + C4S -> C3N + CS										RTYPE=7 K1=1.5E-11 K2=0.0 K3=0.0 # Table.B1.98 from ref:Vidal2017
gN + gC4S -> C3N + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.98 from ref:Vidal2017
gN + gC4S -> gC3N + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.98 from ref:Vidal2017
NH + C2S -> HCN + CS									RTYPE=7 K1=2.0E-11 K2=0.0 K3=0.0 # Table.B1.102 from ref:Vidal2017
gNH + gC2S -> gHCN + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.102 from ref:Vidal2017
gNH + gC2S -> HCN + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.102 from ref:Vidal2017
NH + C2S -> HNC + CS									RTYPE=7 K1=2.0E-11 K2=0.0 K3=0.0 # Table.B1.102 from ref:Vidal2017
gNH + gC2S -> gHNC + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.102 from ref:Vidal2017
gNH + gC2S -> HNC + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.102 from ref:Vidal2017
O + HC2S -> HCO + CS									RTYPE=7 K1=1.6E-10 K2=0.0 K3=0.0 # Table.B1.121 from ref:Vidal2017
gO + gHC2S -> HCO + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.121 from ref:Vidal2017
gO + gHC2S -> gHCO + gCS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.121 from ref:Vidal2017
gO + gC2S -> gCO + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.122 from ref:Vidal2017
gO + gC2S -> CO + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.122 from ref:Vidal2017
O + C3S -> CO + C2S										RTYPE=7 K1=2.0E-11 K2=0.0 K3=2.31E+2 # Table.B1.123 from ref:Vidal2017
gO + gC3S -> gCO + gC2S									RTYPE=14 K1=1.0 K2=0.0 K3=2.31E+2 # Table.B1.123 from ref:Vidal2017
gO + gC3S -> CO + C2S									RTYPE=14 K1=1.0 K2=0.0 K3=2.31E+2 # Table.B1.123 from ref:Vidal2017
O + HC3S -> OH + C3S									RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.124 from ref:Vidal2017
gO + gHC3S -> OH + C3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.124 from ref:Vidal2017
gO + gHC3S -> gOH + gC3S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.24 from ref:Vidal2017
O + HC3S -> HCO + C2S									RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.124 from ref:Vidal2017
gO + gHC3S -> HCO + C2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.124 from ref:Vidal2017
gO + gHC3S -> gHCO + gC2S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.124 from ref:Vidal2017
O + C4S -> CO + C3S										RTYPE=7 K1=9.0E-11 K2=0.0 K3=0.0 # Table.B1.125 from ref:Vidal2017
gO + gC4S -> CO + C3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.125 from ref:Vidal2017
gO + gC4S -> gCO + gC3S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.125 from ref:Vidal2017
O + C4S -> CS + C3O										RTYPE=7 K1=1.0E-11 K2=0.0 K3=0.0 # Table.B1.125 from ref:Vidal2017
gO + gC4S -> CS + C3O									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.125 from ref:Vidal2017
gO + gC4S -> gCS + gC3O									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.125 from ref:Vidal2017
OH + C3S -> CO + HC2S									RTYPE=7 K1=2.0E-11 K2=0.0 K3=0.0 # Table.B1.130 from ref:Vidal2017
gOH + gC3S -> CO + HC2S									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.130 from ref:Vidal2017
gOH + gC3S -> gCO + gHC2S								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.130 from ref:Vidal2017
#S1+ + cC3H2 -> HC3S1+ + H								RTYPE=2 K1=3.9E-9 K2=-0.45 K3=0.0 # Table.B1.139 from ref:Vidal2017
S1+ + C3H2 -> HC3S1+ + H								RTYPE=2 K1=4.7E-9 K2=-0.45 K3=0.0 # Table.B1.140 from ref:Vidal2017
#S + C2H21+ -> S1+ + HC2H								RTYPE=2 K1=5.0E-10 K2=0.0 K3=0.0 # Table.B1.153 from ref:Vidal2017; disabled b/c C2H21+ has no formation
#S + C2H21+ -> HC2S1+ + H								RTYPE=2 K1=5.0E-10 K2=0.0 K3=0.0 # Table.B1.153 from ref:Vidal2017; disabled b/c C2H21+ has no formation
#cC3H21+ + S -> HC3S1+ + H								RTYPE=2 K1=1.0E-9 K2=0.0 K3=0.0 # Table.B1.156 from ref:Vidal2017
S + C3H -> CS + C2H										RTYPE=7 K1=7.0E-11 K2=0.0 K3=0.0 # Table.B1.167 from ref:Vidal2017
gS + gC3H -> CS + C2H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.167 from ref:Vidal2017
gS + gC3H -> gCS + gC2H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.167 from ref:Vidal2017
S + C3H -> C3S + H										RTYPE=7 K1=3.0E-11 K2=0.0 K3=0.0 # Table.B1.167 from ref:Vidal2017
gS + gC3H -> C3S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.167 from ref:Vidal2017
gS + gC3H -> gC3S + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.167 from ref:Vidal2017
S + C4H -> CS + C3H										RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.172 from ref:Vidal2017
gS + gC4H -> CS + C3H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.172 from ref:Vidal2017
gS + gC4H -> gCS + gC3H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.172 from ref:Vidal2017
S + C4H -> C4S + H										RTYPE=7 K1=5.0E-11 K2=0.0 K3=0.0 # Table.B1.172 from ref:Vidal2017
gS + gC4H -> C4S + H									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.172 from ref:Vidal2017
gS + gC4H -> gC4S + gH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.172 from ref:Vidal2017
S + C2S -> CS + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.178 from ref:Vidal2017
gS + gC2S -> gCS + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.178 from ref:Vidal2017
gS + gC2S -> CS + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.178 from ref:Vidal2017
S + C4S -> C3S + CS										RTYPE=7 K1=1.0E-10 K2=0.0 K3=0.0 # Table.B1.187 from ref:Vidal2017
gS + gC4S -> gC3S + gCS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.187 from ref:Vidal2017
gS + gC4S -> C3S + CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.187 from ref:Vidal2017
gH + gC2S -> HC2S										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.267 from ref:Vidal2017
gH + gC2S -> gHC2S										RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.267 from ref:Vidal2017
gH + gC3S -> HC3S										RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+2 # Table.B1.269 from ref:Vidal2017
gH + gC3S -> gHC3S										RTYPE=14 K1=1.0 K2=0.0 K3=8.0E+2 # Table.B1.269 from ref:Vidal2017
	# add adsorption/desorption rxns for all newly-added species (TODO: also add RTYPE=16 if chemically-related entries do)
gHC2S -> HC2S											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
HC2S -> gHC2S											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gHC3S -> HC3S											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
HC3S -> gHC3S											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gCH3S -> CH3S											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
CH3S -> gCH3S											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gCH2SH -> CH2SH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
CH2SH -> gCH2SH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gHNCS -> HNCS											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
HNCS -> gHNCS											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gHCNS -> HCNS											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
HCNS -> gHCNS											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gCH3SH -> CH3SH											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
CH3SH -> gCH3SH											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gHSCN -> HSCN											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
HSCN -> gHSCN											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gNH2CS -> NH2CS											RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
NH2CS -> gNH2CS											RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gNH2CHS -> NH2CHS										RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
NH2CHS -> gNH2CHS										RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
gNH2CH2SH -> NH2CH2SH									RTYPE=15 K1=1.00E+00 K2=0.0 K3=0.0 #
NH2CH2SH -> gNH2CH2SH									RTYPE=99 K1=1.00E+00 K2=0.0 K3=0.0 #
	# add NH2CH2SH photochem since it is new (TODO: check all newly-added photodiss reactions, to make sure RTYPE=1 entries exist with same rates as RTYPE=17)
NH2CH2SH -> NH2 + CH2SH									RTYPE=1 K1=1.0E+4 K2=0.0 K3=0.0 # duplicated from NH2CH2OH
NH2CH2SH -> NH2 + CH2SH									RTYPE=13 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from NH2CH2OH
gNH2CH2SH -> gNH2 + gCH2SH								RTYPE=17 K1=1.0E+4 K2=0.0 K3=0.0 # duplicated from NH2CH2OH
gNH2CH2SH -> gNH2 + gCH2SH								RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from NH2CH2OH
NH2CS -> NH2 + CS										RTYPE=1 K1=1.0E+4 K2=0.0 K3=0.0 # duplicated from NH2CO
NH2CS -> NH2 + CS										RTYPE=13 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from NH2CO
gNH2CS -> gNH2 + gCS									RTYPE=17 K1=1.0E+4 K2=0.0 K3=0.0 # duplicated from NH2CO
gNH2CS -> gNH2 + gCS									RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from NH2CO
NH2CHS -> NH2 + HCS										RTYPE=1 K1=3.0E+3 K2=0.0 K3=0.0 # duplicated from NH2CHO
NH2CHS -> NH2 + HCS										RTYPE=13 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from rtype=19
gNH2CHS -> gNH2 + gHCS									RTYPE=17 K1=3.0E+3 K2=0.0 K3=0.0 # duplicated from NH2CHO
gNH2CHS -> gNH2 + gHCS									RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from NH2CHO
	# add HCxS photochem
HC2S -> CS + CH											RTYPE=1 K1=1.5E+3 K2=0.0 K3=0.0 # duplicated from HC2O
gHC2S -> gCS + gCH										RTYPE=17 K1=1.5E+3 K2=0.0 K3=0.0 # duplicated from HC2O
gHC2S -> gCS + gCH										RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from HC2O
HC3S -> CS + C2H										RTYPE=1 K1=1.5E+3 K2=0.0 K3=0.0 # duplicated from HC3O
gHC3S -> gCS + gC2H										RTYPE=17 K1=1.5E+3 K2=0.0 K3=0.0 # duplicated from HC3O
gHC3S -> gCS + gC2H										RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from HC3O
	# add HCSN (& company) photochem
HNCS -> NH + CS											RTYPE=1 K1=6.0E+3 K2=0.0 K3=0.0 # duplicated from HNCO
gHNCS -> gNH + gCS										RTYPE=17 K1=6.0E+3 K2=0.0 K3=0.0 # duplicated from HNCO
gHNCS -> gNH + gCS										RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from HNCO
HCNS -> NH + CS											RTYPE=1 K1=6.0E+3 K2=0.0 K3=0.0 # duplicated from HNCO
gHCNS -> gNH + gCS										RTYPE=17 K1=6.0E+3 K2=0.0 K3=0.0 # duplicated from HNCO
gHCNS -> gNH + gCS										RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from HNCO
HSCN -> NH + CS											RTYPE=1 K1=6.0E+3 K2=0.0 K3=0.0 # duplicated from HNCO
gHSCN -> gNH + gCS										RTYPE=17 K1=6.0E+3 K2=0.0 K3=0.0 # duplicated from HNCO
gHSCN -> gNH + gCS										RTYPE=19 K1=1.0E-9 K2=0.0 K3=1.7 # duplicated from HNCO
	# add photodesorption for sulfur species & and heavy ions
gS -> S													RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # ref:Hollenbach2009
gSi -> Si												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # ref:Hollenbach2009
gFe -> Fe												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # ref:Hollenbach2009
gMg -> Mg												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # estimate
gNa -> Na												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # estimate
gCl -> Cl												RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # estimate
gP -> P													RTYPE=80 K1=1.0E-3 K2=0.0 K3=1.8 # estimate
gH2S -> H2S												RTYPE=80 K1=1.2E-3 K2=0.0 K3=1.8 # ref:Fuente2017
	# add some missing reactions for CH3SH and family
gS + gCH3 -> gCH3S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # duplicated from O+CH3
gS + gCH3 -> CH3S										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 #
gHS + gCH2 -> gCH2SH									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # duplicated from OH+CH2
gHS + gCH2 -> CH2SH										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 #
CH31+ + H2S -> CH3SH21+									RTYPE=4 K1=1.1E-12 K2=0.0 K3=0.0 # calculated, see App. \ref{app:estatics}
CH3SH1+ + E1- -> CH3 + HS								RTYPE=9 K1=5.0E-07 K2=-0.59 K3=0.0 # similar to CH3SH21+
HCO1+ + CS -> CO + HCS1+								RTYPE=2 K1=2.4E-9 K2=-0.45 K3=0.0 # ref:Gronowski2014
S + CH3S -> HS + H2CS									RTYPE=7 K1=6.0E-12 K2=0.0 K3=0.0 # ref:Majumdar2016
gS + gCH3S -> HS + H2CS									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Majumdar2016
gS + gCH3S -> gHS + gH2CS								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Majumdar2016
S + CH3S -> CH3 + S2									RTYPE=7 K1=1.9E-11 K2=0.0 K3=0.0 # ref:Majumdar2016
gS + gCH3S -> CH3 + S2									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Majumdar2016
gS + gCH3S -> gCH3 + gS2								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # ref:Majumdar2016
N + CH3S -> H2CS + NH									RTYPE=7 K1=1.0E-11 K2=-0.17 K3=0.0 # Table.B1.93 from ref:Vidal2017
gN + gCH3S -> H2CS + NH									RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.93 from ref:Vidal2017
gN + gCH3S -> gH2CS + gNH								RTYPE=14 K1=1.0 K2=0.0 K3=0.0 # Table.B1.93 from ref:Vidal2017
	# add NS -> NS+ photoionization rxn
NS -> NS1+ + E1-										RTYPE=13 K1=5.2E-10 K2=2.46 K3=3.38 # scaled up from NO for weaker bond
#	# add HNS since it's stable but missing
#H1+ + HNO -> NO1+ + H2									RTYPE=2 K1=6.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1661
#H31+ + HNO -> H2NO1+ + H2								RTYPE=2 K1=4.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2005
#		# gas-phase formation
#H1+ + HNO -> NO1+ + H2									RTYPE=2 K1=6.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1661
#H2NO1+ + E1- -> HNO + H									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4529
#H2NO1+ + E1- -> NO + H2									RTYPE=9 K1=1.50E-07 K2=-0.5 K3=0.0 # gg08_rnum=4530
#HCO + NO -> HNO + CO									RTYPE=7 K1=1.20E-11 K2=0.0 K3=0.0 # gg08_rnum=3920
#NH + OH -> HNO + H										RTYPE=7 K1=3.32E-11 K2=0.0 K3=0.0 # gg08_rnum=4011
#HNO1+ + NO -> NO1+ + HNO								RTYPE=2 K1=3.60E-10 K2=-0.5 K3=0.0 # gg08_rnum=2958
#HNO1+ + O -> NO21+ + H									RTYPE=2 K1=1.00E-12 K2=0.0 K3=0.0 # gg08_rnum=2959
#HNO1+ + OH -> H2O1+ + NO								RTYPE=2 K1=4.60E-09 K2=-0.5 K3=0.0 # gg08_rnum=2960
#NH + OH -> HNO + H										RTYPE=7 K1=3.32E-11 K2=0.0 K3=0.0 # gg08_rnum=4011
#O + NH2 -> HNO + H										RTYPE=7 K1=8.00E-11 K2=0.0 K3=0.0 # gg08_rnum=4109
#		# grain formation
#gH + gNS -> gHNS										RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # similar to HNO
#gH + gNS -> HNS											RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 #
#		# add major destruction reactions
#H1+ + HNO -> NO1+ + H2									RTYPE=2 K1=6.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=1661
#HNO -> NO + H											RTYPE=13 K1=1.70E-10 K2=0.0 K3=5.30E-01 # gg08_rnum=5372
#He1+ + HNO -> NO1+ + H + He								RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2745
#He1+ + HNO -> H1+ + NO + He								RTYPE=2 K1=1.80E-09 K2=-0.5 K3=0.0 # gg08_rnum=2746
#O + HNO -> OH + NO										RTYPE=7 K1=3.80E-11 K2=0.0 K3=0.0 # gg08_rnum=4096
#O + HNO -> NO2 + H										RTYPE=7 K1=1.00E-12 K2=0.0 K3=0.0 # gg08_rnum=4097
#O + HNO -> O2 + NH										RTYPE=7 K1=2.94E-12 K2=5.00E-01 K3=3.50E+03 # gg08_rnum=4098
#gHNO -> gNH + gO										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6993
#gHNO -> gNO + gH										RTYPE=17 K1=1.00E+03 K2=0.0 K3=0.0 # gg08_rnum=6994
#gCH + gHNO -> gNO + gCH2								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5585, gg08_EA_ref='M84(West.Ea=0-+2500K)'
#gCH + gHNO -> NO + CH2									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5586
#gCH2 + gHNO -> gCH3 + gNO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5607, gg08_EA_ref='Westley Ea=0.0-+2500K'
#gCH2 + gHNO -> CH3 + NO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5608
#gCH3 + gHNO -> CH4 + NO									RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5685
#gCH3 + gHNO -> gCH4 + gNO								RTYPE=14 K1=1.00E+00 K2=0.0 K3=0.0 # gg08_rnum=5686, gg08_EA_ref='Westley Ea=0. -+2500K'
#H31+ + HNO -> H2NO1+ + H2								RTYPE=2 K1=4.00E-09 K2=-0.5 K3=0.0 # gg08_rnum=2005
#HCO1+ + HNO -> H2NO1+ + CO								RTYPE=2 K1=1.70E-09 K2=-0.5 K3=0.0 # gg08_rnum=2354
#		# add other photochem










